Learning Attribute-Structure Co-Evolutions in Dynamic Graphs

Most graph neural network models learn embeddings of nodes in static attributed graphs for predictive analysis. Recent attempts have been made to learn temporal proximity of the nodes. We find that real dynamic attributed graphs exhibit complex co-evolution of node attributes and graph structure. Learning node embeddings for forecasting change of node attributes and birth and death of links over time remains an open problem. In this work, we present a novel framework called CoEvoGNN for modeling dynamic attributed graph sequence. It preserves the impact of earlier graphs on the current graph by embedding generation through the sequence. It has a temporal self-attention mechanism to model long-range dependencies in the evolution. Moreover, CoEvoGNN optimizes model parameters jointly on two dynamic tasks, attribute inference and link prediction over time. So the model can capture the co-evolutionary patterns of attribute change and link formation. This framework can adapt to any graph neural algorithms so we implemented and investigated three methods based on it: CoEvoGCN, CoEvoGAT, and CoEvoSAGE. Experiments demonstrate the framework (and its methods) outperform strong baselines on predicting an entire unseen graph snapshot of personal attributes and interpersonal links in dynamic social graphs and financial graphs.

==> fig/2aaai/plot_motivation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import networkx as nx\n",
    "from collections import Counter, defaultdict\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "\n",
    "%config InlineBackend.figure_format = 'retina' # render double resolution plot output for Retina screens\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('temporalgraph.n10k.csv',\n",
    "                 sep=',',\n",
    "                 header=None,\n",
    "                 names=['year', 'node1_id', 'node2_id', 'freq']\n",
    "                )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# read into a dictionary of graphs\n",
    "G_dict = defaultdict(nx.Graph)\n",
    "for yr in range(2010, 2000, -1):\n",
    "    df_yr = df[df['year'] == yr]\n",
    "    for _, row in df_yr.iterrows():\n",
    "        G_dict[yr].add_edge(row['node1_id'], row['node2_id'], weight=row['freq'])\n",
    "\n",
    "# count direct edges\n",
    "edge_by_diff = defaultdict(Counter)\n",
    "for yr in range(2010, 2007, -1):\n",
    "    for edge in G_dict[yr].edges:\n",
    "        # for yr_prev in range(yr-1, 2000, -1):\n",
    "        for diff in range(1, 8):\n",
    "            # diff = yr - yr_prev\n",
    "            yr_prev = yr - diff\n",
    "            if edge in G_dict[yr_prev].edges:  # found a direct edge\n",
    "                # edge_by_diff[yr][diff] += G_dict[yr].edges[edge]['weight']  # muiltiple edges between two nodes\n",
    "                edge_by_diff[yr][diff] += 1\n",
    "                break\n",
    "\n",
    "# make percentage labels\n",
    "sum_edges = 0\n",
    "percent_dict = dict()\n",
    "for diff in range(1, 8):\n",
    "    percent_dict[diff] = edge_by_diff[2010][diff] + edge_by_diff[2009][diff] + edge_by_diff[2008][diff]\n",
    "    sum_edges += percent_dict[diff]\n",
    "for diff in range(1, 8):\n",
    "    percent_dict[diff] = percent_dict[diff] / sum_edges * 100\n",
    "labels = ['{0:.2f}%'.format(percent_dict[i]) for i in range(1, 8)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 371,
       "width": 876
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "_hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "fig, ax = plt.subplots(figsize=(12, 5))\n",
    "\n",
    "x = np.arange(1, 8)\n",
    "y_2010 = np.array([pair[1] for pair in sorted(edge_by_diff[2010].items(), key=lambda pair: pair[0])])\n",
    "y_2009 = np.array([pair[1] for pair in sorted(edge_by_diff[2009].items(), key=lambda pair: pair[0])])\n",
    "y_2008 = np.array([pair[1] for pair in sorted(edge_by_diff[2008].items(), key=lambda pair: pair[0])])\n",
    "\n",
    "bar1 = ax.bar(x, y_2008, \n",
    "              color='w', edgecolor='black', hatch=_hp[0], linewidth=1.5,\n",
    "              label='2008')\n",
    "bar2 = ax.bar(x, y_2009, bottom=y_2008, \n",
    "              color='w', edgecolor='black', hatch=_hp[1], linewidth=1.5,\n",
    "              label='2009')\n",
    "bar3 = ax.bar(x, y_2010, bottom=y_2008 + y_2009, \n",
    "              color='w', edgecolor='black', hatch=_hp[2], linewidth=1.5,\n",
    "              label='2010')\n",
    "\n",
    "rects1 = bar1.patches\n",
    "rects2 = bar2.patches\n",
    "rects3 = bar3.patches\n",
    "\n",
    "for rect1, rect2, rect3, label in zip(rects1, rects2, rects3, labels):\n",
    "    height = rect1.get_height() + rect2.get_height() + rect3.get_height()\n",
    "    ax.text(rect1.get_x() + rect1.get_width() / 2, height + 5, label,\n",
    "        ha='center', va='bottom', fontsize=20)\n",
    "\n",
    "# y axis\n",
    "ax.set_ylim(0, 16000)\n",
    "ax.yaxis.set_ticks([2000, 4000, 6000, 8000, 10000, 12000, 14000])\n",
    "ax.set_yticklabels([2, 4, 6, 8, 10, 12, 14])\n",
    "ax.yaxis.set_tick_params(labelsize=20)\n",
    "ax.xaxis.set_tick_params(labelsize=20)\n",
    "\n",
    "ax.set_xlabel(r'Interval $\\Delta$ (year)', fontsize=24)\n",
    "ax.set_ylabel(r'Edges ($10^{3}$)', fontsize=22)\n",
    "ax.legend(fontsize=20)\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig.savefig(os.path.join('.', 'motivation-1.pdf'), bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# count common neighbors\n",
    "nbr_by_diff = defaultdict(Counter)\n",
    "for yr in range(2010, 2007, -1):\n",
    "    for edge in G_dict[yr].edges:\n",
    "        u, v = edge\n",
    "        for diff in range(1, 8):\n",
    "            yr_prev = yr - diff\n",
    "            if edge in G_dict[yr_prev].edges:  # found a direct edge\n",
    "                break\n",
    "            if u in G_dict[yr_prev] and v in G_dict[yr_prev] and len(list(nx.common_neighbors(G_dict[yr_prev], u, v))) > 0:  # found a common neighbor\n",
    "                # nbr_by_diff[yr][diff] += len(list(nx.common_neighbors(G_dict[yr_prev], u, v)))\n",
    "                # nbr_by_diff[yr][diff] += G_dict[yr].edges[edge]['weight']\n",
    "                nbr_by_diff[yr][diff] += 1\n",
    "                break\n",
    "\n",
    "# make percentage labels\n",
    "sum_edges = 0\n",
    "percent_dict = dict()\n",
    "for diff in range(1, 8):\n",
    "    percent_dict[diff] = nbr_by_diff[2010][diff] + nbr_by_diff[2009][diff] + nbr_by_diff[2008][diff]\n",
    "    sum_edges += percent_dict[diff]\n",
    "for diff in range(1, 8):\n",
    "    percent_dict[diff] = percent_dict[diff] / sum_edges * 100\n",
    "labels = ['{0:.2f}%'.format(percent_dict[i]) for i in range(1, 8)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 371,
       "width": 875
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "_hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "fig, ax = plt.subplots(figsize=(12, 5))\n",
    "\n",
    "x = np.arange(1, 8)\n",
    "y_2010 = np.array([pair[1] for pair in sorted(nbr_by_diff[2010].items(), key=lambda pair: pair[0])])\n",
    "y_2009 = np.array([pair[1] for pair in sorted(nbr_by_diff[2009].items(), key=lambda pair: pair[0])])\n",
    "y_2008 = np.array([pair[1] for pair in sorted(nbr_by_diff[2008].items(), key=lambda pair: pair[0])])\n",
    "\n",
    "bar1 = ax.bar(x, y_2008, \n",
    "              color='w', edgecolor='black', hatch=_hp[0], linewidth=1.5,\n",
    "              label='2008')\n",
    "bar2 = ax.bar(x, y_2009, bottom=y_2008, \n",
    "              color='w', edgecolor='black', hatch=_hp[1], linewidth=1.5,\n",
    "              label='2009')\n",
    "bar3 = ax.bar(x, y_2010, bottom=y_2008 + y_2009, \n",
    "              color='w', edgecolor='black', hatch=_hp[2], linewidth=1.5,\n",
    "              label='2010')\n",
    "\n",
    "rects1 = bar1.patches\n",
    "rects2 = bar2.patches\n",
    "rects3 = bar3.patches\n",
    "\n",
    "for rect1, rect2, rect3, label in zip(rects1, rects2, rects3, labels):\n",
    "    height = rect1.get_height() + rect2.get_height() + rect3.get_height()\n",
    "    ax.text(rect1.get_x() + rect1.get_width() / 2, height + 5, label,\n",
    "        ha='center', va='bottom', fontsize=20)\n",
    "\n",
    "# y axis\n",
    "ax.set_ylim(0, 2550)\n",
    "ax.yaxis.set_ticks([500, 1000, 1500, 2000])\n",
    "ax.set_yticklabels([0.5, 1.0, 1.5, 2.0])\n",
    "ax.yaxis.set_tick_params(labelsize=20)\n",
    "ax.xaxis.set_tick_params(labelsize=20)\n",
    "\n",
    "\n",
    "ax.set_xlabel(r'Interval $\\Delta$ (year)', fontsize=24)\n",
    "ax.set_ylabel(r'Triads ($10^{3}$)', fontsize=22)\n",
    "ax.legend(fontsize=20)\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig.savefig(os.path.join('.', 'motivation-2.pdf'), bbox_inches='tight', dpi=200)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> fig/3cikm/plot-architecture.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import collections\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "''' Font type hack '''\n",
    "'''\n",
    "Link1: https://tex.stackexchange.com/questions/18687/how-to-generate-pdf-without-any-type3-fonts\n",
    "Link2: http://phyletica.org/matplotlib-fonts/\n",
    "'''\n",
    "# plt.rcParams['text.usetex'] = True\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "\n",
    "# plt.rc('font',**{'family':'sans-serif','serif':['Arial']})\n",
    "\n",
    "%config InlineBackend.figure_format = 'retina' # render double resolution plot output for Retina screens\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 407,
       "width": 446
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" Architecture S \"\"\"\n",
    "fig, ax1 = plt.subplots(figsize=(6, 5.5))\n",
    "\n",
    "xs = list(range(1, 9))\n",
    "_rmse1_ = [.845, .742, .654, .638, .624, .625, .628, .630]\n",
    "_rmse2_ = [.923, .834, .784, .722, .689, .692, .698, .694]\n",
    "\n",
    "ax1.plot(xs, _rmse1_, \n",
    "         color='darkblue', linestyle='-', marker='o', linewidth=2, \n",
    "         label=r'$\\mathcal{D}_{\\mathtt{BC}}^{\\mathrm{otc}}$')\n",
    "ax1.plot(xs, _rmse2_, \n",
    "         color='darkgreen', linestyle='-', marker='v', linewidth=2, \n",
    "         label=r'$\\mathcal{D}_{\\mathtt{BC}}^{\\mathrm{alp}}$')\n",
    "\n",
    "ax1.set_ylim(0.60, 0.95)\n",
    "ax1.grid(axis='both', which='both', zorder=0, alpha=0.7)\n",
    "ax1.set_xlabel(r'Temporal evolution span $S$', fontsize=22, labelpad=15)\n",
    "ax1.set_ylabel(r'RMSE', fontsize=22)\n",
    "# ax1.xaxis.set_ticks(dims_)\n",
    "ax1.xaxis.set_ticks(xs)\n",
    "ax1.yaxis.set_ticks(np.arange(0.65, 0.95, 0.05))\n",
    "ax1.xaxis.set_tick_params(labelsize=20)\n",
    "ax1.yaxis.set_tick_params(labelsize=18)\n",
    "\n",
    "ax1.legend(loc=\"upper right\", fontsize=22)  # bbox_to_anchor=(0.45, 1.02, 1.25, 1),\n",
    "\n",
    "plt.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "# plt.show()\n",
    "plt.savefig(os.path.join('.', 'architecture-s-1.pdf'), bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 407,
       "width": 446
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" Architecture S \"\"\"\n",
    "fig, ax1 = plt.subplots(figsize=(6, 5.5))\n",
    "\n",
    "xs = list(range(1, 9))\n",
    "_f11_ = [.362, .392, .419, .440, .448, .442, .444, .439]\n",
    "_f12_ = [.365, .408, .424, .451, .461, .460, .458, .461]\n",
    "\n",
    "ax1.plot(xs, _f11_, \n",
    "         color='darkblue', linestyle='-', marker='o', linewidth=2, \n",
    "         label=r'$\\mathcal{D}_{\\mathtt{BC}}^{\\mathrm{otc}}$')\n",
    "ax1.plot(xs, _f12_, \n",
    "         color='darkgreen', linestyle='-', marker='v', linewidth=2, \n",
    "         label=r'$\\mathcal{D}_{\\mathtt{BC}}^{\\mathrm{alp}}$')\n",
    "\n",
    "ax1.set_ylim(0.35, 0.48)\n",
    "ax1.grid(axis='both', which='both', zorder=0, alpha=0.7)\n",
    "ax1.set_xlabel(r'Temporal evolution span $S$', fontsize=22, labelpad=15)\n",
    "ax1.set_ylabel(r'F1', fontsize=22)\n",
    "# ax1.xaxis.set_ticks(dims_)\n",
    "ax1.xaxis.set_ticks(xs)\n",
    "ax1.yaxis.set_ticks(np.arange(0.36, 0.48, 0.02))\n",
    "ax1.xaxis.set_tick_params(labelsize=20)\n",
    "ax1.yaxis.set_tick_params(labelsize=18)\n",
    "\n",
    "ax1.legend(loc=\"lower right\", fontsize=22)  # bbox_to_anchor=(0.45, 1.02, 1.25, 1),\n",
    "\n",
    "plt.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "# plt.show()\n",
    "plt.savefig(os.path.join('.', 'architecture-s-2.pdf'), bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "\"\"\" Attention improvements \"\"\"\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 6*1.15))\n",
    "\n",
    "m1 = [-.014, -.023]\n",
    "m2 = [-.012, -.019]\n",
    "m3 = [-.051, -.077]\n",
    "\n",
    "m4 = [.044, .054]\n",
    "m5 = [.035, .038]\n",
    "m6 = [.161, .141]\n",
    "\n",
    "x = np.arange(1, 3)\n",
    "\n",
    "y1, y2, y3, y4, y5, y6 = [np.array(m) for m in [m1, m2, m3, m4, m5, m6]]\n",
    "# l1, l2, l3, l4, l5, l6 = [[f'{p:.3f}' for p in m] for m in [m1, m2, m3, m4, m5]]\n",
    "\n",
    "\n",
    "_hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "width = 0.3  # the width of the bars\n",
    "bar1 = ax1.bar(x + (width/2)*(-2), y1, width, zorder=3, color='teal', edgecolor=None, hatch=_hp[1], label=r'CoEvoGNN-Max')\n",
    "bar2 = ax1.bar(x + (width/2)*( 0), y2, width, zorder=3, color='brown', edgecolor=None, hatch=_hp[3], label='CoEvoGNN-Avg')\n",
    "bar3 = ax1.bar(x + (width/2)*( 2), y3, width, zorder=3, color='navy', edgecolor=None, hatch=_hp[-1], label='CoEvoGNN')\n",
    "\n",
    "bar4 = ax2.bar(x + (width/2)*(-2), y4, width, zorder=3, color='teal', edgecolor=None, hatch=_hp[1], label='CoEvoGNN-Max')\n",
    "bar5 = ax2.bar(x + (width/2)*( 0), y5, width, zorder=3, color='brown', edgecolor=None, hatch=_hp[3], label='CoEvoGNN-Avg')\n",
    "bar6 = ax2.bar(x + (width/2)*( 2), y6, width, zorder=3, color='navy', edgecolor=None, hatch=_hp[-1], label='CoEvoGNN')\n",
    "\n",
    "# def autolabel(rects, labels, _x_offset=0):\n",
    "#     \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "#     for i, rect in enumerate(rects):\n",
    "#         height = rect.get_height()\n",
    "#         ax.annotate(labels[i],\n",
    "#                     xy=(rect.get_x() + rect.get_width() / 2 + _x_offset, height),\n",
    "#                     xytext=(0, 3),  # 3 points vertical offset\n",
    "#                     textcoords=\"offset points\",\n",
    "#                     ha='center', va='bottom', fontsize=19)\n",
    "\n",
    "# autolabel(bar1, l1)\n",
    "# autolabel(bar2, l2)\n",
    "# autolabel(bar3, l3)\n",
    "# autolabel(bar4, l4)\n",
    "# autolabel(bar5, l5)\n",
    "\n",
    "ax1.xaxis.set_ticks(list(range(1, 3, 1)))\n",
    "ax1.set_xticklabels([r'$\\mathcal{D}_{\\mathtt{AU}}^{2K}$', r'$\\mathcal{D}_{\\mathtt{Au}}^{10K}$'])\n",
    "ax1.set_ylim(-0.085, 0)\n",
    "ax1.yaxis.set_ticks(np.arange(-0.02, -0.10, -0.02))\n",
    "ax1.set_yticklabels(['-2','-4', '-6', '-8'])\n",
    "ax1.set_ylabel(r'Improvements on RMSE ($\\%$)', fontsize=22)\n",
    "ax1.yaxis.set_tick_params(labelsize=20)\n",
    "ax1.xaxis.set_tick_params(labelsize=24)\n",
    "ax1.grid(axis='y', which='both', zorder=0, alpha=0.7)\n",
    "ax1.set_xlabel(r'(a) Node attribute prediction', fontsize=26, labelpad=25)\n",
    "\n",
    "ax2.xaxis.set_ticks(list(range(1, 3, 1)))\n",
    "ax2.set_xticklabels([r'$\\mathcal{D}_{\\mathtt{AU}}^{2K}$', r'$\\mathcal{D}_{\\mathtt{Au}}^{10K}$'])\n",
    "ax2.set_ylim(0, 0.17)\n",
    "ax2.yaxis.set_ticks(np.arange(0.04, 0.20, 0.04))\n",
    "ax2.set_yticklabels(['4','8', '12', '16'])\n",
    "ax2.set_ylabel(r'Improvements on F1 ($\\%$)', fontsize=22)\n",
    "# ax2.yaxis.tick_right()\n",
    "# ax2.yaxis.set_label_position(\"right\")\n",
    "ax2.yaxis.set_tick_params(labelsize=20)\n",
    "ax2.xaxis.set_tick_params(labelsize=24)\n",
    "ax2.grid(axis='y', which='both', zorder=0, alpha=0.7)\n",
    "ax2.set_xlabel(r'(b) Graph link prediction', fontsize=26, labelpad=25)\n",
    "\n",
    "# ax.set_xlabel(r'Interval $\\Delta$ (month)', fontsize=24)\n",
    "\n",
    "ax1.legend(loc=\"lower left\", bbox_to_anchor=(0.2, 1.05, 1.7, 1), fontsize=20, mode=\"expand\", borderaxespad=0, ncol=3)\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=3)\n",
    "fig.savefig(os.path.join('.', 'architecture-attention.png'), bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 407,
       "width": 446
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" RMSE scores \"\"\"\n",
    "_hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "width = 0.125  # the width of the bars\n",
    "fig, ax = plt.subplots(figsize=(6, 5.5))\n",
    "\n",
    "m1 = [0.960, 0.853]\n",
    "m2 = [0.950, 0.839]\n",
    "m3 = [0.957, 0.848]\n",
    "m4 = [0.938, 0.828]\n",
    "\n",
    "x = np.arange(1, 3)\n",
    "y1, y2, y3, y4, = np.array(m1), np.array(m2), np.array(m3), np.array(m4)\n",
    "# l1, l2, l3, l4, = [[f'{p:.3f}' for p in m] for m in [m1, m2, m3, m4]]\n",
    "\n",
    "bar1 = ax.bar(x + (width/2)*(-2), y1, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[5], linewidth=1.5,\n",
    "              label='DCRNN')\n",
    "bar2 = ax.bar(x + (width/2)*( 0), y2, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[2], linewidth=1.5,\n",
    "              label='CoEvoGNN-Max')\n",
    "bar3 = ax.bar(x + (width/2)*( 2), y3, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[3], linewidth=1.5,\n",
    "              label='CoEvoGNN-Avg')\n",
    "bar4 = ax.bar(x + (width/2)*( 4), y4, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[-1], linewidth=1.5,\n",
    "              label='CoEvoGNN')\n",
    "\n",
    "# def autolabel(rects, labels, _x_offset=0):\n",
    "#     \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "#     for i, rect in enumerate(rects):\n",
    "#         height = rect.get_height()\n",
    "#         ax.annotate(labels[i],\n",
    "#                     xy=(rect.get_x() + rect.get_width() / 2 + _x_offset, height),\n",
    "#                     xytext=(0, 3),  # 3 points vertical offset\n",
    "#                     textcoords=\"offset points\",\n",
    "#                     ha='center', va='bottom', fontsize=19)\n",
    "\n",
    "# # autolabel(bar1, l1)\n",
    "# autolabel(bar2, l2)\n",
    "# autolabel(bar3, l3)\n",
    "# autolabel(bar4, l4)\n",
    "# autolabel(bar5, l5)\n",
    "\n",
    "ax.xaxis.set_ticks(list(range(1, 3, 1)))\n",
    "ax.set_xticklabels([r'$\\mathcal{D}_{\\mathtt{AU}}^{2K}$', r'$\\mathcal{D}_{\\mathtt{Au}}^{10K}$'])\n",
    "\n",
    "ax.set_ylim(0.8, 0.965)\n",
    "ax.yaxis.set_ticks(np.arange(0.83, 0.96, 0.03))\n",
    "# ax.set_yticklabels(['10','20', '30', '40',])\n",
    "\n",
    "ax.yaxis.set_tick_params(labelsize=20)\n",
    "ax.xaxis.set_tick_params(labelsize=26)\n",
    "ax.grid(axis='y', which='both', zorder=0, alpha=0.7)\n",
    "\n",
    "# ax.set_xlabel(r'Interval $\\Delta$ (month)', fontsize=24)\n",
    "ax.set_ylabel(r'RMSE', fontsize=22)\n",
    "ax.legend(fontsize=18, loc='upper right')\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig.savefig(os.path.join('.', 'architecture-attention-1.png'), bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 407,
       "width": 446
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" F1 scores \"\"\"\n",
    "_hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "width = 0.125  # the width of the bars\n",
    "fig, ax = plt.subplots(figsize=(6, 5.5))\n",
    "\n",
    "m1 = [0.256, 0.161]\n",
    "m2 = [0.266, 0.165]\n",
    "m3 = [0.260, 0.162]\n",
    "m4 = [0.274, 0.170]\n",
    "\n",
    "x = np.arange(1, 3)\n",
    "y1, y2, y3, y4 = np.array(m1), np.array(m2), np.array(m3), np.array(m4)\n",
    "l1, l2, l3, l4 = [[f'{p:.3f}' for p in m] for m in [m1, m2, m3, m4]]\n",
    "\n",
    "bar1 = ax.bar(x + (width/2)*(-2), y1, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[0], linewidth=1.5,\n",
    "              label='EvolveGCN')\n",
    "bar2 = ax.bar(x + (width/2)*( 0), y2, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[2], linewidth=1.5,\n",
    "              label='CoEvoGNN-Max')\n",
    "bar3 = ax.bar(x + (width/2)*( 2), y3, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[3], linewidth=1.5,\n",
    "              label='CoEvoGNN-Avg')\n",
    "bar4 = ax.bar(x + (width/2)*( 4), y4, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[-1], linewidth=1.5,\n",
    "              label='CoEvoGNN')\n",
    "\n",
    "# def autolabel(rects, labels, _x_offset=0):\n",
    "#     \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "#     for i, rect in enumerate(rects):\n",
    "#         height = rect.get_height()\n",
    "#         ax.annotate(labels[i],\n",
    "#                     xy=(rect.get_x() + rect.get_width() / 2 + _x_offset, height),\n",
    "#                     xytext=(0, 3),  # 3 points vertical offset\n",
    "#                     textcoords=\"offset points\",\n",
    "#                     ha='center', va='bottom', fontsize=19)\n",
    "\n",
    "# autolabel(bar1, l1)\n",
    "# autolabel(bar2, l2)\n",
    "# autolabel(bar3, l3)\n",
    "# autolabel(bar4, l4)\n",
    "# autolabel(bar5, l5)\n",
    "\n",
    "ax.xaxis.set_ticks(list(range(1, 3, 1)))\n",
    "ax.set_xticklabels([r'$\\mathcal{D}_{\\mathtt{AU}}^{2K}$', r'$\\mathcal{D}_{\\mathtt{Au}}^{10K}$'])\n",
    "\n",
    "ax.set_ylim(0.145, 0.28)\n",
    "ax.yaxis.set_ticks(np.arange(0.15, 0.28, 0.03))\n",
    "# ax.set_yticklabels(['10','20', '30', '40',])\n",
    "\n",
    "ax.yaxis.set_tick_params(labelsize=20)\n",
    "ax.xaxis.set_tick_params(labelsize=26)\n",
    "ax.grid(axis='y', which='both', zorder=0, alpha=0.7)\n",
    "\n",
    "# ax.set_xlabel(r'', fontsize=24)\n",
    "ax.set_ylabel(r'F1', fontsize=22)\n",
    "ax.legend(fontsize=18, loc='upper right')\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig.savefig(os.path.join('.', 'architecture-attention-2.png'), bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/dahengwang/anaconda3/lib/python3.7/site-packages/ipykernel_launcher.py:15: UserWarning: Attempted to set non-positive left xlim on a log-scaled axis.\n",
      "Invalid limit will be ignored.\n",
      "  from ipykernel import kernelapp as app\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA3sAAAMqCAYAAAA7H1ixAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAWJQAAFiUBSVIk8AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdeXhV1bnH8d8bCPMkqBEoOKBWRZyrdai0BlGqdQJRkVpEpVKkqChOZVYqIoooXkVQCsUBp9YBEch1arV6xVIRHEtVRI0FlETGwHnvH+eEnBOTkOHss5Od7+d59pO9V9be563aPPllrb2WubsAAAAAANGSFXYBAAAAAID0I+wBAAAAQAQR9gAAAAAgggh7AAAAABBBhD0AAAAAiCDCHgAAAABEEGEPAAAAACKIsAcAAAAAEUTYAwAAAIAIIuwBAAAAQAQR9gAAAAAgggh7AAAAABBBDcMuAHWDmf1HUitJn4ZcCgAAAFCf7CWpwN33ruqNhD1UVqumTZu2PfDAA9uGVcCmTZskSU2bNg2rBACoEX6OAYgCfpZl1vvvv7/jn3lVEfZQWZ8eeOCBbZcsWRJaAcuWLZMkdevWLbQaAKAm+DkGIAr4WZZZRx55pN55551Pq3Mv7+wBAAAAQAQR9gAAAAAgggh7AAAAABBBhD0AAAAAiCDCHgAAAABEEGEPAAAAACKIrRdQLjNrKall4jI7FouFWQ4AAACAKmBkDxUZLml14uiWn58fcjkAAAAAKouwh4pMltQxcSzLyckJuRwAAAAAlcU0TpTL3QslFUqSmRVlZfG3AQAAAKCu4Ld3AAAAAIggwh4AAAAARBBhDwAAAAAiiLAHAAAAABFE2AMAAACACCLsAQAAAEAEsfUCymVmLSW1TFxmx2KxMMsBAAAAUAWM7KEiwyWtThzd8vPzQy4HAAAAQGUR9lCRyZI6Jo5lOTk5IZcDAAAAoLKYxolyuXuhpEJJMrOirCz+NgAAAADUFfz2DgAAAAARRNgDAAAAgAgi7AEAAABABBH2AAAAACCCCHsAAAAAEEGEPQAAAACIIMIeAAAAAEQQYQ8AAAAAIohN1VEuM2spqWXiMjsWi4VZDgAAAIAqYGQPFRkuaXXi6Jafnx9yOQAAAAAqi7CHikyW1DFxLMvJyQm5HAAAAACVxTROlMvdCyUVSpKZFWVl8bcBAAAAoK7gt3cAAAAAiCDCHgAAAABEEGEPAAAAACKIsAcAAAAAEUTYAwAAAIAIIuwBAAAAQAQR9gAAAAAgggh7AAAAABBBhD0AAAAAiKCGYReA2svMWkpqmbjMjsViYZYDAAAAoAoY2UNFhktanTi65efnh1wOAAAAgMoi7KEikyV1TBzLcnJyQi4HAAAAQGUxjRPlcvdCSYWSZGZFWVn8bQAAAACoK/jtHQAAAAAiiLAHAAAAABFE2AMAAACACCLsAQAAAEAEEfYAAAAAIIIIewAAAAAQQYQ9AAAAAIggwh4AAAAARBBhDwAAAAAiiLAHAAAAABFE2AMAAACACGoYdgGovcyspaSWicvsWCwWZjkAAAAAqoCRPVRkuKTViaNbfn5+yOUAAAAAqCzCHioyWVLHxLEsJycn5HIAAAAAVBbTOFEudy+UVChJZlaUlcXfBgAAAIC6gt/eAQAAACCCCHsAAAAAEEGEPQAAAACIIMIeAAAAAEQQYQ8AAAAAIoiwBwAAAAARRNgDAAAAgAgi7AEAAABABBH2AAAAACCCCHsAAAAAEEGEPQAAAACIIMIeAAAAAEQQYQ8AAAAAIoiwBwAAAAARRNgDAAAAgAhqGHYBqL3MrKWklonL7FgsFmY5AAAAAKqAkT1UZLik1YmjW35+fsjlAAAAAKgswh4qMllSx8SxLCcnJ+RyAAAAAFQW0zhRLncvlFQoSWZWlJXF3wYAAACAuoLf3gEAAAAgggh7AAAAABBBhD0AAAAAiCDCHgAAAABEEGEPAAAAACKIsAcAAAAAEUTYAwAAAIAIIuwBAAAAQAQR9gAAAAAgggh7AAAAABBBhD0AAAAAiCDCHgAAAABEEGEPAAAAACKIsAcAAAAAEUTYAwAAAIAIIuwBAAAAQAQR9gAAAAAgggh7AAAAABBBhD0AAAAAiCDCHgAAAABEEGEPAAAAACKoYdgFoPYys5aSWiYus2OxWJjlAAAAAKgCRvZQkeGSVieObvn5+SGXAwAAAKCyCHuoyGRJHRPHspycnJDLAQAAAFBZTONEudy9UFKhJJlZUVYWfxsAAAAA6gp+ewcAAACACCLsAQAAAEAEEfYAAAAAIIIIewAAAAAQQYQ9AAAAAIggwh4AAAAARBBhDwAAAAAiiLAHAAAAABFE2AMAAACACCLsAQAAAEAEEfYAAAAAIIIIewAAAAAQQYQ9AAAAAIggwh4AAAAARBBhDwAAAAAiiLAHAAAAABFE2AMAAACACCLsAQAAAEAEEfYAAAAAIIIahl0AAAAAAKTb8uXLlZeXp4KCArVq1Uq5ubnq2rVr2GVlFGEPAAAAQGTk5eVp3LhxevXVV3/wvRNPPFGjRo1Sbm5uCJVlHtM4AQAAAETCzJkz1bNnzzKDniS9+uqr6tmzpx588MEMVxYOwh4AAACAOi8vL0+DBg1SLBarsF8sFtNll12mvLy8DFUWHsIeAAAAgDpv3LhxOw16xWKxmMaPHx9wReEj7AEAAACo05YvX17u1M3yvPLKK1q+fHlAFdUOhD0AAAAAdVp1p2RGfSonYQ8AAABAnVZQUJDR++oKwh4AAACAOq1Vq1YZva+uIOwBAAAAqNOqu29e1PfbI+wBAAAAqNO6du2qrl27Vume7t27V/meuoawBwAAAKBO++STT/Sf//yn0v2zsrI0cuTIACuqHRqGXQBqLzNrKall4jK7svuWAAAAAJmyceNG9e7dWxs3bqxU/6ysLD3wwAORn8IpMbKHig2XtDpxdMvPzw+5HAAAAKCEu+vyyy/Xu+++m9LepUuXMvt3795dCxcu1MCBAzNRXugyMrJnZs0k/UTSMZIOkLSXpA6SWkhqJmmLpO8lfSdppaSPJL0n6WV3J2GEZ7Kk6YnzBTk5Od3CLAYAAABIdv/992vOnDkpbeedd54eeeQRrVixQnl5eSooKFCrVq2Um5sb+Xf0Sgss7JlZW0kXSDpT0omSskt3KXWdk/h6RKnnfCDpWUl/dvf3AigV5XD3QkmFkmRmRVlZDAQDAACgdnjrrbc0bNiwlLYDDzxQM2bMkJlVa9GWqEl72DOzn0gaKqmPpMbFzUldvNTXch+V+Hqg4qOB15rZvyTdJWmuu29LT8UAAAAA6pI1a9aoT58+2rp16462Fi1a6KmnnlKLFi1CrKx2SdtQjZkdaWbzJf1D0oWSmqgksCUHO6vkoVL3mqTDJD0o6VMzu9LMGqWrfgAAAAC13/bt29WvXz+tWrUqpf3BBx/UAQccEFJVtVONR/bMbA9Jd0rqW9yk1HAXk/ShpHclLUscX0tan3Q0VPzdvdaSOkvaU9LBko5UfFpncTwvfm4Hxd8nu9LMRrp76kRdAAAAAJE0ZswYLVq0KKXtqquu0rnnnhtSRbVXjcKemQ2VNF7x5fmTR+P+K+k5SQskLXL39Tt51BZJGxL3fVLqMxpIOlbSKZJ6Kz6ls1hnSbPMbKCk37r7R9X/XwMAAACgNnv++ed18803p7SdcMIJmjhxYkgV1W7VmsZpZh3MLE/SFJUEvZji4a63pB+5+6Xu/kQlgl6F3H27u//N3Ue6+0GKr+p5j+Krdyrx2SdK+lcifAIAAACImJUrV6p///4pbTk5OZo3b56ys0uvBQmpGmHPzLorPiXz5yqZsvknSQe4+y/d/ekgF09x9yXu/ntJHSVdJWlVoo7GkqaY2dNBfTYAAACAzNu0aZN69+6t7777bkdbgwYNNG/ePLVv3z7Eymq36ozs/VxSW8UD1nxJ3dz9Ynf/pMK70szdv3f3uyTtp3joy0/UdEYm6wAAAAAQrCuuuEJLly5NaZs4caJOPPHEkCqqG6q7Guf7knq6++nu/n46C6oqd9+aCH37Kr5oC1syAAAAABExY8YMPfjggyltvXv31tVXXx1SRXVHdcLeXEmHuPvidBdTE+6+wd2vlXRI2LUAAAAAqLklS5boiiuuSGnbf//99eCDD8rMyrkLxaq8Gmemp2tWlbt/GHYNAAAAAGpm3bp16t27t7Zs2bKjrVmzZnrqqafUqlWrECurO9K2qToAAAAApEMsFlP//v312WefpbTPmDFDXbt2DamquoewBwAAAKBWufnmm/XCCy+ktA0dOlQXXHBBSBXVTYQ9AAAAALXGggULNGbMmJS2Y489Vrfffns4BdVhhD0AAAAAtcKnn36qCy+8UO6+o2233XbTvHnz1KhRoxArq5sIewAAAABCt3nzZvXp00fr1q3b0ZaVlaVHH31UP/rRj0KsrO6q8mqcmWZmW5Mu3d0bh1YMAAAAgEAMGzZMS5YsSWm75ZZbdNJJJ4VUUd1X68OeUmv0cnsBAAAAqJNmzZql6dOnp7SdeeaZuu6660KqKBrqyjROQh4AAAAQQUuXLtXgwYNT2rp06aJZs2axcXoN1ZWwx79lAAAAIGK+/fZb9e7dW5s3b97R1rRpUz311FNq06ZNiJVFQ12YxnlZ2AUAAAAASK9YLKbf/OY3WrlyZUr7/fffr0MOOSSkqqKl1oc9d58Zdg0AAAAA0uvWW2/Vs88+m9J2+eWX69e//nVIFUVPXZnGCQAAACAiFi9erJEjR6a0HX300ZoyZUpIFUUTYQ8AAABAxqxatUoXXHCBYrHYjrZ27drp8ccfV+PG7LKWTrUu7JkZOyYCAAAAEbRlyxade+65WrNmzY42M9PDDz+szp07h1hZNGUk7JnZj83sj2b20E76ZUlaaWarzexOM9s/E/UBAAAACN7w4cP15ptvprSNGzdOPXv2DKmiaAs07JlZazObI2m5pBGSztnJLZ0UXzRmD0m/l/Semd1qZtlB1gkAAAAgWHPnztW0adNS2k477TTdeOONIVUUfYGFPTPbQ9JbkvolPscktTCzDhXctlep64aSrpX0rJk1CaJOAAAAAMFatmyZLrssdUe1vffeW3PmzFFWVq17sywyAvkna2YNJD0naT/FQ54Xf0tSlwpu3STpFUlbk+4zSSdLeiCIWgEAAAAEZ/369erdu7c2bdq0o61x48Z68skntcsuu4RYWfQFFaOHSDpCJSFvm6TJkvZ199fKu8nd33L3X0jKkXSdpO9VEvj6mdmvAqoXAAAAQJq5uy6++GJ9/PHHKe333nuvDj/88JCqqj+CCnu/V0lI+1bSz9z9WndfWZmb3b3A3SdJOkHSd0nPYkIvAAAAUEdMmjRJTz/9dErbpZdeqoEDB4ZUUf2S9rBnZgdK2idx6ZJ+5+5vVedZ7r5M8eBoiaajzaxjzauMDovrZ2aLzGytmW0xs8/N7BEzOyns+gAAAFA/vfzyy7rhhhtS2o444gjdfffdIVVU/wQxsndk4qtJ+sLdH6vh8x6W9E3S9fE1fF5kmFlTxd+NnCuph6S2khopvqrp+ZLyzGy6mVn5TwEAAADSa/Xq1TrvvPNSNk7fZZdd9MQTT6hJE9ZdzJQgwt5uia8uaUlNH+buLuntpKb2NX1mhNwr6ZeJ8zmSfqL4+44/lfRUov0ySaMyXxoAAADqo6KiIvXt21fffFMyXmNmmjt3rvbee+8QK6t/ggh7yVE9Vm6vqtlQzvPrrcR02d8kLh9w94vc/W13/8bd33T33oqP+knScDNrEU6lAAAAqE+uvfZavf766ylto0aNUq9evUKqqP4KIux9m3S+V5qembw335o0PbOuO0cl7zKOK6fP7MTXlpK6Bl4RAAAA6rVHH31Ud911V0rbKaecopEjR4ZUUf0WRNj7IPHVJB22k03Ud8rM2kg6OqlpVU2eFyETFA/Tv3D3LyrRvyjYcgAAAFCfrVixQpdeemlKW+fOnTV37lw1aNAgpKrqtyDC3luKb45evF3C+Bo+70ZJ2YnzrZLK3aevPvG4z9z95bK+b2aNJF2RuPxC0nuZqg0AAAD1S2FhoXr37q0NG0revmrUqJGeeOIJtWvXLsTK6re0hz133yjpr4oHPZM0wMyGVedZZtZf0tWKB0eX9KK7b0pXrVFjZi3M7MdmNlDxxXFOVHxD+8vdfWu41QEAACCK3F0DBw7UBx98kNJ+99136yc/+UlIVUEKblP1WxVfnKV4dO8OM3vMzH5cmZvNbE8ze0DSn1QSGl3S6IDqjYpXFJ9GO1PSwYpPeT3R3Z8PtSoAAABE1pQpU/TEE0+ktA0YMECXXXZZSBWhWMMgHuru75rZnZKGqyTw9ZHUx8yWKj7V831J6yVtlNRUUmtJP5Z0VOJIDnku6Q53/1cQ9UZIpzKu7zWzoe7+tzAKAgAAQHQsX75cc+fO1YYNG7TffvupTZs2uvbaa1P6HHrooZo2bZrY6jl8gYS9hOsl7SvpTMXDmhQPb4dLOqyC+4r/qygOeSZpnruPCKjOKDlR0kpJbRT/5z5R8X/WC82sh7u/XtHNAAAAQFny8vI0btw4vfrqqxX2a926tZ588kk1a9YsQ5WhIkFN45S7b5fUW9Itir83ljxKJ5WM3CUfUmrI2y7pBnc/P6g6o8TdP3D3rYm99h6Q9HNJWxQfOZ0UanEAAACok2bOnKmePXvuNOhJ0pw5c9SlS5cMVIXKCCzsSZK7x9x9pKQDJE2TtFapwa604u8VSrpb0oHuPjHIGqPM3d+V9OfE5XFmtmuY9QAAAKBuycvL06BBgxSLxXba18wY0atlgpzGuYO7/0fSUDP7vaRDJR0paR9J7SQ1kfS94puxr5b0pqR/ufvO/4tCZbwt6ZLE+d5iU3oAAABU0rhx4yoV9KT4qpzjx49Xbm5uwFWhsjIS9oq5u0tamjhQA2b2R0ndJX3s7r+poGvyn1fYtgIAAACVsnz58kpN3Uz2yiuvaPny5eratWtAVaEqAp3GiUB1lnSspHPNrE0F/U5NfC2U9FHgVQEAACAS8vLyMnof0o+wV3cVv4vXVNLNZXUwswslnZy4nMXG6gAAAKisgoKCjN6H9MvoNE6Lb7bRTfERqQMl7ZI4Grv7KUn9+kj6wt3/kcn66hJ3f8HMnpN0uqQhZpYjabKkTyTtIWmgpGGJ7h+JDekBAABQBa1atcrofUi/jIQ9M9tN0mBJv1U8iKR8WyXbMRQbIulEM/ubpGHuzjt+ZbtA0hOSTlFi0/oy+rwj6Wx3/zaThQEAAKBuq+5CKyzQUnsEPo3TzPpK+kDxkaX2St16obwtGPZKfO9nkt4ws/4Bl1lpZvaEmbmZfVrN+xuZWT8ze9rMPjezTWb2nZmtMLM/mVnPxAjoTrn795J6STpP0gLFV9rclvi6SPHRvWPc/fPq1AoAAID6q0uXLmrTpqKlIX6oe/fuLM5SiwQ6smdmN0u6QakbpicHveTr4nsaSPqRSkb7Gkt6yMwK3P2ZIOvdmUTo7F2D+w+XNFfxKazJmkhqnWi/SFKemV3s7qt29szECqfzEgcAAABQY0VFRerbt6++++67St+TlZWlkSNHBlgVqiqwkT0zGybpRqVO09wq6UVJ45UaApM1lPSwpO2Ja5fUQNKDZtYuqHp3xsx+IWlGDe7/qaRXlBr0XNLXiu8xmCxX8RHNjtX9PAAAAKA6tm/frl//+td69tlnK31PVlaWHnjgAaZw1jKBhD0z20fSrYqHmeJjkqSO7t7L3Ucr/q7ZD7j7lsS+cUcoPv2zOBDuImlEEPXujJmdJul5xUcZq3N/O0lPSWqZaNom6RZJe7h7e3dvK6mrpCeTbuso6dnESCcAAAAQuFgspssuu0yPPfZYSnvnzp113HHHlXlP9+7dtXDhQg0cODATJaIKgprGeYtKgtE2Sf3dvUrTDN39PTP7maR/SOqieOi7yMyuT0xdDFwiaI1VyQhldY1X/H3FYv3dPeX/Qe6+QlIfM5uoklB7uKRLJE2vwWcDAAAAO+XuGjZsmB566KGU9i5duujVV19Vhw4dtHz5cs2ZM0cbNmzQfvvtp9zcXN7Rq8XSHvbMrImkX6lk6uakqga9Yu6+zsx+L2l+oml3SQdLWlbjQnfCzLpKuk/SCTV8zm6KL5RSbG7poFfK9YpvTfGzxPVIM5vh7rGa1AEAAACUx911ww036J577klp79Spk/Ly8tShQwdJUteuXXXhhRdKkrp165bxOlE1QYzs/UxSs8T5Zkm31eRh7r7AzL6U1CHRdKgCDHuJ9+TGShqg+LuCxT6QlC+pexUfeYFSp3/eWVFnd/fE6F5x2PuRpBMlvVzFz60WM1tSzrcO2LRpk5YtCzxnl2vNmjWSFGoNAFAT/BwDUFvdf//9mjZtWkpbu3btdO+996qgoCDl5xY/yzJr06ZN1b43iHf2Oie+uqT/c/f1aXjmP5POd03D8ypyi+JTJ5OD3lxJx0j6tBrPOzXp/At3Ly9MJVskaWPS9bnV+FwAAABgp2bPnv2DoNemTRtNnz5de+65Z0hVIR2CGNnbLen86zQ9c0PSedM0PbMyPpR0pbsvkKRKbn9X2k+Szt+ozA3uvtXM/inp+ETT8RX1Tyd3P7KsdjNb0rRp0yPCHK4v/usRUwYA1FX8HANQ29x///26/fbbU9patWqlxYsX68gjy/y1kJ9lGda0afXjTxAjewVJ51XbhbF8yaN5pbcpCMIHio/udS0OetVhZjlKrX1FFW7/MOn8x5XdaB0AAACojDlz5mjw4MEpbc2aNdMLL7xQbtBD3RLEyF5+4qtJOtrMGrr7tuo+zMwaKnV0LL+8vmkysjKbmVdSp1LXVXnu6qTzJpJylL6RUgAAANRjTz75pAYMGKDkRe4bN26sZ555ptwtFlD3BDGy92biq0tqJeniGj7vApXsT5f8/ECkMehJ8dVDk62pwr1rS123rWEtAAAAgObPn68LLrhAsVjJYu8NGzbUk08+yaboEZP2sOfuX0h6N3Fpkiaa2UHVeZaZ7aGSzdklabm7f1nzKjOmRanr76twb+m+LcvsBQAAAFTSSy+9pN69e6uoqGhHW1ZWlh5++GGddtppIVaGIAQxsidJdyge9Fzx9/ZeNrNTqvIAM9tL0ouKb0Ze/Kx7KrilNmpU6rqozF5lK903u4a1AAAAoB5744039Ktf/UqbN29OaX/ooYd07rks/h5FgYQ9d58tqXiLAVd8kZL5ZrbQzPqb2Y/K+2wz62pmtyo+Onhw4n6X9LGkmUHUG6DSi6p4mb0qdy8AAABQLe+884569eqlDRs2pLTfe++9uuiii0KqCkELYoGWYudI+oekPRQPOSYpN3FI0vbkzmb2pqS9JbUrbkq6b72ks9095Z46YGup66qMzpX+d7O5zF4BMrOWKpk+mp08rxsAAAB1w/Lly9WzZ0+tX5+6/fXtt9/+g9U4ES1BTeMsXuikp6RPVBLclDg3pYYZU3zFzV2Tvl8c9L6RdIa7vx9UrQEqKHXdvAr3ln5Hb0OZvYI1XPFVQVdL6pafH/RCqAAAAEinTz75RD169NDatalr/40dO1bDhw8PqSpkSmBhT5LcfbmkIyTdr/g7aMVTE30nR7FnJB3m7q8FWWeA/lvqul2ZvcpWevXNMJLWZEkdE8eynJycEEoAAABAdXz22WfKzc3V11+n7t517bXXauTIkSFVhUwKNOxJkrtvcPfBkjpLGinpZUmbVDKCl3y4pH9JmqL4huZnuXtd3lvu01LXHapwb8ek843KzGbyKdy90N2/TKyAWpSVFfh/LgAAAEiDr776Sj169NDnn3+e0v673/1OEydOlBnLQ9QHQb6zl8Ldv5F0i6RbzKyB4sGnraTWioe/byV95e5hTFcMhLuvMbNvVLLf3gFVuD2573JP3vESAAAAKMeaNWvUo0cPffLJJyntAwYM0N13303Qq0cyFvaSJRZaWZU4ou5NSb9KnB9TmRvMrJGkw5Oa/i/dRQEAACB6vvvuO/Xs2VMrVqxIae/bt69mzJghZmrVL/zbDt6CpPP9zawyo3s9JTUt5xkAAADAD3z//ff65S9/qX/+858p7aeffrrmzJmjBg0ahFQZwlKrwp6ZHWVm/cxsiJmdbmYtwq4pDZ5Q6hYM11XU2eLj6iOSmvJF2AMAAEAFNm3apDPOOENvvPFGSnuPHj30+OOPq1GjRiFVhjAFHvYs7lgzu7qCPkeb2TuKT3mcI2mqpL9K+srMbjWzxkHXGZTEu4qzk5oGmNmgCm65VdLPkq7vcPeiQIoDAABAnbd161b16dNHL730Ukr78ccfr7/85S9q0qRJSJUhbIGGPTM7U9IKSX+TNKmskTozO05SnqRD9cPVOZtLulbS38ysTZC1BmykpDVJ1/eZ2TQz61TcYGYHmNk8pY7qLZd0V4ZqBAAAQB2zbds29evXT/Pnz09pP+qoo/T888+refOqbPOMqAks7JnZFZKekrS/SvbX61KqT0NJM1Sy2XjpffaKN1Y/QtIjQdUatMT2EedI+j7RZJJ+J+lzM8s3szWS3pd0btJtX0s62923ZLTYJGbW0sw6mFkHSdmxWCysUgAAAFBKLBbTwIED9eSTT6a0H3zwwVqwYIFat24dUmWoLQIJe2b2Y8U35C69rmuXUtd9Fd9ioDjUmeKh5w7Fw92WpO/1NLNzgqg3ExIbw5+k+Ghdst31w83W35R0vLt/nInaKjBc0urE0S0/P4x93QEAAFCau2vIkCGaM2dOSvv++++vRYsWqV270r9eoj4KamRvhKRslQS1VYpPZXyjVL9fJ527pJckHebu17j7hZKOUnyBkuLRvsEB1ZsR7v5/kg6T1F/xUc9PFd9jcHPifJ7iI4DHufvKcKpMMVnxzd07SlqWk5MTcjkAAABwd11zzTW67777Utr33HNPLV68WHvssUdIlaG2CWqfvTNUEtCWSDotsVDJDmbWWlKuSgKhS7rJ3bcV93H3FWY2WNLTiaYTzayVuxcEVHeF3H2ApAE1fMY2SXMTR63m7oWSCiXJzIrYlwUAACB8Y8aM0R133JHS1qFDB+Xl5alTp07l3IX6KO2/vZvZoYpPSyyewvmb0kEv4VSlhl4sHFMAACAASURBVM3P3f0fZfR7RlLx/Q0lHZuuWgEAAIC65LbbbtO4ceNS2nbbbTctXrxYXbqUfmMK9V0QQzUHJr66pOXuvqKcfr9MfC0e1Xu+rE7u7pKWJjV1SEeRAAAAQF0ybdo0XXdd6pbNbdq00cKFC3XggQeWcxfqsyDCXvLboB9V0K+nUlfeXFRB32+TznevTlEAAABAXTVr1ixdccUVKW0tWrTQggULdNhhh4VUFWq7IMJe8hqvW8vqkJjqmbzax3bFF2cpT6NSfQEAAIB64bHHHtMll1yS0takSRM999xzOuaYY0KqCnVBEGEvefGU8jZCPyXp3CUt2cmiK/skna+vbmEAAABAXfLss8+qf//+St7vODs7W08//bS6d+8eYmWoC4IIe6sSX03SweX0SX5fT5Lml/ewxIbe3ZKaPqlRdQAAAEAdsHjxYvXp00fbtu1YrF4NGjTQY489plNPPTXEylBXBBH23kw672hmP0/+ppntL+l4pb6v99cKnjdGJXXGJP2z5iUCAAAAtdff/vY3nXnmmdq6teStKDPT7NmzdfbZZ4dYGeqStIc9d/9a0j9Usn/en8zsEEkysz0U31+uQdItH7r7u6WfY2YNzOxmSZcmnuWSXnL379JdM8pmZi3NrENidDU7efoAAAAAgvH222/rl7/8pTZu3JjSPn36dPXr1y+kqlAXBbWp+t2Sfqp4QOsk6Z9m9qXiK2k2VOpG6lOTbzSzfSX1l3ShSt7VK+6bunskgjZc0ujii/z8/BBLAQAAiL5ly5bplFNOUWFhYUr7lClTdOmll4ZUFeqqIKZxyt0fUXwz9OKQZpI6Ssou1fVNSfeXajtE0ijFg17x/ZI0x90XBFEvyjVZ8X9vHSUty8nJ2Ul3AAAAVNdHH32kHj16aN26dSntt9xyi4YNGxZSVajLAgl7CedJelQli7AUT8W0xPEPSWclNk1P9n6pa5P0iKRLhIxy90J3/9Ldv5RUlJUV5H8uAAAA9denn36q3NxcffPNNyntN954o2688caQqkJdF9Q0Trn7Fkn9zGyGpIsVX1GzkaR/Kx4CH3P3bWXc+omkbYnalkm62d0fD6pOAAAAIEyrV69Wbm6uvvjii5T23//+97r55ptDqgpREFjYK+bu/yvpf6vQv8jMBkla6u5Lg6sMAAAACNc333yjHj16aOXKlSntl156qaZMmSIzK+dOYOcCD3vV4e6zwq4BAAAACNK6devUs2dPffDBBynt/fr103333UfQQ43xEhYAAACQYYWFherVq5f+9a9/pbSfddZZmjVrlho0aFDOnUDlVTnsmVk3M2sSRDHpYGZHh10DAAAAUJ6NGzfq9NNP11tvvZXSfsopp+jRRx9VdnbpBeyB6qnOyN45kj4ws3PTXUxNmFm7xGIwr4ddCwAAAFCWLVu26JxzztGrr76a0n7iiSfqqaeeUuPGjUOqDFFU3WmcnSU9amavhT2SZmYtzGyU4qt4XqySrR4AAACAWqOoqEjnn3++XnzxxZT2Y445Rs8995yaNWsWUmWIquqEvRclfaV4qDpO0htm9qSZHZ7WynbCzHZLhLz/SBotqXWipj9nsg4AAABgZ7Zv364BAwboL3/5S0r7oYceqhdeeEEtW7YMqTJEWZXDnrv/Q9Ihkp5RyQbpZ0l628z+bma/MbOm6S2zhJn9wsxmSfpM8ZDXLlHDBkmXuvtvgvpsAAAAoKrcXZdffrkefvjhlPYDDjhACxcu1C677BJSZYi6am294O5rJZ1lZhdJuk3S7olv/TRxTDWzRZJekPSCu39Z3QITwfEXkk6VdLakDsXfSuq2QNJgd/+sup+DHzKzlpKK/8yUHYvFwiwHAACgznF3XXnllZoxY0ZK+z777KPFixdr9913L+dOoOZqtM+eu882s2ck/VHSpZIaSHLFA8LZiUNm9qWkdyUtSxxfSVqfOAoS9zVTfCpmJ0l7STpY0hGSukoqXpKo9Pt4H0u6wd2fqsn/DpRruOKjp5Kk/Pz8EEsBAACoe/7whz9o6tSpKW0/+tGPlJeXp44dO4ZUFeqLGm+q7u7fSRpsZpMljZPUVyWhrPhrR8VH5E6t4uOTw50nnX8qaaKkGe6+vao1o9ImS5qeOF+Qk5PTLcxiAAAA6pIJEyZowoQJKW05OTnKy8vTXnvtFU5RqFfStqm6u3/i7v0kHSTpbsVH7XZ8O+ncKnkU3+dJ9/1d0vmS9nX3+wl6wXL3Qnf/MjENtygrK23/uQAAAETaXXfdpZtuuimlrW3btlq0aJH233//kKpCfZP2397d/SN3H6b4aN6Fkp6Q9L1SQ5xUEuSSj2QmKSZpiaRRkrq4+8/cfZ678/IYAAAAaqUZM2boyiuvTGlr2bKlXnzxRXXrxkQpZE6Np3GWx903SXpE0iNmlqX4Cp7HSDpQ8XfyOkpqrvi7elslFSo+GrhS0keKv9v3N3cvDKpGAAAAIJ0efvhhDRo0KKWtWbNmmj9/vo466qiQqkJ9FVjYS5YYiVuaOAAAAIDIefrpp3XRRRfJvWTCWuPGjfXXv/5VJ5xwQoiVob7iJSwAAACghhYsWKDzzjtP27eXLCnRsGFDPf744+rRo0eIlaE+I+wBAAAANfDKK6/o7LPPVlFR0Y62rKwszZ07V7/61a9CrAz1HWEPAAAAqKY333xTp59+ujZv3pzSPnPmTPXt2zekqoA4wh4AAABQDUuXLtWpp56q77//PqV92rRpGjBgQDhFAUkIewAAAEAVvf/++zr55JP13XffpbTfdttt+t3vfhdSVUAqwh4AAABQBf/+97+Vm5urNWvWpLSPGjVK1157bUhVAT9E2AMAAAAqadWqVcrNzdVXX32V0j58+HCNGTMmnKKAchD2AAAAgEr4+uuvlZubq88++yyl/fLLL9ekSZNkZiFVBpSNsAcAAADsxNq1a3XyySfr448/Tmm/6KKLNG3aNIIeaqWGYReA2svMWkpqmbjMjsViYZYDAAAQivXr1+uUU07Re++9l9Lep08fzZw5U1lZjJ+gduK/TFRkuKTViaNbfn5+yOUAAABk1oYNG3TaaadpyZIlKe2nnXaa5s6dq4YNGTtB7UXYQ0UmS+qYOJbl5OSEXA4AAEDmbN68WWeddZb+/ve/p7SfdNJJevzxx9WoUaOQKgMqhz9FoFzuXiipUJLMrIgpCgAAoL4oKipS3759tXjx4pT24447Tn/961/VtGnTkCoDKo/f3gEAAIAk27dvV//+/fXss8+mtB9xxBGaP3++WrRoEVJlQNUQ9gAAAICEWCymSy+9VPPmzUtp79q1q1588UW1bt06pMqAqgtlGqeZNZO0v6RdEkcTd3846fu7uvuaMGoDAABA/eTuGjp0qGbNmpXSvu+++2rRokXaddddwykMqKaMhT0z20vSYEknSzpYUoNSXR5OOn/IzPaTNFHSLHf3TNQIAACA+snddd111+nee+9Nae/cubPy8vLUvn37kCoDqi/waZxmtouZzZX0saRrJB2meMi0pKO0vRQf+Zsh6W9mxv+7AAAAEJjx48dr0qRJKW3t27dXXl6eOnfuHFJVQM0EGvbM7GhJ70o6XyUjeZ44lPS1tD0T3zNJx0r6u5ntEWCpAAAAqKcmT56s0aNHp7S1a9dOixcv1r777htSVUDNBRb2zOxgSS8ovkebVBLeTNIXkv5PZYzqmVnz4lOVhMG9JD0eVK0AAACon+677z5dc801KW2tW7fWokWLdNBBB4VUFZAegYQ9M2sk6WnFF18pDnmfSxoqqb277ynpwrLudfcNigfEiZJiKgl8x5lZ/yDqBQAAQP0ze/ZsDR48OKWtefPmeuGFF3T44YeHVBWQPkGN7F0tqYtKgtozkg5y92nunp9oK3fRFXcvdPcbJJ0paZtKAuPQgOoFAABAPfLEE0/o4osvTmlr0qSJnnvuOR177LEhVQWkV1Bh73KVhLk3JJ3j7puq+hB3ny9pvEqmex7FYi0AAACoieeff14XXHCBYrHYjrbs7Gw99dRT+vnPfx5eYUCapT3smdmhkjqrJKANdvdYBbfszF2SkoPiUTV4FgAAAOqx//3f/1Xv3r21bdu2HW0NGjTQo48+ql69eoVYGZB+QYzsdU18dUkfuPuymjzM3QslvZ3UxNq3AAAAqLLXX39dZ5xxhrZs2bKjzcw0a9YsnXPOOSFWBgQjiLCXvEXCR2l65ldJ563S9EwAAADUE++884569eqlDRs2pLTfd9996t+fNQARTUFvql7WhunV0TzpfGOangkAAIB64L333lPPnj1VUFCQ0n7HHXdo0KBBIVUFBC+IsJefdH5gmp6Z/Jw1aXomAAAAIu7jjz/WySefrLVr16a0jx8/XldddVVIVQGZEUTY+zjx1STta2ZH1uRhZnaYpH2Smj6oyfNQeWbW0sw6mFkHSdnJK1YBAADUdp999plyc3P19ddfp7Rff/31uummm0KqCsicIMLe/yk++la8N97dZpZdg+fdmnS+1t2X1KQ4VMlwSasTR7f8/PyddAcAAKgdvvrqK+Xm5mrVqlUp7UOHDtWECRNklq63jYDaK+1hz91d0iOKBz2XdIykeWbWvMIby2Bmt0nqmXiOS3o8jaVi5yZL6pg4luXk5IRcDgAAwM7997//VY8ePfTvf/87pX3gwIGaMmUKQQ/1RsOAnjte0m8ktVQ89J0h6Z9mNlrSk+6+taKbzexASbdJ+qVKRgg3S7oloHpRhsS2F4WSZGZFWVlBr+cDAABQNcuXL1deXp4KCgrUqlUr/eQnP9GQIUO0YsWKlH7nn3++pk+fLn6fQX0SSNhz9zVm9ltJD6skrO0r6c+SppvZm5JS3pI1s8GKv5v3c0mHJ+4pHh10SSPc/csg6gUAAEDdkpeXp3HjxunVV1/dad8zzjhDs2fPVoMGDTJQGVB7BDWyJ3d/LLGwx+2KhzUpHt6aS/pFqe4m6Z6kc6kk5JmkO939HgEAAKDemzlzpgYNGqTKLB538skn67HHHlN2dk2WkADqpkDHsd39TsWnYv5XqaN0O7ooNdSp1PVmSZe5+/Ag6wQAAEDdkJeXV+mgJ0nDhg1TkyZNAq4KqJ0Cn7Ts7i9K2k/xlR1XqmR6ZulDSeffSpooaT93nxl0jQAAAKgbxo0bV+mgJ0mTJk0KsBqgdgtsGmeyxEIfd0q608w6Szpe8Xf42kpqLWmT4gHvC0mvS1qWWNUTAAAAkBRfjKUy7+gle+WVV7R8+XJ17do1oKqA2isjYS+Zu38u6fNMfy4AAADqtry8vGrfR9hDfcTaswAAAKgTVq9eXa37CgoK0lwJUDdkfGQPAAAAqIr8/Hzddtttmjp1arXub9WqVZorAuoGwh4AAABqpTVr1mjSpEm65557tHHjxmo/Jzc3N41VAXVH4GHPzHIlnSrpUEntJLVQyeqbVeXu/uN01QYAAIDaZ+3atZo8ebKmTp2qDRs21OhZ3bt353091FuBhT0z21/Sw5IOT26u4WNZoRMAACCivv32W915552aMmWKCgsLy+zTrl07rVu3TpVZuD0rK0sjR45Md5lAnRHIAi2J7RVeUzzoJe+j5zU4AAAAEEHr16/X2LFjtffee2v8+PFlBr327dtr6tSp+uKLL/TAAw8oK6viX2OzsrL0wAMPMIUT9VpQq3HeJWm3xHlxUCtvM/XKHgAAAIiQgoIC3Xzzzdprr700ZswYrV+//gd9dt99d915553697//raFDh6pJkya65JJLtHDhQnXv3r3M53bv3l0LFy7UwIEDg/6fANRqaZ/GaWYdJJ2heMgrDmmPSpou6UPFN08vSvfnAgAAoG74/vvvdc8992jSpElat25dmX123XVXXXfddRo8eLCaN2/+g+/n5uYqNzdXy5cvV15engoKCtSqVSvl5ubyjh6QEMQ7eycoHvKKp19OcHcmSwMAANRzGzZs0L333qvbbrtNa9asKbNP27ZtNWLECA0ZMkQtWrTY6TO7du1KuAPKEUTY65j4apL+K2l8AJ8BAACAOmLTpk267777dOutt+qbb74ps0+bNm10zTXXaOjQoeyLB6RJEGGvQeKrS3rb3bcG8BkAAACo5TZv3qzp06frj3/8o77++usy+7Ru3VpXX321hg0bptatW2e4QiDaggh7XySdbwrg+QAAAKjFtmzZopkzZ2rChAlavXp1mX1atmypK6+8UldddZV22WWXDFcI1A9BhL2lSedsgA4AAFBPbN26VQ899JBuueUWrVq1qsw+zZs317BhwzR8+HC1bds2wxUC9Uvaw567f2Bmb0k6WtJBZtbN3Zel+3MAAABQOxQVFWn27NkaP368PvvsszL7NGvWTEOHDtU111yjXXfdNcMVAvVTECN7kjRG0vzE+X1m9nN3Z7sFAACACNm2bZvmzp2rcePGaeXKlWX2adKkiYYMGaIRI0Zo9913z3CFQP0WyKbq7r5A8Y3VTdJPJS0ys72D+CwEx8xamlmHxN6J2bFYLOySAABALbB9+3b9+c9/1kEHHaQBAwaUGfQaN26sYcOGaeXKlbr99tsJekAIghrZk7tfZWYxSVdJ+pmkj83sFUlvKL6IS6HiK3ZW9bkPp7VQVGS4pNHFF/n5+SGWAgAAwrZ9+3bNmzdPY8eO1Ycfflhmn0aNGmnQoEG6/vrr1bFjxzL7AMiMwMJewkuSLpbUWvFRxJ8njpog7GXOZEnTE+cLcnJyuoVZDAAACEcsFtOTTz6pMWPGaMWKFWX2yc7O1iWXXKIbb7xRnTp1ynCFAMoSWNgzs/+RNCipqXgUz2rw2CqPBKL63L1Q8RFYmVlRVlYgs34BAEAtFYvF9Je//EVjxozRsmVlr7fXsGFDXXzxxbrpppu05557ZrhCABUJJOyZ2RBJv01cpiPkAQAAIEPcXc8++6xGjx6tpUuXltmnQYMGuuiii/SHP/xB++yzT4YrBFAZaQ97ZpYlaUTi0hUPeS7pbUn/krRWEitzAgAA1DLurvnz52v06NFasmRJmX2ysrLUv39/jRw5Uvvuu2+GKwRQFUGM7B0vqZNKRvTelXSBu78fwGcBAACghtxdCxcu1KhRo/TWW2+V2cfMdMEFF2jUqFH68Y9/nOEKAVRHEGGveIsFk7RF0q/cfVUAnwMAAIAacHfl5eVp9OjRev3118vsY2bq27evRo0apYMOOijDFQKoiSDCXvvEV5f0D4IeAABA7fPyyy9r1KhReu2118rt06dPH40ePVoHH3xwBisDkC5BhL1vk86/CeD5AAAAqKbXXntNo0eP1ksvvVRun7POOktjxozRoYcemsHKAKRbEGHv86RzNlkBAACoBV5//XWNHj1aixcvLrfP6aefrjFjxujII4/MYGUAghLExmmvKL43m0k61Mx2DeAzAAAAUAlvvvmmTj31VB1//PHlBr1evXrpzTff1LPPPkvQAyIk7WHP3TdJejhx2UTSDen+DAAAAFRsyZIlOv300/XTn/5UL774Ypl9Tj75ZL3++uuaP3++jj766AxXCCBoQYzsSdJNkr5WfHTvSjP7fUCfAwAAgCRLly7VmWeeqaOOOkrPP/98mX1OOukkvfbaa1q4cKGOPfbYDFcIIFMCCXvuvk5SH0nfKR747jSzN8zsPDP7URCfCQAAUJ8tW7ZMvXv31uGHH65nnnmmzD4nnniiXnrpJeXl5emEE07IcIUAMi2IBVpkZlcnTp+SNFDxwHeMEtM7zWyrpLWSNkuKVeHR7u7s4gkAAJCwYsUKjR07VvPmzSu3z3HHHadx48bppJNOkpllsDoAYQok7Em6XfF99oq54oGv+KdLY0kdqvFc33kXAACA6Pvggw80btw4Pfroo3Iv+1ekY445RuPGjdPJJ59MyAPqoaDCXjIv9bW6+AkFAADqvY8//ljjx4/X3LlzFYuVPUHqqKOO0tixY9WrVy9CHlCPBRn2+MkCAACQJitXrtT48eM1Z84cbd++vcw+hx9+uMaOHavTTz+dkAcgsLCXHdBzAQAA6pVPP/1UN998s/70pz9p27ZtZfY55JBDNHbsWJ155pmEPAA7BBL23L3sPzcBAACgUj7//HNNmDBBM2fOLDfkde3aVWPGjNE555yjrKygdtQCUFdl4p09AAAAVNLq1as1YcIEzZgxQ1u3bi2zzwEHHKAxY8bo3HPPJeQBKBdhDwAAoBb46quvdOutt+r+++/Xli1byuyz3377afTo0Tr//PPVoEGDDFcIoK4h7AEAAIQoPz9fEydO1P/8z/9o8+bNZfbZZ599NHr0aPXr108NG/LrG4DKqdZPCzNL2SPP3b+s6PvpVPqzAAAA6qL//ve/mjRpku655x5t2rSpzD577bWXRo4cqV//+tfKzmb9OwBVU90/DX2h1P3zSj8n+fvpVNZnAQAA1Blr167V5MmTNXXqVG3YsKHMPp06ddIf/vAHDRgwQI0aNcpwhQCioqbBaWdr+7L2LwAAgKRvv/1Wd9xxh+666y4VFhaW2adjx4666aabNHDgQDVu3DjDFQKImroySuYiOAIAgDpo/fr1mjJliu644w4VFBSU2ad9+/a64YYbdNlll6lJkyYZrhBAVFU37L2uiqdp7uz7AAAAkVZQUKCpU6dq8uTJ+u6778rss/vuu+uGG27Qb3/7WzVt2jTDFQKIumqFPXc/oSbfBwAAiKrvv/9ed999t26//XatW7euzD677babRowYocGDB6t58+YZrhBAfVFXpnECAADUahs2bNC9996r2267TWvWrCmzT9u2bTVixAgNGTJELVq0yHCFAOobwh4AAEANbNy4Uffdd58mTpyob775psw+u+yyi6655hoNHTpULVu2zHCFAOqrQMKemd2YdDnN3dfX8HmDJZ0h6TBJv3H3hTV5HgAAQE1t3rxZ06dP1x//+Ed9/fXXZfZp3bq1rr76ag0bNkytW7fOcIUA6rugRvZuVskCLY9KqlHYk9RD0imJZ+5Tw2cBAABU25YtWzRjxgxNmDBBX375ZZl9WrZsqauuukpXXXWV2rRpk+EKASAuyGmcpvStyLk96ZyfmBliZi0lFc81yY7FYmGWAwBAqLZu3aqHHnpIt9xyi1atWlVmn+bNm2vYsGEaPny42rZtm+EKASBVrX9nz8z2kJS8uufmsGqph4ZLGl18kZ+fH2IpAACEo6ioSLNnz9b48eP12WefldmnWbNmGjp0qK655hrtuuuuGa4QAMpWrbBnZpdLOqKS3SeYWdk7iO7kYyS1ktRd0m5J7V9V41monsmSpifOF+Tk5HQLsxgAADJp27Zt+vOf/6zx48dr5cqVZfZp0qSJhgwZohEjRmj33XfPcIUAULHqjuy9LWlaJfqZpHOr+RnJzyieDrpN0uIaPg+V5O6FkgolycyKsrKyQq4IAIDgbd++XY888ojGjh2rTz75pMw+jRs31uWXX67rrrtO7du3z3CFAFA51d1U/W0ze1DSJUrfe3nlflzS+VR3Xxvw5wEAgHpo+/btmjdvnsaOHasPP/ywzD6NGjXSoEGDdP3116tjx44ZrhAAqqYm7+zdIKmPpJ2tI2w1+IxiBZLukjQuDc8CAADYIRaL6YknntCYMWP0/vvvl9knOztbl1xyiW688UZ16tQpwxUCQPVUO+z9P3v3Hl9Vdef//73CJQWKVIQGoSB0YEBDGhUtOHIpINj+vACdooIBAwZnBkV07FQEIRAB0REv2K8XEgRJFJi2VoJ1VIJjQaDYEqARsBdCW4ljQIUaMRJCPr8/zslwyDkJJDn77Fxez8fjPM7ee6299wf0Abyz9l7LzD5xzl0tqeqzC05S5Tp4JilVUuR5iWu4vAIzcB6XdFjSh2bm9QgiAABoRioqKvTqq68qPT1d77//fsQ+LVu21JQpUzRnzhxddNFFMa4QAOqnXrNxmtk+SfuqHnfOSacfv9xqZpHfagYAAIgxM1Nubq7mz5+v3bt3R+zTokUL3XbbbXrwwQfVq1evGFcIANHRWNbZAwAAqBcz0+uvv6709HTt3LkzYp+4uDilpKRo7ty56t27d4wrBIDo8irs9QnZ/ptH9wAAADgrM9Obb76p9PR0vffeexH7OOc0ceJEzZ07V3379o1xhQDgDU/Cnpkd8OK6AAAA58rMtGnTJs2bN0/bt2+P2Mc5p5tuuknz5s3TJZdcEuMKAcBbXj7GCQAA4It33nlH8+bN05YtW6rt86Mf/Ujp6enq379/DCsDgNgh7AEAgCZjy5Ytmjdvnt55551q+4wdO1bz589XcnJy7AoDAB8Q9gAAQKO3bds2paenKy8vr9o+119/vebPn68BAwbEsDIA8A9hDwAANFo7duxQenq63nzzzWr7/OAHP9D8+fP13e9+N4aVAYD/CHsAAKDR+d3vfqf09HS9/vrr1fYZNWqUFixYoKuuuiqGlQFAw0HYAwAAjcauXbs0f/585ebmVttnxIgRWrBggQYPHhzDygCg4SHsAQCABq+goEDz58/XK6+8Um2foUOHKiMjQ8OGDYthZQDQcBH2AABAg7V3714tWLBAP/vZz6rtc/XVVysjI0PDhw+Xcy6G1QFAw0bYAwAADc4HH3ygjIwMrV27VmYWsc/AgQOVkZGhUaNGEfIAIALCHgAAaDD+9Kc/KSMjQy+//LIqKioi9rniiiuUkZGh73//+4Q8AKgBYQ8AAPiusLBQDz30kLKzs3Xq1KmIfS677DItWLBA119/PSEPAM4BYQ8AAPjmL3/5ixYuXKhVq1ZVG/K+853vaMGCBRozZgwhDwBqgbAHAABi7m9/+5sWLVqkF154QeXl5RH7JCYmav78+frhD3+ouLi4GFcIAI0fYQ8AAMTMoUOH9PDDDyszM1MnT56M2Kdfv36aP3++xo8fT8gDgHrwJOw55/4YxcuZpHJJJySVSiqW9JGkPZLeNbP9UbwXAADwwP/+7//q4Ycf1vLly3XixImIffr0qXAbHgAAIABJREFU6aP09HTdcsstatGiRYwrBICmx6uRvd4KhLRoP1gfNveycy5f0k/M7H+ifC8AAFBPxcXFeuSRR/Tss8/qq6++itjn29/+ttLT0zVx4kS1bMlDRwAQLbH4EzXy4jgB7hz6nO3cAZI2OufmmdniOlwHAABE2ZEjR/Sf//mf+ulPf6rS0tKIfXr27Km5c+dq0qRJatWqVYwrBICmz6uw95YCAe4iSf10OsxVBrQKSX+TdEyBxzPPk9RZUqeQa4QGwOpGCCv7xEl6yDn3qZk9X+/qAQBAnXz66ad67LHH9PTTT+v48eMR+/To0UMPPvigbrvtNrVu3TrGFQJA8+FJ2DOz7zvnLpb0tk4/znlS0suSXpT0npl9WfU851xXSddIukPSP+l0mHtM0lOSvibp65IulPQ9SbdLuiDkHkudc2+Y2V+9+HUBAIDIjh49qscff1xPPvmkvvjii4h9unXrpjlz5mjq1KmKj4+PcYUA0Px4MsWVc66dpNclfTN46I+SrjSzKWb2TqSgJ0lm9pGZrTazwZL+VdIpBULcfZKGmNkBM9tjZm+Y2SxJ35K0LtjHJLWR9B9e/JoAAEC4Y8eOaf78+erZs6cWLlwYMehdeOGFevrpp/XnP/9Z//Zv/0bQA4AY8eoxzocUeIRTkj6U9D0z+7g2FzCz5c65E5JWKhDmljnn3jSzoyF9TjjnJiow4jcmeHiCc+5uM6uo968CAABE9Pnnn2vZsmVaunSpjh07FrFPQkKCZs2apX/5l39RmzZtYlwhACDqI3vOudaSpgZ3TdJdtQ16lczsRUmbgrsXSEqN0Mck/STk0DckXVaX+wEAgJp98cUXevjhh9WrVy/NnTs3YtDr3LmzHnvsMRUWFuqee+4h6AGAT7x4jHOYAhOumKQiM9tQz+utCtkeF6mDmf1J0h9CDl1Sz3sCAIAQx48f16OPPqpevXpp9uzZ+uyzz8L6dOzYUUuWLFFhYaHuu+8+tW3b1odKAQCVvHiMs1fI9p4oXG9vyHafGvr9UVLf4PY3a+jXJDnnRkqaJukqSQkKTIjzF0lvSnrKzD70rzoAQGP15Zdf6rnnntMjjzyiw4cPR+xz/vnn68c//rFmzJih9u3bx7hCAEB1vAh7F4Rsl0XhepXv3jkFHtGsTuj8zs3mzW/nXAtJy3X60dlK8ZL6Bz93OOcmmtlrsa4PANA4ffXVV3r++ee1ZMkSffxx5LcxOnTooH//93/XzJkz1aFDhxhXCAA4Gy/C3uch2/2icL3Qa3xaQ7+vh2xHnvO5aVqo00HvvyUtkbRPgXULR0rKkHS+pJ855waa2e99qRIA0CicOHFCWVlZWrx4sT766KOIfdq3b697771X9957r77xjZp+DgsA8JMXYe+D4LeT1M85d7mZ5dfjercGv02BmT2r0z9ku7ge92s0nHNdFFiWQpJ+Lumm4IQ1kvSJpP3OuTck5Utqr0AwvDHmhQIAGryysjK98MILWrRokQ4dOhSxT7t27TRz5kzdd9996tixY4wrBADUlhdh7zeSvlRgzTsn6Tnn3FAz+6q2F3LO3SjpBp1eXP2NavpdIalnyKFdtb1XIzVGUqvg9oMhQe//mNmfnXOrJM2QdK1zrpWZnYxhjQCABuzkyZN68cUXtXDhQv31r3+N2Kdt27aaMWOGfvzjH6tTp04xrhAAUFdRn43TzI5LWqvTC50PkLTBOde5Ntdxzo2V9HLwGk6Bd/fWROh3vqRnQw59aGZ/rFv1jU5XSaWS/m5mf6ih35+D360l8bc0AEDl5eVatWqV+vbtq2nTpkUMem3atNF9992ngwcPasmSJQQ9AGhkvFh6QZLSJZUEt52kEZL2OufmOud6V3eSc66dc+4G51yupF9IaqvTofH/hYY451wP59yDCjyieHnwsEl6Ieq/mgbKzNLNrK2kHmfpWjmLqUmKvPItAKBZOHXqlLKzs3XxxRdrypQpOnjwYFif+Ph43XPPPSosLNRjjz2mb36z2U1yDQBNghePccrMipxzt0n6mU4Hyk6S5kua75w7qsBo0+eSTikwuUoXBZZtcMH+lSHPSdouaXaV20yX9B8h/STpI0lLo/8ratjM7PPq2pxzHSRNDO7+1sxKY1MVAKAhOXXqlP7rv/5LCxYs0B/+EPlhkNatW+uOO+7QAw88oK5du8a4QgBAtHkS9iTJzF51zt0iaaUCYa4yuElSR0nf1emQppA2BY9X9n9D0ngz+7LKLfrpzED4haR/Dj5GitOWKfD7LUk/9bMQAEDsVVRU6Oc//7nmz5+v/fv3R+zTqlUrpaWl6YEHHlD37t1jXCEAwCtePcYpSTKzX0hKlrQ+9HDIRxGOS4HwdljSFDP7/6oJcBeH9N0i6Z/M7L1o1d4UOOfmSpoc3H1H0kv+VQMAiKWKigr94he/UHJysm6++eaIQa9ly5aaNm2a/vSnP+mZZ54h6AFAE+PZyF4lMzsoaZxzrq+kSZKulXSppBYRun8iaZsCE7z84iyzRr4Q7P9rM/tzDf2aJefcPEkLgrt/kzTBzCpqOAUA0ASYmXJzc5Wenq49e/ZE7NOiRQvddtttevDBB9WrV68YVwgAiBXPw16l4GyRD0p60DnXSoH38y5QYOmAv0v6xMyKanG9RzwptJFzzrVQ4HHNfw0eOiRppJl97F9VAACvmZl+9atfKT09Xfn5kZe3jYuLU0pKiubOnavevaudLw0A0ETELOyFCo7YNZflEWLGOXeeApPijA4e+qOk0WYWeeEkAECjZ2Z68803NW/ePP32t7+N2Mc5p4kTJ2ru3Lnq27dvjCsEAPjFl7CH6HPO9ZD0K0n9g4e2SRpjZp/4VxUAwCtmpry8PKWnp2v79u0R+zjndNNNN2nevHm65JJLYlwhAMBvhL0mwDn3jwpMwHJh8NA6Salm9pVvRQEAPPM///M/mjdvnt59991q+/zoRz9Senq6+vfvX20fAEDTFpOwF3yPLEmBMNIueN86zQRqZi9HsbRGLziit0mng94jkh4ws6qznQIAGrnNmzcrPT1d77zzTrV9xo4dq/nz5ys5OTl2hQEAGiRPw14wiKRLGiepQ5QuS9gLcs61VGAU71vBQ7PN7GEfSwIAeGDbtm2aN2+eNm3aVG2fG264QfPnz9fll18ew8oAAA2ZZ2HPOTda0iuS2ujMBdPrg9GqM90haVBwO1fS0865r5/lnOOM+gFA47Bjxw6lp6frzTffrLbPD37wAy1YsEBXXnllDCsDADQGnoQ951xPSa9K+lrwUOhi6Yiee0O2b5RUcg7n9JL0F0+qAQBExe9+9zulp6fr9ddfr7bP6NGjtWDBAg0aNKjaPgCA5s2rkb3FCgS90JD3kaTfKLDu25eSTnl0b885534u6Z8l/dXMetbh/NaSfiRpvKQBkjpLOqHA79FvJb0kaWNNI3DOuU6SWCQJABqJvXv36qWXXtLx48fVp08fjRw5UomJiWf02bVrl9LT07Vhw4ZqrzNixAgtWLBAgwcP9rpkAEAjF/Ww55xrp8A7eqZAyCuXdI+k58ysItr3izXnXIoCQa+u51+mQJi7uErT1xR4r/FiSZMlbXLOTTGzDyNdJ7ikAiOlANDAbdq0SRkZGdq8eXNY29ChQzVv3jx17txZ8+fP1y9/+ctqrzN06FBlZGRo2LBhXpYLAGhCvBjZGyYpXoGwZ5JmmdkzHtwn5pxzwyVl1eP8QZLektQ+5LBJKlbg9+z8kOMjJW13zg00s6K63hMA4J8VK1bojjvuUEVF5J91bt68Wddcc02N17j66quVkZGh4cOHyzl+xgcAOHd1Wv7gLHoEv52kTyX91IN7xJxz7joFFi2Pr+P5FygwYU1l0CuXtEhSFzO70Mw6SkqU9IuQ07pJ2hBcugIA0Ihs2rSpxqB3NgMHDtSbb76pLVu2aMSIEQQ9AECteRH2vhH8Nkm7zazMg3vEjHOuhXNuoaQNCswsWlcP6fRaeJKUYmYPmtnhygNmts/MfiTp0ZB+l0m6vR73BQD4ICMjo05B74orrtDrr7+u7du3a/To0YQ8AECdeRH2DodsH/Xg+jHjnEuU9I6kOarH+3HOuc6SpoYcesnM1tVwyixJW0L25zrnvPhvBQDwwN69eyO+o3c2P/3pT/Xee+/pBz/4ASEPAFBvXryzFzqhyLeq7dWAOee6SVogKVVS6COUHyjwfl1t346foDMf/3yips5mZs65RyQNCR76lqShCgRPTznndlbT1K+0tFQFBQVel1CtTz75RJJ8rQEAzsVLL71Up/M+/PBDvf/++1GuBgCii3+TxVZpaWmdz/VitGizAuu9OUlXOOc6enAPry1S4NHJ0KD3kqSBqtsadd8P2T5kZtUFqlAbFViiotL4OtwXAOCD48ePx/Q8AAAiifrInpmdcM79TIHHFltKuj/4aaz+IOkeM3tDUl0fq7kyZHv7uZxgZmXOuV2Srg4eurqm/tFiZgMiHXfO7WzTps3lSUlJsSgjosqfHvlZAwCciy5dutTpvD59+vBnHIAGj3+TxVabNnWfNsSr98BmSTqiwOjevzvn6rwunY8+UGB0L7Ey6NWFcy5BUqeQQ/tqcfofQrb7Ol7gAIAG79VXX9Vjjz1Wp3NHjhwZ5WoAAM2ZJ2EvuOD3RElfKPAo5Drn3AvOuYGNZBmBuWZ2sZm9YGan6nmt7lX2Iy6SXo3Q9fW+JimhnrUAADxSUlKi22+/XePGjdOxY8dqff6wYcOUmJjoQWUAgObKiwla5Jy7Kbj5nKQfKxAqbwt+TjjnDkj6u858J+1cmJldG7VCq79JbQLZ2Xyzyv4ntTj30yr7HSV9XL9yAADR9u6772ry5Mk6ePBgnc6Pi4vT3Llzo1wVAKC58yTsSVqrwDp7CvmufATxawosHm5VTzoLV4dzGoKvV9n/ohbnVu3bPmIvAIAvysrKlJ6erkceeURmZ/4V1bJlS91www1av359jevtxcXFKTMzk0c4AQBRF8u126zKp7loXWX/ZC3Ordq3VT1rAQBEyd69ezVw4EAtWbIkLOhdfPHF2rFjh1555RW99dZbGjYs8oo9w4YN01tvvaWpU6dGbAcAoD68GtmT6rEIeRNT9fehNkGX30MAaGAqKir01FNP6YEHHtCJEyfC2mfOnKmHH374/2ZPGzlypEaOHKm9e/cqOztbx48fV58+fTRy5Eje0QMAeMqrsNfHo+s2RmVV9mszOlf1v89X9aylVpxz7XX60dFWNT2GBADNwYcffqjU1FS9/fbbYW3dunXTqlWrdM0110Q8NzExUbfeeqskpisHAMSGJ2HPzA54cd1G6vMq++1qcW7Vd/RivdrufZLSK3eKi4tjfHsAaBjMTGvWrNH06dP197//Paz9lltu0TPPPKPzzz/fh+oAAIgslu/sNVdHquxfUItzO1bZj3XaWiqpW/BTkJDAyg8Amp/PPvtMEyZM0K233hoW9L7xjW/o5Zdf1po1awh6AIAGx8t39hDwlyr7XWtxbreQ7S8lHa13NbVgZiWSSiTJOXcyLo6fDQBoXjZu3KjU1FR99NFHYW0jR47UypUr1b171eVUAQBoGPjXu8eCC8wfDjnUrxanh/bda1WnewMAeKK0tFR33323Ro8eHRb04uPj9eSTT+qtt94i6AEAGjRG9mJjh6QbgtsDz+UE51xrSZeFHPpttIsCAITbuXOnUlJS9MEHH4S1XXbZZcrJydEll1ziQ2UAANROnUb2nHNlIZ+weaertEfzEz7HdePwRsj2PzrnzmV0b7SkNtVcAwAQZeXl5Vq0aJEGDRoUFvTi4uI0e/Zs/eY3vyHoAQAajbqO7LVUYL04p8jrxnk1YthYH2P8uaQndHqB9fslTamus3POSfpJyKFiEfYAwDMHDhzQpEmTtH379rC2b3/721q9erWuvvpqHyoDAKDuvHxnz6L8abTM7LCk1SGHUp1zd9RwyhJJQ0L2Hzezk54UBwDNmJkpMzNTycnJEYNeWlqadu/eTdADADRKdR2B+0g1B7CztTdHcyWNldQpuP+ccy5Z0hIz+1CSgo93ZkgaH3LeXklPxbJQAGgOiouLlZaWptdeey2srXPnzsrKytKNN97oQ2UAAERHncKemX2rPu3NkZl97Jz7oaTXJX1dgUdgp0ua7pw7LKmFwtfg+1jSODNrrO8qAkCDtH79ek2bNk1HjlRdClW64YYblJmZKdYWBQA0diy9EENmtkXSCAVG60J9U+FBb4ekq83sT7GoLRLnXHvnXFfnXFdJrSoqKvwqBQCioqSkRGlpaRo7dmxY0GvXrp0yMzO1fv16gh4AoElg6YUYM7PfOuculXSzpB9KulxSggIjfR9Lek/SWknrzczvdHWfpPTKneLiYh9LAYD62bp1qyZNmqSDBw+GtV111VXKzs7WP/zDP/hQGQAA3mBkr5bMLNXMXPDTs47XKDezl8zsn82sl5m1NbM2we2bzeyXDSDoSdJSSd2CnwJ+0g2gMSorK9Ps2bM1dOjQsKDXsmVLLVq0SJs3byboAQCaHEb2UC0zK5FUIknOuZNxcfxsAEDjsnfvXqWkpGj37t1hbRdffLFycnJ0+eWX+1AZAADei1nYc859Q9KFktoF71un5GBm26JZFwCg6amoqNCyZcs0a9YsnTgRPsfVzJkz9fDDD6tNmzY+VAcAQGx4Gvacc1+XdK+kmyRdEoVLmhiNBADU4MMPP1RqaqrefvvtsLZu3bpp1apVuuaaa3yoDACA2PIsOAXXkPtvnZ58BAAAT7388suaPn26/v73v4e13XLLLXrmmWd0/vnn+1AZAACx50nYc851lvS2pMq/UUMXWCf4AQCi6rPPPtOdd96ptWvXhrV16NBBzz77rCZMmOBDZQAA+Merkb0FCgS9ypDnJJVJel/SIUlfSjrl0b0BAM3Ixo0bNWXKFBUVFYW1jRgxQqtWrVL37t19qAwAAH9FPew551pLulWBoFc5iveYpIVm9nm07wcAaJ5KS0s1a9YsLVu2LKwtPj5eS5Ys0d133y1mEgYANFdejOwNldRegbBnkv7TzGZ5cB8AQDO1c+dOpaSk6IMPPghru/TSS5WTk6PExEQfKgMAoOHw4sedvYLfTtIXkhZ6cA/EgHOuvXOuq3Ouq6RWFRUNYZ13AM1ZeXm5Fi1apEGDBoUFvbi4OD3wwAPasWMHQQ8AAHkzsndB8Nsk7TSzLzy4B2LjPknplTvFxcU+lgKguTtw4IAmTZqk7du3h7X16tVLq1ev1uDBg32oDACAhsmLkb3PQrYPe3B9xM5SSd2Cn4KEhASfywHQHJmZMjMzlZycHDHo3X777dqzZw9BDwCAKrwY2TsUsk06aMTMrERSiSQ5504yyQGAWCsuLlZaWppee+21sLbOnTsrMzNTY8aM8aEyAAAaPi/+9b5F0lcKvLP3XedcWw/uAQBo4tavX6+kpKSIQe/6669XQUEBQQ8AgBpEPewFR4Mq/2b+mqS7on0PAEDTVVJSorS0NI0dO1ZHjhw5o61du3bKzMxUbm6ueLQcAICaefVc3k8kHQ9uz3fOXeXRfQAATcjWrVuVnJysFStWhLVdddVV2r17t9LS0uSci3A2AAAI5UnYM7O/SLpD0ikFRvfeds7Nc8518eJ+AIDGraysTLNnz9bQoUN18ODBM9patmyphQsXavPmzerdu7dPFQIA0Ph4MUGLnHPflXRA0hJJD0qKV2AK/3Tn3EFJ+yX9XdKXtby0mdm/RLNWAIC/9u7dq5SUFO3evTusrV+/fsrJydGAAQN8qAwAgMbNk7An6TcKrLOnkO/KZ26+rdMLr9eGC16LsAcATUBFRYWWLVumWbNm6cSJE2Htd999t5YsWaI2bdr4UB0AAI2fV2GvUmVAU8g3AKCZ+/DDD5Wamqq33347rK1r165atWqVRo0a5UNlAAA0HV4unOZCvqPxAQA0AS+//LKSkpIiBr2bb75ZBQUFBD0AAKLAq5E9/pYGAJzhs88+05133qm1a9eGtXXo0EHPPvusJkyY4ENlAAA0TZ6EPTPb5MV1EVvOufaS2gd3W1VUVPhZDoBGbOPGjZoyZYqKiorC2kaMGKFVq1ape/fuPlQGAEDT5eVjnGj87pNUFPwkFRcX+1wOgMamtLRUM2fO1OjRo8OCXnx8vJ544glt3LiRoAcAgAe8nqAFjdtSScuD228kJCQk+VkMgMZl586dSklJ0QcffBDWdumllyonJ0eJiYk+VAYAQPPAyB6qZWYlZvaRmX0k6WRcHP+7ADi78vJyLVq0SIMGDQoLenFxcXrggQe0Y8cOgh4AAB5jZA8AEDUHDhzQpEmTtH379rC2Xr16afXq1Ro8eLAPlQEA0PzUKew55/4Ysmtm1reG9mgKuxcAwH9mpqysLN177706fvx4WPvtt9+uJ554Qu3bt49wNgAA8EJdR/Z6K7BIeuii6dW1RxMLswNAA1NcXKy0tDS99tprYW2dO3dWZmamxowZ40NlAAA0b14/xhnNcMbC6gDQwKxfv17Tpk3TkSNHwtquv/56ZWVlKSEhwYfKAABAfWbcOFv4clH+AAAaiJKSEqWlpWns2LFhQa9du3bKzMxUbm4uQQ8AAB/VdWSvVT3bAQCN1NatWzVp0iQdPHgwrO2qq67S6tWr1bt3bx8qAwAAoeo0smdmp0I/Z2uP5qf+v2QAQF2UlZVp9uzZGjp0aFjQa9mypRYuXKjNmzcT9AAAaCBYegEAcFZ79+5VSkqKdu/eHdbWr18/5eTkaMCAAT5UBgAAqsMq2QCAalVUVOjJJ5/UgAEDIga9u+++W/n5+QQ9AAAaoEY1suecizezE37XAQDNwYcffqjU1FS9/fbbYW1du3bVqlWrNGrUKB8qAwAA56JBj+w559o557o7565xzj0q6W9+1wQAzcHLL7+spKSkiEHv5ptvVkFBAUEPAIAGztORPedcvKRUSWMk/aOk8yS1VvXLKTgFAmhLr2sDAIT77LPPdOedd2rt2rVhbR06dNCzzz6rCRMm+FAZAACoLc8ClXMuUdJ6Sb0qD0XhstFcpB1n4ZxrL6l9cLdVRUWFn+UA8NjGjRs1ZcoUFRUVhbWNGDFCq1atUvfu3X2oDAAA1IUnj3E6586T9CtJ39bpkGf1+FQibcTWfZKKgp+k4uJin8sB4IXS0lLNnDlTo0ePDgt68fHxeuKJJ7Rx40aCHgAAjYxXI3t3Seqh00Et0qheTW2V7S74/Zak1yS9EsUacXZLJS0Pbr+RkJCQ5GcxAKJv586dSklJ0QcffBDWdumllyonJ0eJiYk+VAYAAOrLqwla7tTpsCZJuZKGS7pAUitJj4S0PR481k5Sd0mjJD0j6VTINS6UlGVmH3lULyIwsxIz+yj4+34yLq5Bz+cDoBbKy8u1aNEiDRo0KCzoxcXF6YEHHtCOHTsIegAANGJR/9d78F29C4O7JulVMxtrZr82s6NmdkrSf4ecMs7MTplZqZkVmdkmM7tL0j9J+muwT39Ji6NdKwA0RwcOHNDQoUP14IMPqry8/Iy2Xr166de//rUWL16s1q1b+1QhAACIBi+GavoHvytH7mZF6PNbSeXBPj2dc9+u2sHMfidpnKTSYL+7nHMXR79cAGgezEyZmZlKTk7W9u3bw9pvv/127dmzR4MHD/ahOgAAEG1ehL3QUb0/m9mfqnYws1JJfww5NCjShcxsj6T/DO62kPTjKNYJAM1GcXGxbrzxRt1xxx06fvz4GW2dO3fWq6++qqysLLVv376aKwAAgMbGi7DXLmQ7/I3/094P2R5QQ78sBWbhdJLGOueisYQDADQb69evV1JSkl577bWwtuuvv14FBQUaM2aMD5UBAAAveRH2vgrZ/qKGfqEjftXOAGBmh3Q6NH5D0hV1Lw0Amo+SkhKlpaVp7NixOnLkyBlt7dq1U2ZmpnJzc5WQkOBThQAAwEteLL3wWch22xr6HQh+O0n9znLNv0m6JLjdT4F3/gAA1di6dasmTZqkgwcPhrVdddVVWr16tXr37u1DZQAAIFa8GNkL/fFxrxr6HQjZ/pZzrl21PaXPQ7Y716kqAGgGysrKNHv2bA0dOjQs6LVs2VILFy7U5s2bCXoAADQDXozs/S747SQlOucSzKw4Qr/QCVqcAo9n/rqaa3YN2W5V/xIBoOnZu3evUlJStHv37rC2fv36KScnRwMG1PSKNAAAaEqiPrJnZh/rdJCLk7Swmn7Fkj5RYNZOSboxUj/n3PmSrgzpdzRqxQJAE1BRUaEnn3xSAwYMiBj0ZsyYoZ07dxL0AABoZrx4jFOSfhmyPdU5t8o51yVCv3cUGNVzkv7NOZcUoc8TkuJ1et2+fdEsFAAas0OHDmn06NG69957deLEiTPaunbtqjfffFPLli1T27Y1vUINAACaIq/C3lM6PROnkzRJ0kHn3CtV+uUEv03S1yT92jn3oHPuGufcj5xzbwbPrRzVK5H0nkc1A0CjsmbNGiUlJWnTpk1hbTfddJMKCgo0evRoHyoDAAANgRfv7MnMPnbO3SspU6eDWryqLLFgZrnOuXxJlwX7fUPSgiqXqxzRM0krzKzMi5oBoLE4evSopk+frrVr14a1dejQQc8884wmTJggliUFAKB582pkT2a2QtK/SjquQGAznTkDZ6UpCozYKdjHhXwqj0nSnyXN86peAGgM8vLylJSUFDHojRgxQgUFBZo4cSJBDwAAeBf2JMnMlkvqK+lZScWKEPbMrEDStZL+ojMDXmjw2yVphJkd97JeAGioSktLNXPmTI0aNUpFRUVntMXHx+uJJ57Qxo0b1b17d58qBAAADY0nj3GGMrP/lXSnpDuDM2tG6rMjODlLiqSxCqzPV6HArJ6/kPSymVV4XSsANET5+flKSUnR/v37w9ouvfRS5eTkKDExMcKZAACgOfMk7DnnWpnZyarHzazaZRPM7EtJy4MfNAAElYJbAAAgAElEQVTOufaS2gd3W1VUkLeBWCovL9ejjz6q9PR0lZeXn9HmnNP999+vBQsWqHXr1j5VCAAAGjKvRvZ+6pwbJmm1pBwz+5tH94G37pOUXrlTXFzsYylA83LgwAFNnjxZ27ZtC2vr2bOnsrOzNXjwYB8qAwAAjUXU39lzznWUdJukPpIeklTonOsT7fsgJpZK6hb8FCQkJPhcDtD0mZmysrKUnJwcMehNnTpVe/bsIegBAICz8mJkb6Sk1jo9wcoOM/uTB/eBx8ysRMGZUp1zJ+PiPJ3PB2j2iouLNW3aNG3YsCGsrVOnTsrMzNTYsWN9qAwAADRGXoS9b4dsm6SdHtwDAJqU3NxcpaWl6ciRI2Ft119/vbKyssToOgAAqA0vhmo+rbLPrB4AUI2SkhKlpaVpzJgxYUGvXbt2Wr58uXJzcwl6AACg1rwY2dskqVxSCwUe4xzhwT0AoNHbunWrJk+erMLCwrC2QYMGKTs7W7179/ahMgAA0BREfWTPzA5KelKBoGeSLnHOzYn2fQCgsSorK9OcOXM0dOjQsKDXsmVLLVy4UFu2bCHoAQCAevFk6QUz+4lz7rikBxUY4ctwzl0m6SkFJmwp8+K+ANDQ7du3TykpKdq1a1dYW79+/ZSTk6MBAwb4UBkAAGhqvFpU/buS/lvSJ5IyJJ0vaVzwU+acK5D0saSjkk7U4tJmZv8S5XIBwHMVFRV6+umndf/99+vEifA/9mbMmKElS5aobdu2PlQHAACaIq8WVf+NAo9wVqpchkGS4iVdUaX9XFQ+FkrYA9CoHDp0SKmpqdq0aVNYW9euXbVy5UqNHj3ah8oAAEBT5vXCaS5k26p8AKDJW7NmjZKSkiIGvZtuukkFBQUEPQAA4AmvRvak00HP1dgLAJqgo0ePavr06Vq7dm1YW4cOHfTMM89owoQJco4/IgEAgDe8CnujPLouADR4eXl5Sk1NVVFRUVjbiBEjtGrVKnXv3t2HygAAQHPi1Wyc4c8rAUATV1paqlmzZmnZsmVhbfHx8VqyZInuvvtuxcV5/QQ9AACAt49xAkCzkZ+fr5SUFO3fvz+s7dJLL1VOTo4SExN9qAwAADRX/HgZAOqhvLxcixcv1sCBA8OCnnNOs2bN0o4dOwh6AAAg5uo0suecOxXcNEn/aGaF0SsJABqHAwcOaPLkydq2bVtYW8+ePZWdna3Bgwf7UBkAAEDdR/ZcyAcAmhUzU1ZWlpKTkyMGvalTp2rPnj0EPQAA4Kv6vLPHWnkAmp3i4mJNmzZNGzZsCGvr1KmTMjMzNXbsWB8qAwAAOFN9wp4TgQ9AM5Kbm6u0tDQdOXIkrO36669XVlaWEhISfKgMAAAgHBO0AMBZlJSUKC0tTWPGjAkLeu3atdPy5cuVm5tL0AMAAA0KSy8AQA22bt2qyZMnq7AwfB6qQYMGKTs7W7179/ahMgAAgJoxsgcAEZSVlWnOnDkaOnRoWNBr2bKlFi5cqC1bthD0AABAg8XIHqrlnGsvqX1wt1VFRYWf5QAxs2/fPqWkpGjXrl1hbf369VNOTo4GDBjgQ2UAAADnjpE91OQ+SUXBT1JxcbHP5QDeqqio0FNPPaXLL788YtCbMWOGdu7cSdADAACNAiN7qMlSScuD228kJCQk+VkM4KVDhw4pNTVVmzZtCmvr2rWrVq5cqdGjR/tQGQAAQN1EY529u51zn0WjmHO6qVlGrO7V3JlZiaQSSXLOnYyLYyAYTdOaNWs0ffp0HTt2LKztpptu0rPPPquOHTv6UBkAAEDd1Xdkz0maEY1CaoGwByAqjh49qunTp2vt2rVhbR06dNAzzzyjCRMmyDnnQ3UAAAD1E43HOGPxryATi7gDiKK8vDylpqaqqKgorG3EiBFatWqVunfv7kNlAAAA0dFYnsvjx+oAoqK0tFQzZ87UqFGjwoJefHy8nnjiCW3cuJGgBwAAGr36juyZpF8q+F4XADRk+fn5SklJ0f79+8PaLr30UuXk5CgxMdGHygAAAKKvPmGv8rHKn5hZ4dk6A4BfysvL9eijjyo9PV3l5eVntDnndP/992vBggVq3bq1TxUCAABEH0svAGjSDhw4oMmTJ2vbtm1hbT179lR2drYGDx7sQ2UAAADeaizv7AFArZiZsrKylJycHDHoTZ06VXv27CHoAQCAJouRPQBNTnFxsaZNm6YNGzaEtXXq1EmZmZkaO3asD5UBAADEDmEPQJOSm5urtLQ0HTlyJKztuuuu04oVK5SQkOBDZQAAALHFY5wAmoSSkhKlpaVpzJgxYUGvbdu2ev7557VhwwaCHgAAaDYY2QPQ6G3dulWTJ09WYWH4xMCDBg1Sdna2evfu7UNlAAAA/mFkD0CjVVZWpjlz5mjo0KFhQa9ly5Z66KGHtGXLFoIeAABoluozsmdRqwIAamnfvn1KSUnRrl27wtr69u2rnJwcXXHFFT5UBgAA0DDUZ2TPBT8AEDMVFRV66qmndPnll0cMejNmzFB+fj5BDwAANHt1GtkzMx7/BBBzhw4dUmpqqjZt2hTW1rVrV61cuVKjR4/2oTIAAICGh9AGoFFYs2aNkpKSIga98ePHq6CggKAHAAAQgrAHoEE7evSoJkyYoIkTJ+rYsWNntHXo0EE5OTlat26dOnbs6FOFAAAADRNLLwBosPLy8pSamqqioqKwtuHDh2vVqlXq0aOHD5UBAAA0fIzsAWhwSktLNXPmTI0aNSos6MXHx+vxxx9XXl4eQQ8AAKAGjOwBaFDy8/OVkpKi/fv3h7UlJycrJydH/fv396EyAACAxoWRPQANQnl5uRYvXqyBAweGBT3nnGbNmqUdO3YQ9AAAAM4RI3sAfHfgwAFNnjxZ27ZtC2vr2bOnVq9erSFDhvhQGQAAQOPFyB4A35iZsrKylJycHDHoTZ06VXv27CHoAQAA1AEjewB8UVxcrGnTpmnDhg1hbZ06ddLy5cs1btw4HyoDAABoGgh7AGIuNzdXaWlpOnLkSFjbddddp6ysLHXp0sWHygAAAJoOHuMEEDMlJSVKS0vTmDFjwoJe27Zt9fzzz2vDhg0EPQAAgChgZA9ATGzbtk2TJk1SYWFhWNugQYOUnZ2t3r17+1AZAABA08TIHgBPlZWVac6cORoyZEhY0GvZsqUeeughbdmyhaAHAAAQZYzsAfDMvn37lJKSol27doW19e3bVzk5Obriiit8qAwAAKDpY2QPQNRVVFRo2bJlGjBgQMSgN2PGDOXn5xP0AAAAPMTIHoCoOnTokKZMmaK8vLywtq5du2rlypUaPXq0D5UBAAA0L4zsoVrOufbOua7Oua6SWlVUVPhdEhq4tWvXKikpKWLQGz9+vAoKCgh6AAAAMULYQ03uk1QU/CQVFxf7XA4aqqNHj2rixImaMGGCjh07dkZbhw4dlJOTo3Xr1qljx44+VQgAAND8EPZQk6WSugU/BQkJCT6Xg4YoLy9PSUlJWrNmTVjb8OHD9fvf/1633nqrnHM+VAcAANB8EfZQLTMrMbOPzOwjSSfj4vjfBaeVlpbqnnvu0ahRo1RUVHRGW3x8vB5//HHl5eWpR48ePlUIAADQvDFBC4Bay8/PV0pKivbv3x/WlpycrJycHPXv39+HygAAAFCJoRoA5+zUqVNavHixBg4cGBb0nHOaNWuWduzYQdADAABoABjZA3BOCgsLNWnSJG3bti2srWfPnlq9erWGDBniQ2UAAACIhJE9ADUyM61YsULJyckRg97UqVO1Z88egh4AAEADw8gegGodPnxY06ZNU25ublhbp06dtHz5co0bN86HygAAAHA2hD0AEeXm5iotLU1HjhwJa7vuuuuUlZWlLl26+FAZAAAAzgWPcQI4Q0lJiaZNm6YxY8aEBb22bdvq+eef14YNGwh6AAAADRwjewD+z7Zt2zRp0iQVFhaGtQ0aNEjZ2dnq3bu3D5UBAACgthjZA6CysjLNmTNHQ4YMCQt6LVu21EMPPaQtW7YQ9AAAABoRRvaAZm7fvn1KSUnRrl27wtr69u2rnJwcXXHFFT5UBgAAgPpgZA9opioqKrRs2TINGDAgYtCbMWOG8vPzCXoAAACNFCN7QDN06NAhTZkyRXl5eWFtXbt21cqVKzV69GgfKgMAAEC0MLIHNDNr165VUlJSxKA3fvx4FRQUEPQAAACaAMIe0EwcPXpUEydO1IQJE3Ts2LEz2jp06KCcnBytW7dOHTt29KlCAAAARBOPcQLNQF5enlJTU1VUVBTWNnz4cK1atUo9evTwoTIAAAB4hZE9oAkrLS3VPffco1GjRoUFvfj4eD3++OPKy8sj6AEAADRBjOwBTVR+fr5SUlK0f//+sLbk5GTl5OSof//+PlQGAACAWGBkD2hiTp06pcWLF2vgwIFhQc85p/vvv187duwg6AEAADRxjOwBTUhhYaEmTZqkbdu2hbX17NlTq1ev1pAhQ3yoDAAAALHGyB7QBJiZVqxYoeTk5IhBb8qUKdqzZw9BDwAAoBlhZA9o5A4fPqxp06YpNzc3rK1Tp05avny5xo0b50NlAAAA8BNhD2jEcnNzlZaWpiNHjoS1XXfddcrKylKXLl18qAwAAAB+4zFOoBEqKSnRtGnTNGbMmLCg17ZtWz333HPasGEDQQ8AAKAZY2QPaGS2bdumSZMmqbCwMKxt4MCBys7OVp8+fXyoDAAAAA0JI3tAI1FWVqY5c+ZoyJAhYUGvRYsWysjI0LvvvkvQAwAAgCRG9oBGYd++fUpJSdGuXbvC2vr27avs7GxdeeWVPlQGAACAhoqRPaABq6io0LJlyzRgwICIQe+uu+5Sfn4+QQ8AAABhGNkDGqhDhw5pypQpysvLC2u78MILtXLlSl177bU+VAYAAIDGgJE9oAFau3atkpKSIga98ePHq6CggKAHAACAGhH2gAbk6NGjmjhxoiZMmKBjx46d0dahQwfl5ORo3bp1uuCCC3yqEAAAAI0FYa8ZcM7NdM6Zc26J37Wgenl5eUpKStKaNWvC2oYPH67f//73uvXWW+Wc86E6AAAANDaEvSbOOTdI0sN+14HqlZaW6p577tGoUaNUVFR0Rlvr1q21dOlS5eXlqUePHj5VCAAAgMaICVqaMOfcYEm/ktTG71oQWX5+vlJSUrR///6wtuTkZOXk5Kh///4+VAYAAIDGjpG9Jso5d6+ktyWd53ctCHfq1CktXrxYAwcODAt6zjndf//92rFjB0EPAAAAdcbIXhPjnBsi6TFJ3w0e2ilpgH8VoarCwkJNmjRJ27ZtC2vr2bOnVq9erSFDhvhQGQAAAJoSRvaang0KBL0KScskkRoaCDPTihUrlJycHDHoTZkyRXv27CHoAQAAICoY2Wt6TNKbkmabWb4kZm9sAA4fPqxp06YpNzc3rK1Tp05avny5xo0b50NlAAAAaKoIe03PQDP7o99F4LTc3FylpaXpyJEjYW3XXXedsrKy1KVLFx8qAwAAQFPGY5xNDEGv4SgpKdG0adM0ZsyYsKDXtm1bPffcc9qwYQNBDwAAAJ5gZA/wwLZt2zRp0iQVFhaGtQ0cOFDZ2dnq06ePD5UBAACguWBkD4iisrIyzZkzR0OGDAkLei1atFBGRobeffddgh4AAAA8x8geECX79u1TSkqKdu3aFdbWt29fZWdn68orr/ShMgAAADRHjOwB9VRRUaFly5ZpwIABEYPeXXfdpfz8fIIeAAAAYoqRPaAeDh06pClTpigvLy+s7cILL9TKlSt17bXX+lAZAAAAmjtG9oA6Wrt2rZKSkiIGvfHjx6ugoICgBwAAAN8Q9oBaOnr0qCZOnKgJEybo2LFjZ7R16NBBOTk5WrdunS644AKfKgQAAAB4jBOolby8PKWmpqqoqCisbfjw4Vq1apV69OjhQ2UAAADAmRjZA85BaWmp7rnnHo0aNSos6LVu3VpLly5VXl4eQQ8AAAANBiN7wFnk5+crJSVF+/fvD2tLTk5WTk6O+vfv70NlAAAAQPUY2asn59zPnXPmnPtLHc9v7Zyb6Jz7pXPub865UufcMefcPufci8650c45F+WycQ5OnTqlhx9+WAMHDgwLes453X///dqxYwdBDwAAAA0SI3v14JxLkfTP9Tj/MkkvSbq4StPXJHUIHp8saZNzboqZfViX+5gZYbGWCgsLNXnyZG3dujWsrWfPnlq9erWGDBniQ2UAAADAuWFkr46cc8MlZdXj/EGSfq0zg55J+ljS0SrdR0ra7pzrVtf74dyYmVasWKHk5OSIQW/KlCnas2cPQQ8AAAANHmGvDpxz10n6laT4Op5/gaRXJLUPHiqXtEhSFzO70Mw6SkqU9IuQ07pJ2uCca1HnwlGjw4cPa9y4cUpLS9MXX3xxRlunTp30yiuv6IUXXtB5553nU4UAAADAuSPs1YJzroVzbqGkDZLa1ONSD0m6MGQ/xcweNLPDlQfMbJ+Z/UjSoyH9LpN0ez3ui2ps2LBBSUlJWr9+fVjbddddp4KCAo0bN86HygAAAIC6IeydI+dcoqR3JM2RVOd34JxznSVNDTn0kpmtq+GUWZK2hOzPdc7x3y1KvvjiC91xxx268cYbdfjw4TPa2rZtq+eee04bNmxQly5dfKoQAAAAqBsmaDmL4HtyCySlSgp9hPIDScWShtXykhN05uOfT9TU2czMOfeIpMqXxL4laagCwTPqnHM7q2nqV1paqoKCAi9ue04++eQTSYpaDbt379bs2bN16NChsLakpCQtXrxYF110kd5///2o3A8Aov3nGAD4gT/LYqu0tLTO5zJCdHaLFHh0MjTovSRpoKS/1OF63w/ZPmRm1YWrUBslfRmyP74O90XQyZMn9fTTTys1NTUs6LVo0UJ33nmnXnzxRV100UU+VQgAAADUHyN7tfMHSfeY2RtSYK21OrgyZHv7uZxgZmXOuV2Srg4eurqm/vVhZgMiHXfO7WzTps3lSUlJXt36rCp/elSfGvbv36/U1FTl5+eHtfXt21fZ2dm68sorI5wJAPUXjT/HAMBv/FkWW23a1H2qEEb2zs0HCozuJVYGvbpwziVI6hRyaF8tTv9DyHZfFlqvnYqKCi1btkyXX355xKB31113KT8/n6AHAACAJoORvbObW9fFzCPoXmW/NtctCtn+mqQEBdbkw1kcOnRIU6ZMUV5eXljbhRdeqJUrV+raa6/1oTIAAADAO4zsnUUUg54kfbPK/ie1OPfTKvsd61lLs7Bu3TolJSVFDHrjx49XQUEBQQ8AAABNEmEvtr5eZf+LiL0iq9q3fcRekCQdPXpUt956q2655RYdO3bsjLbzzjtP2dnZWrdunS644AKfKgQAAAC8xWOcsdW6yv7JWpxbtW+retbSZG3atCniTJuS9L3vfU8vvviievTo4UNlAAAAQOwwshdbVSdVsXqciypKS0t177336pprrgkLeq1bt9bSpUu1adMmgh4AAACaBUb2Yqusyn5tRueq/rf6qp61nJVzrr1OPy7aqqKiwutb1tmuXbuUkpKiffvCJzj9zne+o5ycHKYHBgAAQLNC2Iutz6vst6vFuVXf0Ttez1rOxX2S0it3iouLY3DLyPbu3auXXnpJx48fV58+fTRy5EglJibq1KlTevTRR5Wenq6TJ8980tU5p//4j/9QRkaG4uPjfaocAAAA8AdhL7aOVNmvzewgVWffjEXyWippeXD7jYSEhJgPjW3atEkZGRnavHlzWNt3v/tdHT9+XHv37g1ru+iii7R69WoNHTo0FmUCAAAADQ5hL7b+UmW/ay3O7Ray/aWko/Wu5izMrERSiSQ5507GxcX2Fc8VK1bojjvuUHWPj7733nsRj6empuqpp57Seeed52V5AAAAQING2IshM/vEOXdYp9fb61eL00P77jWz2kzu0uhs2rSpxqAXyQUXXKDly5frhz/8oYeVAQAAAI0DYS/2dki6Ibg98FxOcM61lnRZyKHfRruohiYjI6NWQa9jx456//331aVLFw+rAgAAABoPll6IvTdCtv/ROXcuo3ujJbWp5hpNzt69eyO+o1eTzz77TJ9++qlHFQEAAACND2Ev9n6uM5dguL+mzs45J+knIYeK1cTD3qZNm2J6HgAAANAUEfZizMwOS1odcijVOXdHDacskTQkZP9xMztZXeem4PPPq65Q4e15AAAAQFNE2PPHXEmfhOw/55z7f8657pUHnHP9nHP/pTNH9fZKeipGNfqmrrNoMvsmAAAAcBoTtPjAzD52zv1Q0uuSvi7JSZouaXpwts4WCl+D72NJ48zsRKzqdM611+nF3FvVZsKU+hg5cmRMzwMAAACaIkb2fGJmWySNUGC0LtQ3FR70dki62sz+FIvaQtwnqSj4SSoujsU67lJiYmKtF0MfNmyYEhMTPaoIAAAAaHwIez4ys99KulRSiqRXFFh0vVTSV8Ht/5L0Q0n/ZGaFPpS4VIHF3LtJKkhISIjZjefNm6dzXcQ9Li5Oc+fO9bgiAAAAoHEh7NWDmaWamQt+etbxGuVm9pKZ/bOZ9TKztmbWJrh9s5n90sxi8/xkeG0lZvaRmX0k6eS5hq9oGDlypJYvX37WwBcXF6fMzEwe4QQAAACqIOyhwbr99tv11ltvadiwYRHbhw0bprfeektTp06NcWUAAABAw8cELWjQRo4cqZEjR2rv3r3Kzs7W8ePH1adPH40cOZJ39AAAAIAaEPbQKCQmJurWW2+VJCUlJflcDQAAANDw8RgnAAAAADRBhD0AAAAAaIIIewAAAADQBBH2AAAAAKAJIuwBAAAAQBPEbJyolnOuvaT2wd1WFRW+rO0OAAAAoA4Y2UNN7pNUFPwkFRcX+1wOAAAAgHNF2ENNlkrqFvwUJCQk+FwOAAAAgHPFY5yolpmVSCqRJOfcybg4fjYAAAAANBb86x0AAAAAmiDCHgAAAAA0QYQ9AAAAAGiCCHsAAAAA0AQR9gAAAACgCSLsAQAAAEATRNgDAAAAgCaIsAcAAAAATRBhDwAAAACaoJZ+F4CGyznXXlL74G6riooKP8sBAAAAUAuM7KEm90kqCn6SiouLfS4HAAAAwLki7KEmSyV1C34KEhISfC4HAAAAwLniMU5Uy8xKJJVIknPuZFwcPxvA/9/evUdbUtUHHv/+bF7NQ6B5iyAIaCPo0GgCGR4iJBBDjIMKiYiOZkYnK2owyxlDEiQ+syQhsETDoIxrEIaI2JqJYECDY2sSFBAJEp6CNA+1m5Dm0UDz/s0fVZeurnvPvef9qPP9rFXrnl1nV9Xv1D133/M7e9cuSZIkTQo/vUuSJElSA5nsSZIkSVIDmexJkiRJUgOZ7EmSJElSA5nsSZIkSVIDmexJkiRJUgOZ7EmSJElSA5nsSZIkSVIDmexJkiRJUgOZ7EmSJElSA5nsSZIkSVIDRWaOOgaNqYjYCtiqLN60ePHibfbdd9+RxbNu3ToAFi9ePLIYJKkXtmOSmsC2bLhuueUW1q1btyYzt+t0W5M9tRQRHwH+rLJqHXALRY/wTsBq4Lkudt3t9kvLn7d2cUx1rtff87ga19c1qrgGfdxB7L9f++xlP7Zjk2Nc/+Z7Na6vy7ZsuPvzM9l02BMIYPfMXNvJhiZ7aqnWswewNjPXRsSLgJ8Bu2bmz7vYb1fbR8R1AJn56k6Pqc71+nseV+P6ukYV16CPO4j992ufvezHdmxyjOvffK/G9XXZlg13f34mmw69/J43GkxIaoLym4OOvj2QJEmSNB6coEWSJEmSGshkT91YC3yU7nv9et1ew9HU39O4vq5RxTXo4w5i//3aZy/7Gdf3kWZr6u9qXF+Xbdlw9+dnsunQ9e/Ja/Y0MRwfLmnS2Y5JagLbsslhz54kSZIkNZA9e5IkSZLUQPbsSZIkSVIDmexJkiRJUgOZ7GlqRcQrI+LCiLgvIp6KiFURcVlE/MaoY5OkXkTEyRGREfGpUcciSQuJiKMi4uKIuDsinoiItRFxY0ScERG7jTq+SeY1e5pKEfFbwHJg4xZVzsnM9w4xJEnqi4g4GPh/wGLg9Mw8ZcQhSdKcImIR8Hngd+epthY4MTMvG05UzWLPnqZORCwDLqZI9K4DjgR2AF4DfK2s9vsRcfJoIpSk7kTEocA3KRI9SRp3n2B9onc58FqKz2SvAN4PPAhsBXwlIl41kggnnD17mjoRcRlwLHAXcEBmPlJ5LoAvA8cDDwF7ZuZDIwlUkjoQEX8InM6GIxbs2ZM0liJiZ+AeijZrOXBC1hKTiNgb+BFFwndpZv7W0AOdcPbsaapExFKKRA+KD0GPVJ8vG5kPAs8B2wAnDDdCSepMRBwWEVcDZ7J+xIIkjbs3sv7LqVPriR5AZt4BnF8Wj4mIVpffqAWTPU2b11ceXzpXhcy8F7i+LB438IgkqTeXAr9M8SXV2cBhow1HktryImAd8HBm3jZPvTvKn5sA2w88qoYx2dO0OaD8+YvM/Pk89WaSvVcPOB5J6lVSXKf3S5l5cmauG3VAkrSQzPyzzNwc2H2BqvvMbEJxiY06sNGoA5CGbI/y58oF6t1d/twhIrbIzMcGFpEk9eagzLx91EFIUjfql9RURcTWwIll8Vq/zOqcPXuaNjPd/w8uUO/hyuNtBxSLJPXMRE9Sg50NLCkff3aUgUwqkz1Nm83Knwt9M1R9frOWtSRJktR3EfFh4B1lcQVw0eiimVwme5o2z5Y/F7rnSAw6EEmSJM0WEacBHyuL9wBvzcznRhjSxPKaPU2bmWvvFrrhcLU3z/HhkiRJAxYRiyiGa/5eueo+4KjMXDW6qCabyZ6mzcwsTlsvUG+byuMHBhSLJEmSgIh4IfAV4Ohy1e3A0Zl5d+uttBCHcWrazExksNA0vzPPr8rMJwcYjyRJ0lSLiN2Bf2Z9oncVcIiJXu9M9jRtflz+3C0itpun3oHlz+vnqSNJkqQeRMTLgB8A+5ervkwxdNORVX1gsqdp8/flz8OMOrsAABRYSURBVAB+c64KEbEb62++/vdz1ZEkSVJvyh69bwO7lKtOp5iM5YnRRdUsJnuaKpl5F/C9snhaRMx1D70zKP421gDnDyk0SZKkqRERG1H04r24XPUnmXlKZi40Y7o6YLKnafQBilswvBT4x4g4JiK2j4hlEbEcOKGs97HMfHRkUUqSJDXXe4CDy8dfBz4TEVsusHhrrA6FybOmUUS8A/gCrWekPTszTx5iSJLUNxEx88/99Mw8ZaTBSNIcIuInwN4dbrZnZq4cQDiNZc+ehiIilkdERsTKLrffJCJOjIi/jYh7ImJdRDwUETdHxBcj4uhOvu3JzAuAZcAFFPdweZritgxXAm820ZPUyri1Z5LUiXFowyJiezpP9NQFe/Y0cBFxEnBhWbw7M/focPtlwEXAvgtU/Tbwrsy8t+MgJakNtmeSJplt2PQx2dNARcTrgMuBTctVHTUsEXEw8C1gq8rqBFaX+6xPsPIz4KDM/Fm3MUvSXGzPJE0y27Dp5DBODUxEHAt8g/WNSqfbbwd8jfWNyjPAJ4GdM3OXzFwC7Ad8tbLZrsClEbGo68Alqcb2TNIksw2bXiZ76ruIWBQRnwAuBRb3sKuPs/6+KwAnZeapmXn/zIrMvDkz3wL8RaXeMuC/9HBcSQJszyRNNtswOYxTfRUR+wHnAoe2qNLWkIGI2AG4l/XfQF2UmSfNUz+A7wKHlavuA16Smc+1GbokbcD2TNIksw0T2LOnPomIXSPifwE3sGGjcivFH3yn3sqGQw3Omq9yeQPO0yurXgwc3sVxJU052zNJk8w2TFUme+qXT1J001fHZV8EHASs7GJ/v155fF9mXtfGNv8APF4pH9/FcSXJ9kzSJLMN0/NM9jQItwGvz8yTMvORLvfxS5XH329ng8x8Cri+suqQLo8tSTNszyRNMtuwKWeyp366leKbpP0y84pudxIROwHbV1bd3MHmt1Uev9wbE0vqku2ZpElmGyYANhp1AGqMD/fxxpm71cqd7Ld6L5fNgJ2AVT1HJGma2J5JmmS2YXqePXvqiz42KgA71soPdLDtv9fKS3qMRdKUsT2TNMlsw1RlsqdxtGWt/GgH29brbjVnLUkaDtszSZPMNmzCmexpHG1SKz/dwbb1uhv3GIsk9cL2TNIksw2bcCZ7Gkf1C3izh20laZRszyRNMtuwCWeyp3H0VK3cyTdB9UmHnugxFknqhe2ZpElmGzbhTPY0jur3gdmig23r48Ef6zEWSeqF7ZmkSWYbNuFM9jSO/q1W3q6DbeszPa3uMRZJ6oXtmaRJZhs24Uz2NI5W1sov6mDbXSuPHwce7DkaSereylrZ9kzSJFlZK9uGTRiTPY2dzHwAuL+yamkHm1fr3pSZnVxILEl9ZXsmaZLZhk0+kz2Nq6srjw9qZ4OI2ARYVll1bV8jkqTu2J5JmmS2YRPMZE/j6orK45dFRDvfJB0NLG6xD0kaFdszSZPMNmyCmexpXC1nw+l+/2i+yhERwIcqq1ZjwyJpPNieSZpktmETzGRPYykz7wcuqKx6Z0S8Z55NPgUcVimfmZlPDyQ4SeqA7ZmkSWYbNtlM9jTOPgw8UCmfGxF/HRG7zayIiKURcQkbfoN0E/DpIcUoSe2wPZM0yWzDJpTJnsZWZq4C3gQ8Wq4K4PeBeyJidUQ8ANwCHF/ZbBVwXGY+OdRgJWketmeSJplt2OQy2dNYy8x/BI6k+Gaoakdm39jzauCQzPzJMGKTpE7YnkmaZLZhk2mjUQcgLSQzr42IA4DfpvhW6UBgJ4pvlVYB1wAXA3+Xmc+NLFBJWoDtmaRJZhs2ecL7G0qSJElS8ziMU5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJz4uIj0dEDmn54qhfr9RkJnuSJEmqes0Qj3XdEI8lTR2TPUkagGF8Iz7q19iuiNijFvuKaY5jHHluBicifjUi3jbP8+N47oeZ7P1wiMeSps5Gow5AkiSpaSJid+BM4M3AR0ccTtsiYlPgwx1sciqwa6X8LeBvO9j+Rx3UldQhkz1JkqQ+iogjgG8Am484lI5l5pPAue3UjYgXAH9VW31JZn6h74FJ6orJniQNxj5t1jsdeFOl/Bng7P6HI2mI9mACE70uvIzZr/OGUQQiaW4me5I0AJl5Rzv1ImJtbdWadredFJm5EgjjkBrnP9TKzwL/OopAJM3NCVokSZLUjQNq5dsy84mRRCJpTiZ7kiRJ6kY92fuXkUQhqSWHcUpSg0XETsDrgZ2BnwHfycz72thuI+DVwEuBJcA2FEO0HgTuAn6YmWsGFfcc8WwGHAbsDuwIPAzcA6zIzEeHFccgY4mIlwAHAS8GNgZ+AdyQmWN/DVRE7A0cCOwEbAGspnif/HNmPt3H40zduY+ITYBDgb2AHYAngJUU53b1CEOD2cM4TfakcZOZLi4uLi4jWoDzgawsH+liH3vU9nFSuf79wGO1554Fvgrs0GJfbwAuA9bWtqsvzwDfBF7bRXwrOngN2wOfp/hQP1ccTwBfBvbqRxzDiqV2vKOBf5rnXN8G/E4lhp7eL72cm9o2GwN/UMbXKvaHgPOAXXp8L4/9uQeOmGc/9eWdC517YDuKCZtavebngMuBZf14D3TxntlhjpiOHkUsLi4urReHcUpSA0XESRSzetZnynsBcAzweK3+jhFxJfB14FhgywUOsYjig/KKiDirnIK9r8rp628C3g28sEW1TYETgJsi4th+xzDIWCJi44j4HEXSfMg8VV8GfCkiLqFIsEYuIvajmIjj0xTxtbI18F+B2yPixC6PdQRTdu4j4nDgduB9tH7NAfw6cE1EvGtYsVXUh3CCPXvS2HEYpyQ1z67An87z/Fcz87GZQkRsCawA9q3V+3fgRuCBsrwTxQe8rWr1PgDcCXy2+5BnOQA4p3KsZ4DrgHuBbcvnt6vU3xRYHhH7Z+adfYxjILGUyfFFwPG1p54GrgZWUfScHARsVj53PMXQxZGKiEOBSymG9lY9QHFeHqUYDvkaii8FoPjy4P9ExJLM7OR9Mo3n/hUUNybftCwnxd/hTynO5zKK8ztjI+C8iLgtM68aUowwO9lblZn3D/H4ktox6q5FFxcXl2leGMwwzjWVx3cDnwPOAr5NMfTrqNr2f1Hb/hfAfwIWzXGsTYB3Unywr25z/1z1W8S3oo061aFqZ1IbdkrxQfgPKT6gV+tf2MF5mhXHEGP54Bz7/yywpFbvhcCfUyQ5c8XU8fulx3OzM8X1ePX3y1vrv3+KLwfOq9V9lnmG/k7yuQcWA3uXy4dqdc+uPLc3sFUbrzmBC4B95ngNx1MMkV3wdzaohSJhrh7/8mEe38XFpb3Fnj1Jap5ty59fAN6bmU/OPBER+1D0ws2Ud6TomZvxFHBMZv54rh1n5lPA+RFxA/BD1s/qvAPwKxTXP/XT2zLzS3PE8SRwVkQ8DpxbeeqNEbFJGWe/9SWW8px/tLab92XmX8+x70eAP4mIHwEXs76nbFTOY8MerruA12Xm3fWKWUwe8u6IuJkiUYPi/XJBRCzNzHUdHHfsz335eu4oj1Pv4erm/pkfzMwz53oiM79S3qPz8srqwyNixxxe75qTs0gTwGv2JKmZbgDeU030ADLzJ5n5XGXVG9nwWqT/3SrRq+3neuA7tdXzXbvVjb+Z6wN+zXkUQ/pmbMXc1xKNUyzvp5ixcsbFcyUbVZm5nKIHdmQi4pXAb1ZWPQO8Za5EryozzwKq52534G0dHHoaz/3lrRK9GZl5BcUXLjOCYgbdgYuITYGX11aPfOZSSbOZ7ElSM32mltS18jDFB/FrKK7Ru6CDY9STwlYTSXTr3IUqlK/x+7XVu/Q5jn7H8vZa+bQ2Y/gE8EibdQfhvbXyRZn5oza3/dgC+5rPNJ77T7ZZr/6Fy0v6HUgL+zN73gd79qQxZLInSc30vXYqZeYlmXliZh6UmdtnZxM81D/8btLBtgt5miIBbUf9voFbzFlrDGKJiKVs+IH82sz8STs7zszHgeVtxjEIR9XKbX8xkJm3UsyoOeOAiNihjU2n8dw/QTFRTDvuqZXrk+YMSr3XdB3Q1rmUNFwme5LUPA+3+yG2GxGxR0T8ZzYc0gfFMLJ+uas+BHUej9fK/b4evZ+x/HKt3O6H+hn13quhKK9127uy6lk6vz6znrQd3MY203juV2bmM23Wrd9IftM5a/Vf/Xq9GzPz2SEdW1IHnKBFkppnVa87KK/JmZk5cC/gpRRTwu9PMRnLnJv1etyKhzuoW/+Q2e8vMvsZyz61cqdJ+S0d1u+XvWvl+4HdIzr6ldd7gveluIXDfKbx3K/pYdt+/g3Op96z5/V60pgy2ZOk5nmwm40iYlfgXcCbgFcy2v8R9V6aUepnLNvVyp1eB/ZQvwLp0JJaeRd6H7a37cJVpvLcPz2k4/TiVbWy1+tJY8pkT5Kap91hbwBE0T1zKvDHFPcKW8hTwHcpehF+tePoptvGtXKnQ986+t320dYD2Gc7yV4/Teq5HysRsSez3w8me9KYMtmTJF1I66nwHwdupxjCdgNwLfCDzHw8Ij6CyV6n6sMSt+xw+37PeNquTu6J167NBrDP+UzquR839SGcCdw4ikAkLcxkT5KmWES8m9mJ3vXAORS9d3dkZrbYvJ+zb06LB2rlnTvcvp0ZLAehPjT4/2bmcSOJpHuTeu7HTX1yljszc+1IIpG0IJM9SZpS5fDNP62tvgD43TZn1qtfxzWsySEmWX24W/3ap4UM4obx7ajf1uClI4miN5N67seNk7NIE8RbL0jS9DqQDe879hjwBx1Mob60VvZ/ysK+D1Rvdn94RHTSQzqSYbPlrTz+rbJq/4ioT3gyr4jYPCJG+R6ZyHM/huo9e16vJ40x/zFL0vTas1a+OTPbmuq+vO/ar9RWO1pkAeX5vaKyagnF7KcLioi9gSMHEVebvlt5/AJaX+fZyqXAExFxR0RcGRH1m7QP1JDPfauhzxMtIrYG9qittmdPGmMme5I0vZ6rlbfpYNtzmH3N3rBu6DzpzqmVz4iIeWemjIhFwHmM9v/252rlUyJi+3Y2LBO7IylmxNyrfHxHf8Nry7DOfb13vClDnOcaymrPnjTGTPYkaXrdXivvExGvm2+DiFgUEZ8C3jzH01v0LbIGy8xvAFdWVu0KfLu8z+EsEbElcDFwxOCjay0zrwSuq6zaBfhq2dvTUkTsRnEtaNUlmXl3n0Nc0BDP/WO1clNm8qwP4VyTmfeOJBJJbTHZk6QplZn/yuyE75KIOLZet0zyfgP4DvBHLXZZn7BFrf0eG94KYBlwa0T8ZUQcFRGviIhDIuKPKW578ZYW+xn2cMF3sOGNzg8HfhgRx5U9YM8r3zMnAFcDL6o89RBwysAjbW0Y5/7+WvnYiNiq+5DHhpOzSBPG6yskabr9D+DvKuXtgcsi4h6KD3JPUnxQ34cNp55/DvgMcHJl3csHG2pzZOadZfL8Ldb3iG4J/Pdymcv9wDeBt1fWPTOwIOeQmTdHxNuBv2H9sN29ga8BayLiOmANxZDgA5l9u4Ingbdm5srhRDzbkM79LRR/IzNfqu8D/DgirqE4b1/KzC939wpGyslZpAljz54kTbHM/DrwIWb3UuwOvIGiV+M/suGH9juBIzPzA8DqyvoDO52hcZpl5lUU5/aaNqpfBRwK3Fxb/2S/41pIZn6NYmbKn9eeWgL8GvDbwDHMTvR+DhydmVcwYoM+95m5BvhibfUewAnAG4Gj2411XETERsB+tdX27EljzmRPkqZcZv4lxYf0HyxQ9QbgvcArMnNmZsbllecXAf+t/xE2V2b+mGJW02OB8ykSigcpEom7ga9QXB95aHn7g81qu1g3tGArMvOfKHqrTqFI/udzD/BRYGlmfm/QsbVrCOf+fRTXKs413HMS79m3lNmTMNmzJ425yGzk7MCSpC5ExEuAgymGbm5O8eH3F8BVmbl6vm01eBFxBvDByqrjM3N5q/rDEhF7Aa8GdgS2priubzVwPXBrNuDDRrfnvpyg5ghgZ4rLZ9YAt2XmigGEKUkb8Jo9SdLzyhkShz5Lotq2S61cH0o5Epl5Jwv38E26rs59OVvlhf0PR5IWZs+eJElDFBHXlg9vBW7IzDPa3G4R8FOK6ymhGB64dWau7X+UzeS5lzRtTPYkSRqiiFgBvLayaq/M/Gkb2x1HMevljH/JzGV9Dq/RPPeSpo0TtEiSNFzfrZVb3bfweRGxB/DZ2mqHBnbOcy9pqpjsSZI0XBcCT1XK74mIT0dE/VYFRMQLIuINwAo2vDH5XcD/HGiUzeS5lzRVHMYpSdKQRcSpwMdrq5+hmMr+7vLx9hRT9NfvXfgwcERmOu19Fzz3kqaJyZ4kSSMQEacBp1Hcn7BdtwInZOaNg4lqOnjuJU0Lkz1JkkYkIl5FcWPy45h90+6qWyiGDn4+M58cRmxN57mXNA1M9iRJGrGI2BxYBuwLbAtsCjxKMazw+sxcObroms1zL6nJTPYkSZIkqYGcjVOSJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIayGRPkiRJkhrIZE+SJEmSGshkT5IkSZIa6P8Dyslsa7XkLsgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 405,
       "width": 445
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" Plot efficiency \"\"\"\n",
    "g_sizes = [1, 10, 50, 100, 138]\n",
    "ts = [8.3, 100.9, 360, 1116, 2132]\n",
    "\n",
    "''' Plot curves '''\n",
    "fig, (ax1) = plt.subplots(1, 1, figsize=(6, 5.5))\n",
    "\n",
    "ax1.plot(g_sizes, ts, \n",
    "         color='black', linestyle='-', marker='o', linewidth=2, \n",
    "         label=r'ts')\n",
    "\n",
    "''' Adjustions '''\n",
    "ax1.set_xscale('log', basex=10)\n",
    "ax1.set_yscale('log', basey=10)\n",
    "ax1.set_xlim(0, 200)\n",
    "ax1.set_ylim(5, 10000)\n",
    "ax1.grid(which='major', zorder=0, alpha=0.7)\n",
    "ax1.set_xlabel(r'Training length $T$', fontsize=22, labelpad=10)\n",
    "ax1.set_ylabel(r'Training time (sec.)', fontsize=22)\n",
    "ax1.xaxis.set_ticks([1, 10, 100])\n",
    "ax1.yaxis.set_ticks([10**i for i in range(1, 4)])\n",
    "ax1.xaxis.set_tick_params(labelsize=20)\n",
    "ax1.yaxis.set_tick_params(labelsize=20)\n",
    "\n",
    "# ax1.legend(loc=\"upper left\", fontsize=10)\n",
    "\n",
    "plt.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "\n",
    "''' Save'''\n",
    "# plt.show()\n",
    "plt.savefig(os.path.join('.', 'efficiency-1.pdf'), bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 407,
       "width": 446
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" Architecture S \"\"\"\n",
    "xs = list(range(1, 9))\n",
    "\n",
    "ts = [370, 372, 380, 380, 383, 385, 389, 387]\n",
    "\n",
    "''' Plot curves '''\n",
    "fig, ax1 = plt.subplots(figsize=(6, 5.5))\n",
    "\n",
    "ax1.plot(xs, ts, \n",
    "         color='black', linestyle='-', marker='o', linewidth=2, \n",
    "         label=r'ts')\n",
    "\n",
    "''' Adjustions '''\n",
    "ax1.grid(which='major', zorder=0, alpha=0.7)\n",
    "ax1.set_xlabel(r'Temporal evolution span $S$', fontsize=22, labelpad=10)\n",
    "ax1.set_ylabel(r'Training time (sec.)', fontsize=22)\n",
    "ax1.set_ylim(325, 450)\n",
    "ax1.xaxis.set_ticks(xs)\n",
    "# ax1.xaxis.set_ticks([1, 10, 100])\n",
    "# ax1.yaxis.set_ticks([10**i for i in range(1, 4)])\n",
    "ax1.yaxis.set_ticks(np.arange(340, 460, 40))\n",
    "ax1.xaxis.set_tick_params(labelsize=20)\n",
    "ax1.yaxis.set_tick_params(labelsize=20)\n",
    "\n",
    "# ax1.legend(loc=\"lower right\", fontsize=22)  # bbox_to_anchor=(0.45, 1.02, 1.25, 1),\n",
    "\n",
    "plt.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "\n",
    "''' Save'''\n",
    "# plt.show()\n",
    "plt.savefig(os.path.join('.', 'efficiency-2.pdf'), bbox_inches='tight', dpi=200)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> fig/3cikm/plot-motivation-3.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import collections\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from scipy import stats\n",
    "\n",
    "''' Font type hack '''\n",
    "'''\n",
    "Link1: https://tex.stackexchange.com/questions/18687/how-to-generate-pdf-without-any-type3-fonts\n",
    "Link2: http://phyletica.org/matplotlib-fonts/\n",
    "'''\n",
    "# plt.rcParams['text.usetex'] = True\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "\n",
    "# plt.rc('font',**{'family':'sans-serif','serif':['Arial']})\n",
    "\n",
    "%config InlineBackend.figure_format = 'retina' # render double resolution plot output for Retina screens\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# nodes_file = os.path.join('node2author.n2k.csv')\n",
    "# words_file = os.path.join('word2name.n2k.csv')\n",
    "# graph_file = os.path.join('temporalgraph.n2k.csv')\n",
    "# graph_attr_file = os.path.join('temporalfeature-words.n2k.csv')\n",
    "\n",
    "nodes_file = os.path.join('node2author.n10k.csv')\n",
    "words_file = os.path.join('word2name.n10k.csv')\n",
    "graph_file = os.path.join('temporalgraph.n10k.csv')\n",
    "graph_attr_file = os.path.join('temporalfeature-words.n10k.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "#nodes: 9854\n",
      "#words: 6442\n"
     ]
    }
   ],
   "source": [
    "nodes = []\n",
    "with open(nodes_file, 'r') as f:\n",
    "    for l in f:\n",
    "        ts = l.strip('\\n\\r').split('\\t')\n",
    "        assert len(ts) == 4\n",
    "        nodes.append(ts[0])\n",
    "print(f'#nodes: {len(nodes)}')\n",
    "node2idx = {node: idx for idx, node in enumerate(nodes)}\n",
    "\n",
    "words = []\n",
    "with open(words_file, 'r') as f:\n",
    "    for l in f:\n",
    "        ts = l.strip('\\n\\r').split('\\t')\n",
    "        assert len(ts) == 4\n",
    "        words.append(ts[0])\n",
    "print(f'#words: {len(words)}')\n",
    "word2idx = {word: idx for idx, word in enumerate(words)}\n",
    "\n",
    "year2node2neig = collections.defaultdict(lambda: collections.defaultdict(set))\n",
    "with open(graph_file, 'r') as f:\n",
    "    for l in f:\n",
    "        ts = l.strip('\\n\\r').split(',')\n",
    "        assert len(ts) == 4\n",
    "        year = ts[0]\n",
    "        node_n = ts[1]\n",
    "        node_v = ts[2]\n",
    "        assert node_n in node2idx and node_v in node2idx\n",
    "        year2node2neig[year][node_n].add(node_v)\n",
    "        year2node2neig[year][node_v].add(node_n)\n",
    "\n",
    "year2node2word = collections.defaultdict(lambda: collections.defaultdict(set))\n",
    "with open(graph_attr_file, 'r') as f:\n",
    "    for l in f:\n",
    "        ts = l.strip('\\n\\r').split(',')\n",
    "        assert len(ts) == 4\n",
    "        year = ts[0]\n",
    "        node = ts[1]\n",
    "        word = ts[2]\n",
    "        assert node in node2idx and word in word2idx\n",
    "        year2node2word[year][node].add(word)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.67\n",
      "0.52\n",
      "0.32\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAu8AAAKTCAYAAACpY+brAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAWJQAAFiUBSVIk8AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nO3de5glV10v/O8PJoQESGIQDRFPBjhC4oEBEoQchCReUDSAIucFEcX4goAGSLicQxSRcBEjIgZPoggK0YAHAZFXiS8YRYFguE24EwkXBwTkIpJAIDeSdf6oamk6vbt7uvfsvVfn83me/dRMrbWq1l5Ts/vbtVdVVWstAADA4rvRvDsAAABsjPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRix7w7sCiq6l+SHJRkz5y7AgDA9rYzyVdaa7fd24bC+zcddMABBxx61FFHHTrvjgAAsH1dfPHFueKKKzbVVnj/pj1HHXXUobt37553PwAA2MaOOeaYXHTRRXs209acdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAndgx7w4AACyinaedN5f97jnjxLnslz448w4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOjE1MN7VR1eVZdV1akr1u+pqrbO66QNbP/la7Q/Y9rvBwAAFsVUn7BaVTdP8tokB61SfGaSQ1ZZf0CSpyS5Ksm7NrCbXUk+n+RFq5RdsLGeAgBAf6YW3qvqiAzB/ejVyltrZ05od3aGbwBOba19aJ197JfkyCSvb62dvqUOAwBAZ6YybWacIvOBJHdJ8qa9aPcDSX45yT+21l68gSZHJdkvyfs3008AAOjZtOa8n5rkk0mOS3LuRhpUVSX5nSTXJXn8Bveza1wK7wAA3OBMK7w/JsldW2v/tBdtHpbkbkle0Vr74AbbLIX3O1TV26rqq1X1hap6WVUdvjcdBgCA3kxlzntr7Y2baPbkcfn8vWizFN5/PcP8+rcnuWeSk5Lct6qOba19eq0NVNXuCUVH7kU/AABg5qZ6t5mNqqp7Z7iw9W9ba3szBeaKJB9N8qDlF7dW1dOSPCfJ7yX5qWn2FQAAFsVcwnuSR4zLl+xNo9bagyYU/WaSRyZ5QFXdvLV2+RrbOGa19eMZ+VXvlAMAAItg5k9YHS9UvX+Sryf5m2lss7V2XZL3Zfhl5DbT2CYAACyamYf3DGe3b53kDa21r2+0UVUdWFXHVtVdJlQ5YFxeudUOAgDAIprHtJljx+Vb9rLdYUkuzHA/+V3LC6rqwAy/FHwxwy0rAQBg25nHmfe7jct37U2j1tonklyU5M5V9fCl9eM0nDOS3CrJH7TW2rQ6CgAAi2QeZ95vPy4/tlal8amthyQ5s7V26bj60Un+Mcm5VfXgJHuS3CfJ3TOcyX/uPugvAAAshHmceb9lkqsyTHFZy6lJnpEhwCdJWmu7k3xfktdkeJrryUkOynDf9x9prV21LzoMAACLYOpn3ltr5yQ5Z43yXZPKVtTbOWH9Pyd5yCa6BgAAXZvHmXcAAGAThHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATuyYdwcAoDc7Tztvbvvec8aJc9s3MH/OvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADox9fBeVYdX1WVVdeoqZY+qqjbh9fYNbv/Aqnp2VX2sqq6oqg9X1clVVdN+LwAAsEh2THNjVXXzJK9NctCEKrvG5W8luXJF2ac3sP0bJ3l1kh9P8jdJXpPkx5KcleS2SZ6y970GAIA+TC28V9URGYL70WtU25XkP1prp21yNw/NENyf31r7n+N+n57kDUmeVFV/0lr7wCa3DQAAC20q02bGKTIfSHKXJG9ao+qdx3qbdXKSbyR57tKK1to1SX4tSSV55Ba2DQAAC21ac95PTfLJJMclOXe1ClV1mySHJnn/ZnZQVfsnuUeS97bWvryi+J1Jvp7k+M1sGwAAejCt8P6YJHdtrf3TGnWW5rvvV1V/WVVfqKqvVtUbq+oeG9jHERmm+Xx8ZUFr7dok/5rkDnvbcQAA6MVU5ry31t64gWpL4f2xSd6Y5GVJvifJA5OcUFUPXGc7txyXl04ovyzJHatqR2vtG5M2UlW7JxQduca+AQBg7qZ6t5l13CjD1JqntdZesbSyqo5P8vdJXlZVt2utrbwLzZL9xuVVE8qX1t80yeVT6C8ALJydp5037y7M1J4zTpx3F2ChzCy8t9aem2UXmi5b/+aqekWSR2SYsz7p7PsV4/ImE8r3T9IyzH1fqx/HrLZ+PCO/1p1yAABgrhblCasXjcvbrlFn6SLVgyeUH5zk8tbadVPrFQAALJCZhfeqOrqqjptQfMC4nDRlJkn2JLk6qwT88eFN353kI1vpIwAALLJZnnl/XZJ/qKpvX6Xs3uPy3ZMajxehviPJ3arqFiuK75HkwCQXTqOjAACwiGYZ3l897u+5VVVLK6vq/0lyYpK3tNY+uM42/jTD3PZnLmu/X5Jnj399yVR7DAAAC2SWd5t5dpIfS/KLSXZV1QVJ7pghuP9bkl9YXnl8aushSc5srS3dHvJlY70nVtWdk+xOcr8MT3Z9fmttK09vBQCAhTazM+9jAL9XkjOT3DrJE5Ick+SPkxzTWvvEiianJnlGhgC/tI1rM4T1301yVJJTMvwC8rgkT93HbwEAAOZq6mfeW2vnJDlnQtmlSZ44vtbbzs4J67+a5EnjCwAAbjAW5VaRAADAOoR3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE7smHcHAABYDDtPO28u+91zxolz2W+PnHkHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0YurhvaoOr6rLqurUVcpuUVXPq6qPVdXVVfWlqnpdVd11L7b/8qpqE15nTPfdAADA4pjqE1ar6uZJXpvkoFXKbpbkrUnukuTCJK9LcpskD07yo1X1w621t21gN7uSfD7Ji1Ypu2CTXQcAgIU3tfBeVUdkCO5HT6jy+AzB/fdaa6csa3d8kr9P8gcZgvla+9gvyZFJXt9aO30K3QYAgG5MZdrMOEXmAxnC+ZsmVPupJC3J05evbK29Ock/JrlzVX3XOrs6Ksl+Sd6/lf4CAECPpjXn/dQkn0xyXJJzJ9T5wyRPa619ZZWyq8blzdfZz9KZeeEdAIAbnGlNm3lMkr9rrV1bVXdYrUJr7Y9XW19V357kPkm+lmTPOvtZCu93qKq3jX+/Isl5GX4x+Owm+g4AAF2YSnhvrb1xC81/O8ktkvxBa+2qdeouhfdfzzC//u1J7pnkpCT3rapjW2ufXmsDVbV7QtGRG+4xAADMwVTvNrO3qurXMgTvTyZ52gaaXJHko0ke1Fr70LLtPC3Jc5L8Xoa59QAAsO3MLbxX1bMyXLz6pSQntta+vF6b1tqDJhT9ZpJHJnlAVd28tXb5Gts4ZkJ/dmfynXIAAGDuZv6E1aq6cVX9UYbg/oUkP7T8LPpmtNauS/K+DL+M3GbrvQQAgMUz0zPvVbV/klcneUCGi1N/pLX20Q22PTDjBaqttfetUuWAcXnlFLoKAAALZ2bhvaoqyZ9lCO4fyhDc9+buMIdleDLrB7LiYU5jsD86yRczzJ8HAIBtZ5bTZh6f4WLSjyU5YW9v69ha+0SSizI8zOnhS+vHXwrOSHKrDHesadPrMgAALI6ZnHkfp8ssPVn1/UkeN2Tu63lRa+1zY5tTkxyS5MzW2qVj+aMzPI313Kp6cIapN/dJcvckb0ny3H30FgAAYO5mNW3mqCTfPv75pzL5do6vS/K58c+nJjkiyTlJLk2S1truqvq+JM9K8oNJTswQ4H89yfM2cJ94AADo1tTDe2vtnAyBe/m69yZZ9VT7GtvZOWH9Pyd5yOZ6BwAA/Zr5rSIBAIDNEd4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ2b1kCaAmdp52nlz2e+eM06cy34BuGFw5h0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBO7Jh3BwCYjp2nnTfvLszcnjNOnHcXYOpuiP+X2Thn3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOjE1MN7VR1eVZdV1akTyh9RVe+pqq9V1aer6gVVdfO92P6BVfXsqvpYVV1RVR+uqpOrqqb3LgAAYPFMNbyPIfy1SQ6aUP4rSf5k3O//TvK+JE9M8rdVdZMNbP/GSV6d5NeSfCTJC5Nck+SsJL89hbcAAAALa2rhvaqOSPLmJPecUP5fkjwryYVJ7t5aO621dmKSZyf570kevYHdPDTJjyd5fmvtxNbaaUnunuRNSZ5UVXfe+jsBAIDFNJXwPk6R+UCSu2QI0qt5TJIdSZ7bWrtm2frnJvlKkkdtYFcnJ/nG2CZJMm7r15JUkkfudecBAKAT0zrzfmqSTyY5Lsm5E+ocNy7fvHxla+3KDGfj71JVB0/aQVXtn+QeSd7bWvvyiuJ3Jvl6kuP3vusAANCHaYX3xyS5a2vtn9aoc/skn2+tfXWVsj3j8g5rtD8iw5n7j68saK1dm+Rf12kPAABd2zGNjbTW3riBardM8i8Tyi4blxPPvI/tk+TSNbZxx6ra0Vr7xqSNVNXuCUVHrrFvAACYu6mE9w3aL8lVE8qW1t90nfbL6661jcv3rmsA9GjnaefNuwvsY/6Nbxjm+e+854wT57bvzZhleL8iyaTbQe4/Lr+2Tvuss42WYe77RK21Y1ZbP56RP3qttgAAME+zfMLqlzN5WszS+ssmlC+1X153tW1c3lq7bhN9AwCAhTfL8H5Jku+sqgNWKbttkuuSfHSN9nuSXD3W/Rbjw5u+O8ODmwAAYFuaZXi/YNzffZavrKqbJjk2yYcm3IkmSTJehPqOJHerqlusKL5HkgMz3HISAAC2pVmG91ckuTbJ6eM925f8apKDkrx4A9v40wxz25+5tKKq9svwlNYkecl0ugoAAItnZhesttY+UlXPT/LUJO+pqr9O8t+SnJjkbVkRvMenth6S5MzW2tLtIV+W5BeSPLGq7pxkd5L7ZXiy6/Nbax+YyZsBAIA5mOWZ9yT5lSSPy3BXmFOS3CnJ7yY5sbW28haQpyZ5RoYAn+Q/H8Z0v7HNUeM2dozbfOq+7jwAAMzT1M+8t9bOSXLOhLKW5Ozxtd52dk5Y/9UkTxpfAABwgzHrM+8AAMAmCe8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgEzvm3QFg+9p52nnz7gIAbCvOvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBO7Jh3B5ivnaedN7d97znjxLntG/aVef6fAmD7c+YdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6MdPwXlVtA68TNrCdC9Zo/9gZvBUAAJi5HTPe3zMnrP+OJL+U5AtJ/nkD27lTko8keeUqZe/eXNcAAGCxzTS8t9ZOX219Vf31+MdHtNY+t9Y2qmpnkoOTvHTS9gAAYDua+5z3qjopyf2TnNNae+MGmuwal+/fZ50CAIAFNNfwXlUHJvmNJJcneeoGmwnvAADcIM16zvtKpyY5PMmzW2tf2GCbXUlaku+vqj9KcsckX07ymiTPaK1dtlbjqto9oejIDe4fAADmYm5n3qvqJkken+TKJP97L5ruSlJJnp3koiQvSfLFJKckuaCqDppyVwEAYCHM88z7Q5IcluTFrbUvbqRBVd0oyaVJ3pvk/q21zyxb//tJHpPk9CRPmrSN1toxE7a9O8nRe9F/AACYqXnOeX/EuHzJRhu01q5rrR3bWrvbUnBfWp/kKUm+nuRh0+0mAAAshrmE93FqywlJ9rTWpnJf9tba5UkuSXJYVR0wjW0CAMAimdeZ9/sm2S/Ja/emUVUdUlX3qqo7TKhyQJLrkly9xf4BAMDCmVd4P3ZcvmUv2x2d5G1Jnr+yoKpuneR2Sd7TWrt2a90DAIDFM6/wfrdx+a69bHdBks8l+fGqOn5p5XjnmrMynM0/eyo9BACABTOvu83cPskVrbXPrlWpqk5Pktba0vLqqvrFJH+Z5PyqelWSL2WYhnNUklcmOWef9RoAAOZoXmfeb5nk0xuo94zx9Z9aa69Pcp8k5ye5f4bbQ16T4Z7xD2+ttel2FQAAFsNczry31jb0IKXWWk1Y//YkJ061UwAAsODmeZ93AABgLwjvAADQCeEdAAA6IbwDAEAnhHcAAOiE8A4AAJ2Y10OaIDtPO28u+91zhruMAgB9cuYdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATuyYdwfghmTnaefNZb97zjhxLvsFAKbLmXcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQCeEdAAA6IbwDAEAnZh7eq+o5VdUmvF65gfaHVtVZVbWnqr5eVbur6qGz6DsAAMzTjjnsc1eSq5KcsUrZB9dqWFU3S3J+krsleVWSTyV5cJJXVtWtWmtnTbmvAACwMOYV3j/cWjt9E21PSXJ0kse11s5Okqp6dpILk/xWVb2qtfaFqfUUAAAWyEynzVTVQUmOSPL+TW7il5N8PsmLlla01r6a5DeSHJjkZ7baRwAAWFSznvO+a1zudXivqtsn+a4kb22tXbui+B/G5fFb6BsAACy0WU+bWQrv315V5ye5+/j3v0/ytNbaR9Zoe/tx+fGVBa21z1XVlUnusF4Hqmr3hKIj12sLAADzNK/w/j+T/FWSl4zrHpzkh6vqhNbaeye0veW4vHRC+VeSHDytjsJ2svO08+bdBQBgCmYd3q9N8skkJ7XW/nFpZVU9PMnLk7w0wwWpq9lvXF41ofyqDPPe19RaO2a19eMZ+Un7BgCAuZvpnPfW2smttZ3Lg/u4/hVJ3pLkblV1xwnNrxiXN5lQvn+Sr02lowAAsIAW6QmrF43L204o//K4nDQ15qAkl021RwAAsEBmNm2mqnZkeLjSjVpr71ilygHj8soJm7hkXF4v3FfVrZPcNMlaF7wCAEDXZjnn/cZJ3pbk8vFpqP95u8eqqiT3SvKNJKtesNpa+1RVfSrJvavqRq2165YVnzAuL9wnPQcAgAUws2kzrbWrkvx1km9LctqK4icnuXOSP2utTbqbTJKcm+Q2SR63tKKqbpHkaRnmxJ87zT4DAMAimfXdZp6c4Qz7c6rqhCTvS3JMhjPnFyd50lLFqjo9SVprpy9r/7wkD0nywqo6PsM93x+c5HZJHt9a++K+fgMAADAvs77bzJ4MD2Z6aZI7JXlChjnsv5Pkv7fWvrSs+jPG1/L2X0lyn7H9fZKcnOG+7w9rrZ21r/sPAADzNOsz72mtfSbJIzdQryas//xG2gMAwHazSLeKBAAA1iC8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRix7w7ALO287Tz5t0FAIBNceYdAAA6IbwDAEAnhHcAAOiE8A4AAJ0Q3gEAoBPCOwAAdEJ4BwCATgjvAADQiZmH96o6rKpeVFX/WlVXV9XnqurlVXW7Dba/oKrahNdj93X/AQBgXmb6hNWqOizJO5N8d5Lzk7wyyR2T/EySH6uqY1trH11nM3dK8pGx7UrvnmJ3AQBgocw0vCc5PUNwf3Jr7QVLK6vq4UlenuR3kjxwUuOq2pnk4CQvba2dvg/7CQAAC2fW02YelOSLSc5cvrK19ookH0/yo1W1Vp92jcv375vuAQDA4prZmfequnGS5ya5prV23SpVrkpyk/F15YTNCO8AANxgzezMe2vt2tbaC1trv7+yrKqOTHJkko+31iYF92QI7y3J91fVRVX1tar6dFWdWVUH76OuAwDAQpj1nPfrGafJnJXhF4kXr1N9V5JK8uwkr0nyliTHJzklyQ9V1fe31r6yzv52Tyg6cm/6DQAAszbX8F5VleQPk/xQhjvFnLlG3RsluTTJe5Pcv7X2mWXrfz/JYzJcEPukfdtrAACYj7mF96rakeQlSU5K8okkP9Fau3pS/XGe/LGrra+qpyT5uSQPyzrhvbV2zIT+7E5y9Eb7DwAAszaXJ6xW1YFJ/r8Mwf2jSX6gtfbZzW6vtXZ5kkuSHFZVB0ylkwAAsGBmfua9qr4tyf+f5J5J3pPkfq21L2yg3SFJvjfJv7fWLlmlygFJrksy8ew9AAD0bKZn3qvqpklenyG4vznJCRsJ7qOjk7wtyfNX2e6tk9wuyXtaa9dOqbsAALBQZj1t5rlJ7pXkwiQ/tt6dYVa4IMnnkvx4VR2/tLKqbpLhbjX7JTl7in0FAICFMsuHNB2W5OTxrxcneepws5nrOaO1dmVVnZ4krbWl5dVV9YtJ/jLJ+VX1qiRfSnLfJEcleWWSc/bhWwAAgLma5Zz3YzM8PTVJ/t816p2Z4Qmrzxj/fvpSQWvt9VV1nyRPT3L/JDdN8pEkj0/y+621NuU+AwDAwphZeG+tvS7DA5Y2Wn/Vuq21tyc5cVr9AgCAXszlVpEAAMDeE94BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOjHL+7yzhp2nnTfvLgAAsOCceQcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I71BwCO8AABGiSURBVAAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRCeAcAgE4I7wAA0AnhHQAAOiG8AwBAJ4R3AADohPAOAACdEN4BAKATwjsAAHRi5uG9qnZU1ROr6sNVdUVVfaKqnl5V+22w/aFVdVZV7amqr1fV7qp66L7uNwAAzNs8zryfneQFSb6U5IVJPpPkWUn+z3oNq+pmSc5P8stJ3p7krCSHJHllVT1uX3UYAAAWwUzDe1XdK8mjk7wmyXGttdOSHJfkT5M8uKruv84mTklydJLHt9Z+urX2v5LcNcmHkvxWVX3Hvus9AADM16zPvJ88Lp/ZWmtJMi5/JUlL8qh12v9yks8nedHSitbaV5P8RpIDk/zMtDsMAACLYtbh/bgk/95a++Dyla21zya5JMnxkxpW1e2TfFeSt7bWrl1R/A/jcmJ7AADo3czCe1Xtn+Q2ST4+ocqeJIdU1a0mlN9+XF6vfWvtc0muTHKHLXYTAAAW1o4Z7uvQcXnphPLLxuXBSb64Svkt12n/lbHtmqpq94Siu1x88cU55phj1tvEPvFvn7ls/UoAAEzVMef/+sz3efHFFyfJzs20nWV4X7oV5FUTypfW33QL7Q/cRL+WXHvFFVdcdtFFF+3ZwjZuqI4cl/881170y/htnTHcGuO3dcZwa4zf1hi/Lbjo80lmP4Y7M5x43muzDO9XjMubTCjff1x+bQvtJ7X9T621+Zxa38aWvs0wtptj/LbOGG6N8ds6Y7g1xm9rjN/W9TSGs7xg9bIk12Xy1JaDl9VbzZdX1FvpoDXaAgBA92YW3ltrVyf5ZJLbTqhy2wx3ovmPCeWXLKv3Larq1hmm23xkq/0EAIBFNetbRV6Q5LCq+pa7wlTV4Um+J8mFkxq21j6V5FNJ7l1VK/t9wric2B4AAHo36/D+p+PyuUsBvKoqyW8mqSQvXqf9uRluN/m4pRVVdYskT8swJ/7caXcYAAAWxSwvWE1r7e+q6s+TPDTJhVX1D0nuleQ+SV6T5LylulV1+tjm9GWbeF6ShyR5YVUdn+Ge7w9Ocrskj2+trXaLSQAA2BaqtTbbHVbtl+S0JCdleGLqpzKcMX9ea+2qZfVakrTWakX770zy3CQPSHKzDLf0+e3W2itn0X8AAJiXmYd3AABgc2Y95x0AANgk4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeWVVVfXdVnVtVn6mqy6vqrVX1wxtse05VtXVe5yyrv39VXbNG3SP32RvdR7YyfmP7/7rO+N10Rf3vrarXVdUXquqyqnpDVR09/Xc2O1MYw6qqx1bVRVV1xbiNt1XVT61St/tjsKp2VNUTq+rD4/v9RFU9fbw970baH1pVZ1XVnqr6elXtrqqHTqh7YFU9u6o+Nu7rw1V18vjQvS5NYfyOGf8Pfqmqrq6qj1fVGVV1s1XqvnyNY+2M6b+7fW8K43fBGmPy2BV1t93xl2x+DKvqhHV+XrQab7+9rM22OwaXq6rDx5+Fp+5Fm24+A2f6kCb6UMO99C9IcliSVyS5LMnDkvxtVf1ka+2v1tnE65LsmVD26CS3TvLmZev+W4Zj8Y1J3r5Km3/fcOcXwBTGL0l2jcs/z/Asg5W+sWx/RyV5W4Zfxl+RpCX52SRvq6rjWmvv2ux7mZcpjeGLkzwqySeS/FGS/ZP8VJK/qKont9ZesKzudjgGz87w/+uCJH+V5PuTPCvJXZL8j7UajgHz/CR3S/KqDM/feHCSV1bVrVprZy2re+Mkr07y40n+JsMD9n4syVlJbpvkKVN9V7OzlfH7gSRvGP/6F0k+m+S4JE9N8oPj/8MrlzXZleTzSV60yuYu2MJ7mKdNj9/oTkk+kmS1Z7a8e+kP2/j4SzY/hnuSPHNC2T0yjM9bV6zfjsdgkqSqbp7ktUkO2os2fX0Gtta8vL7llSH0tCT3X7bu8CT/luTTSfbf5Hb/x7jdP1ux/qRx/QPn/d4XZfySnD5uY9cG6v5tkmuS3HXZujsl+VqSd817POYxhkmOHdtfmOTAZeu/c2x/ZZJbb5djMMOTqluGHyhLz++oJH+ychwntP/Vsd7Jy9bdIskHx+PoO5at/5mx7m8vW7dfkr9Pcl2SO897POYwfheP/wfvsWxdLTuOn7RirK5O8tp5v+8FGr+dY70XbGBf2+74m8YYTtjmIUn+NcmXVnzebbtjcNl7OyLJ7nHMWpJTN9iuq8/AuQ+012K9ktx8DDbvXqXsV8YD9ic3sd1bjh8g/57klivKXjBud+e83/+ijF+GswZXJ9lvnXrfM27zNauU/eFYdteN9H1RXtMYwyTPm/QDL8mvjWUPX7au62Mw3/zG5U4r1h8+/jB53TrtP53kc0luvGL9w1b+AMzwLc81Sb5tRd3/PtY9c97jMcvxS/K9a/wfvM1Ydv6ydbvGdafP+30vwviN9R44tj9pA/vadsffNMZwwjbPGbf58yvWb7tjcHxfpyb5SoZvpv9+5WfXOm27+gw0552V7plhesE/rFK2tO74TWz36UkOTfL01tqXVpTtSvKV1tqeTWx30Uxr/HYl+efW2jXr1DtuxbY3u79FMo0xPD/D18irTRm6alzefNm63o/B45L8e2vtg8tXttY+m+SSrDFeVXX7JN+V5K2ttWtXFH/LeFfV/hm+hn9va+3LK+q+M8nX19rXAtv0+GUIC09N8tJVyiYda0ny/s11dSFtZfySDY7JNj7+kq2P4beoqrsleUSSdyT50xXF2/EYTIbw/skMY3nuRhv1+BkovLPS7cflx1cp2zMu77A3G6yqnUl+Kcm/JHnJKlXunORfq+o3quqjVXXlePHHKR1egLTl8Rvn3t0uyRer6uzx4pkrarjw8uHT3t8C2vJ7aq2d31o7vbX2+VWKf3JcfmjZum6PwfGHyW2y+nglw5gdUlW3mlA+cbxba5/L8C3I0ngfkeHagNXqXpvhK/qujretjl9r7dOttee11v5mleIHjcvlx9pScLpDDRdQf7WGC81fVlWHb+ItzNUUjr/km2eCv3/8nPtaVX26qs6sqoOX1dt2x18ytTFc6bcyTLv51TaeFl5mWx2DyzwmwzfN/7SX7br7DBTeWemW4/LSVcouG5cHr1K2lickuUmS322tfWN5QVUdluQ7Mlww+NNJXp/hLMHBSc5M8rK93Ne8TWP87pzhQ/cHk9w7wxzIP88wL/TlVbX8wqR98e81b/vsPVXVz2eYW/rBJP80ruv9GDx0XK42Xsn6Y7bWeCfDmeWDN1j3siQHVlVPN0PY6vitarzo+lnjX1+8rGgpOP16hhMaL85wZvWkJO+sqtvszX4WwDTGb1eGz7xnJ7kow0meLyY5JckFVbV04eF2PP6SKR+DVXXnJPdNsru19qZVqmy3YzBJ0lp74ypnzjeiu8/A3g5wNqmq9mT4jXEtZyf5wvjnq1YpX1p301XKJu33Zkl+Icl/ZPWvlb8zw1mpi5P8bGvtqrHdIRmmPvx8Vb22bezuIvvMjMfv4Ax3XTg/ySmttevGPnxXhrl2Tx/H5H0ZLpLZ6v5mYl7H4LL9/3CG6wCuSfKopXFNJ8fgGtY6BpavnzRmG2l/4Cb2dfmEOotmq+N3PePZ4vMyHFu/11p757LiK5J8NMmDWmsfWtbmaUmek+T3MtwVqRdbGr+qulGGIPTeDNeofGbZ+t/PcDb19CRP2st99XL8JdM/Bk8Zl78zoXy7HYNb1d1noPB+w/GXSdb7yu2dGX7YJMOZ8pX2H5df24v9/kSGK97Pbq1dr90YQO+0yvpLq+p/JXlThgtG5h2cZjZ+rbU3JrnefcVba58Zz7q/NMMZ4vdl+BDe0v5maF7HYKrq/hm+wdgvyc+11t6xVNbRMTjJWsdAsv6YbaT91/aibssw77MXWx2/bzFObXhDkqMzfIvz5OXlrbUHrdYuyW8meWSSB1TVzVtrvYTPLY3f+Ev0sautr6qnJPm5DP//nrTBffV2/CVTPAbHKTgPTfLlDLcwvJ5teAxuVXefgcL7DURr7YkbqVdVjxr/uNrXc0vrLlulbJIHjstVP0TWcdG4vO0m2k7VHMdvpZVjsnTBzL7a39TMawzH7b0o37zrwp9ttG0W6Bhcw2UZ7kYx6Sv19cZsrWMoGe6V/PkN1j04yeXLvtXowVbH7z+NF769McMc2r9K8pCVUwUnGcPq+zIca7fJ6s93WERTG7+VWmuXV9UlSe5aVQdkex5/yXTH8AcyXCD9Jxu44cG36PgY3KruPgPNeWelS8blamFlad1HNrKh8UEG98swd3HlAyKW6tymhqfDffsqxQeMyytXKVtUWx6/qrp9Vf1gVR24SvHKMZnav9cCmeYx+KsZ5s9ek+TBrbWXr1Kn62OwtXZ1hjssTPoF47YZ7mLxHxPKJ453Vd06w9e/S+O9J8MtTFere+Mk353OjrcpjF+SpKrumuE6ittnuDf3g5emYC2rc2BVHVtVd5mwmYU/3lba6vhV1SFVda+qmnSR3wEZgu3V2YbHXzK9Y3B04rj8i9UKt+MxOAXdfQYK76y0O8PXQqvd6uiEcXnhBrd1ZIbfQt+2xkUkj85wK6ZHrFJ273H57lXKFtU0xu8ZGe5Re79VylaOydKT8Kbx77UopnIMVtUTkvxGhouNfmSNOevb4Ri8IMlhKwPQeOeI78ka49Va+1SGpwnee5xnvNwJ4/LCse43Mtx67m5VdYsVde+RYV5ob8dbsoXxG+v91wwPS/uODM8M+IUJZ9wPG7d1vdvYjb+sH53hZMcnN/Ee5mkr43d0hmt5nr+yYAxOt0vyntbatdv4+Eu2eAwus/SAulVPmGX7HoOb1uVn4L6+kbxXf68kL8+Kp03mm0+3/EySm2xwOz87budX16izK8NZlc/kW59gdusMvw1fneQO8x6TWY5fkgeM7d+b5GbL1t8xw0Ou/iPJocvWX5DhIpm7L1vX+xNWtzqGR2c4235lknuuU7f7YzDJD4/j9ZokNxrX7c0TLp8z1nvCsnVLTxf8epJbLVv/qKx4GmaGawn+blzf3RMutzJ+GU6CvSsbfDhLvvn0x+UPCasMFwm2JM+c93jMePxuMv6//kaS41es/4ux/S9s5+Nvq2O4bBs7Mpz4uOSGdgyu8h5Pyt49pKmrz8C5D7DX4r2S/JcMd/y4JsMt814wfrhem+QnVtS9a4Y7AVzviZcZziC3DPM+19rfb471vpDhbiN/NP65JfmleY/HPMYvyZ+N7/9fkrxw3M5Xx20+YEXdYzIE9cszzO0+O8PcyK9n2ePae3ptdQwzzDdu4w+p0ye8jt1Ox2CSV479fUeSM5K8JSsetz7WOz0rnqyYYU7nJWP9v8jwhNqPj39/3Iq6N85wprRluBvPGRl+0WxZ9rjw3l6bHb8Md+VoGX5RfM6EY+2xy+ofM/5fvi7Dk5RfkG+G/zcn2X/eYzGH4+/+4//1qzP84v7CJB8e2/+fFe235fG31TEc1x8x1v+bdfazLY/BFe/xpEwI79vhM3DuA+y1mK8M8zZfneHijK9k+AruvqvUW/oPcs4qZUu/xd9rA/v72Qx3Grli3N+bkvzovMdhXuOX4WzeE5J8IMNZ9S9nuHPF903Y39EZ7nDx1Qxn5t+QZWfie3xtZQzHNm2d16krttP1MZjhzM/Txx84V44/iJ6+8gfx0vtfpf13JvnjDL+0fC3DLz4/PWFft8jwA//T43h9MMnJGc8Y9vja7PhleBbAesfae1ds48gkr8rwTdpVGebIXm9fPb2mcPwdm+H2mpeO7d+X5HGrHVPb8fib0hgePZa9eAP72nbH4Ir3d9Jqn/PrjF83n4E1dgIAAFhwLlgFAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBOCO8AANAJ4R0AADohvAMAQCeEdwAA6ITwDgAAnRDeAQCgE8I7AAB0QngHAIBO/F+h4LtBjefkzAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 329,
       "width": 375
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_users = 200\n",
    "start_year = 2005\n",
    "\n",
    "neigh_jaccards = []\n",
    "for node in nodes[:num_users]:\n",
    "    _jaccards = []\n",
    "    for _y in range(start_year, 2010, 1):\n",
    "        curr_neigh = year2node2neig[str(_y)][node]\n",
    "        next_neigh = year2node2neig[str(_y + 1)][node]\n",
    "#         assert len(curr_neigh) > 0, f'{_y} {node} {curr_neigh}'\n",
    "#         assert len(next_neigh) > 0, f'{_y} {node} {next_neigh}'\n",
    "        j = (len(curr_neigh.intersection(next_neigh)) / len(curr_neigh.union(next_neigh))) if len(curr_neigh.union(next_neigh)) >= 0.001 else 0\n",
    "        _jaccards.append(j)\n",
    "    neigh_jaccards.append(_jaccards)\n",
    "\n",
    "words_jaccards = []\n",
    "for node in nodes[:num_users]:\n",
    "    _jaccards = []\n",
    "    for _y in range(start_year, 2010, 1):\n",
    "        curr_words = year2node2word[str(_y)][node]\n",
    "        next_words = year2node2word[str(_y + 1)][node]\n",
    "#         assert len(curr_words) > 0, f'{_y} {node} {curr_words}'\n",
    "#         assert len(next_words) > 0, f'{_y} {node} {next_words}'\n",
    "        j = (len(curr_words.intersection(next_words)) / len(curr_words.union(next_words))) if len(curr_words.union(next_words)) >= 0.001 else 0\n",
    "        _jaccards.append(j)\n",
    "    words_jaccards.append(_jaccards)\n",
    "# print(words_jaccards)\n",
    "\n",
    "pearsonrs = []\n",
    "for u in range(num_users):\n",
    "#     input1, input2 = [], []\n",
    "#     for j in range(len(neigh_jaccards[u])):\n",
    "#         if neigh_jaccards[u][j] > 0 and words_jaccards[u][j] > 0:\n",
    "#             input1.append(neigh_jaccards[u][j])\n",
    "#             input2.append(words_jaccards[u][j])\n",
    "#     if len(input1) >= 2 and len(input2) >= 2:\n",
    "#         p = stats.pearsonr(input1, input2)\n",
    "    p = stats.pearsonr(neigh_jaccards[u], words_jaccards[u])\n",
    "    pearsonrs.append(p[0])\n",
    "# print(sorted(pearsonrs))\n",
    "pearsonrs = np.array(pearsonrs)\n",
    "print(f'{np.sum(pearsonrs >= 0)/len(pearsonrs)}')\n",
    "print(f'{np.sum(pearsonrs >= 0.25)/len(pearsonrs)}')\n",
    "print(f'{np.sum(pearsonrs >= 0.5)/len(pearsonrs)}')\n",
    "\n",
    "fig, ax1 = plt.subplots(figsize=(6, 5.5))\n",
    "ax1.hist(pearsonrs, bins=20)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.8995204439455723 0.9926893815937208\n"
     ]
    }
   ],
   "source": [
    "print(np.min(pearsonrs), np.max(pearsonrs))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-0.9 -0.7 -0.5 -0.3 -0.1  0.1  0.3  0.5  0.7  0.9]\n",
      "[10  9  8  5  8  4  9  6  6 10  5  4  7  9  6  6  9  7  5  7  2  8  3  7\n",
      "  8  5  9  2  6  8  2  7  8  7 10  5  4  5  9  9  5  2  7  8  6  3  4  8\n",
      "  6  5  5  7  1 10  2  5  9  4  7  5  4  7  3  8  5  9  2  3  8 10  7  9\n",
      "  2  7  8  9  9  4  9  8  7  6  4  6  6  7  6  9  8  7 10  6  5  1 10  3\n",
      "  1  7  4  7]\n"
     ]
    }
   ],
   "source": [
    "bins = np.arange(-0.9, 1, 0.2)\n",
    "print(bins)\n",
    "inds = np.digitize(pearsonrs, bins)\n",
    "print(inds[:100])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-0.9 -0.7 -0.5 -0.3 -0.1  0.1  0.3  0.5  0.7  0.9]\n"
     ]
    }
   ],
   "source": [
    "print(np.arange(-0.9, 1, 0.2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABtgAAALpCAYAAAA5LCKPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAWJQAAFiUBSVIk8AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdeXwV1d3H8e+QhRDWAAFkjYAsMYolVkUMS5WKIogaUURAFjdaXIobu4BYtYJCFUsroGVzKVhKUR9AWWQp0uBCWBQQBIJAIIQgSyDJef6Id3pv1nuTm9w74fN+vfJ65pw558zvjv3jec2XM2MZYwQAAAAAAAAAAADAO5UCXQAAAAAAAAAAAADgJARsAAAAAAAAAAAAgA8I2AAAAAAAAAAAAAAfELABAAAAAAAAAAAAPiBgAwAAAAAAAAAAAHxAwAYAAAAAAAAAAAD4gIANAAAAAAAAAAAA8AEBGwAAAAAAAAAAAOADAjYAAAAAAAAAAADABwRsAAAAAAAAAAAAgA8I2AAAAAAAAAAAAAAfELABAAAAAAAAAAAAPggNdAEoX5Zl7ZVUQ9K+AJcCAAAAAAAAAAAQSDGSMowxl/o6kYDt4lOjSpUqtdu2bVs70IUAAAAAAAAAAAAEyo4dO3T27NkSzSVgu/jsa9u2be2kpKRA1wEAAAAAAAAAABAw8fHx2rJly76SzOUbbAAAAAAAAAAAAIAPCNgAAAAAAAAAAAAAHxCwAQAAAAAAAAAAAD4gYAMAAAAAAAAAAAB8QMAGAAAAAAAAAAAA+ICADQAAAAAAAAAAAPABARsAAAAAAAAAAADgAwI2AAAAAAAAAAAAwAcEbAAAAAAAAAAAAIAPCNgAAAAAAAAAAAAAHxCwAQAAAAAAAAAAAD4gYAMAAAAAAAAAAAB8QMAGAAAAAAAAAAAA+ICADQAAAAAAAAAAAPBBaKALcALLsmpJGiDpN5LaSaorKVxSmqQfJK2V9K4xZqeP67aXNERSgqRmkipLOixpt6R/SHrfGHPCTz8DAAAAAAAAAAAAfkDAVgTLsixJf5A0QVLVAoY0+OXveknPWpY1V9LvjTGnilm3iqQ3JQ0q4HSzX/5ulDTRsqyHjDH/LPmvAAAAAAAAAAAAgD/xishCWJZVSdJ8Sa/KM1wzko5KSpF0wX2Kcne5/ceyrDpFrBsh6f+UP1zLkHRIUo5bX7SkjyzLKiiIAwAAAAAAAAAAQAAQsBVurKS+bu2jkoZJijbG1DfGNJZUU9Kdkra7jYuVtOiX3W8Fma7cV0K6rJF0jTGmpjGmkaTakkZIOuM2ZqZlWdeW6tcAAAAAAAAAAADALwjYCmBZVhNJz7l17ZcUb4x5yxhz3NVpjDlrjPlI0q8lrXYb31me4Zxr3WslDXXrWirpRmPMZrc1TxpjpkrqIun0L91hkqaW5jcBAAAAAAAAAADAPwjYCjZAUoRbe7Ax5mBhg40xZ5QbqP3s1j2kgKHPKvdVklLuKyEHGWOyC1lzs6TH3bqutyyrmxe1AwAAAAAAAAAAoAwRsBXsNrfj74wxnxU3wRhzWNIyt66EX77jJkmyLCtKUi+383933w1XiHclHXZr9yuuDgAAAAAAAAAAAJQtAraCXe52vMmHebvcjsMk1XVrd5MU4tb+Z3GLGWOy5Bna3WFZVqgP9QAAAAAAAAAAAMDPCGvy+GXXWU9JjSQ1lPSdD9Oj8rQz3Y6vcTs28j64+4/+97rJGpLiJH3tQ00AAAAAAAAAAADwIwK2PIwxOZLWlHD6TW7H6caYk25t911x+40x7t9rK0regK+tCNgAAAAAAAAAAAAChldE+ollWbdJau3W9UmeIU3cjg/4sHRKnnYzX+oCAAAAAAAAAACAfxGw+YFlWdUkTc/TPTtPu57b8TEflj+ep13bh7kAAAAAAAAAAADwM14RWUq/fLNtgaRL3bo/NcaszDO0mtuxt6+HLGhsdS/rSirkVBsfrg0AAAAAAAAAAIA82MFWCr+Ea7Ml9XTrTpX0UAHDw92OL3h7DWNMtiTj1hXmS40AAAAAAAAAAADwL3awlZBlWWGS5kjq59Z9QdI9xpiCvrFmuR2bAs77lTEmvqD+X3a2tS/r6wMAAAAAAAAAAFRUBGwlYFlWdUmLJHVz686SdJ8xZlUh085Livjl2OtdaJZlhcgznDvnQ6kAAAAAAAAAAADwM14R6SPLsi6VtEGe4dp5SXcbY/5RxNQMt+OqPlwy7zfXTvswFwAAAAAAAAAAAH5GwOYDy7K6SNosKc6tO0NSd2PMP4uZnup2XMeHy9bO0z7iw1wAAAAAAAAAAAD4GQGblyzLekTSCnmGYwclJRTxWkh3+9yOG/pw6UZ52gd9mAsAAAAAAAAAAAA/I2ArhpXrFUlvyfObdVskXWuM+dbLpba5HV9qWVZlL+e1ydNO9nIeAAAAAAAAAAAAygABWxEsy6ok6W1JT+c5tUi5O9cO+bDcJrfjUEntvZx3ndtxhqTvfbgmAAAAAAAAAAAA/IyArWgzJQ3O0/eypLuNMWd8XOszSVlu7duLm2BZVqikW926VhpjsgobDwAAAAAAAAAAgLJHwFYIy7IekzTUrctI+p0x5jljjPF1PWPMSUnL3LqGWpZVu5hpAyU1cGu/6+t1AQAAAAAAAAAA4F8EbAWwLOsqSX/K0/07Y8yMUi7tvmYdSR8W9i02y7J+LWmaW1eypH+X8voAAAAAAAAAAAAoJQK2gr0qKdyt/RdjzFulXdQYs17SPLeu30j6j2VZXS3LsiTJsqzqlmU9IWm1pKq/jMtWbsCXU9oaAAAAAAAAAAAAUDoEbHlYlnWdpBvzdPewLGt3Cf6uLeASj0pa59a+StLnkk5ZlnVQ0glJr0mKdBvzpDFmrR9/JgAAAAAAAICLWGJioizLUkxMjM9zjTFasmSJBgwYoFatWqlmzZoKDw9X/fr1lZCQoDFjxmjfvn1+rzmvb775Rk8//bSuv/56NWjQQJUrV1b16tV16aWX6s4779Rbb72l06dP+7Tmxo0blZiYqEsuuUQRERGKiYnRgw8+qN27d/u0TmpqqqpVqybLsvSb3/zGp7kAnMEqwefEKjTLsl6VNMJPy3U1xqwu4BpVJb0paYAkq4j56ZJ+b4yZ76d6ZFlWUvv27dsnJSX5a0kAAAAAAAAADjJv3jz1799fktSsWTOfwrAdO3aob9+++uabb4ocFxISoieeeEIvvviiwsPDixzrq8OHD+vhhx/Wv/71r2LH1q5dW1OnTtXAgQOLHfvXv/5Vjz76qHJy8r9IrHLlypo3b54SExO9qvGpp57SlClTJElr165VQkKCV/MAlK/4+Hht2bJlizEm3te57GDLr01ZX8AYc9oY84CkX0t6XdJWSWmSsiQdk7RG0nOSLvNnuAYAAAAAAADg4rZq1SoNHTq0RHOTkpJ07bXX5gvXoqKi1KRJE48gLTs7W1OmTFHPnj11/vz5UtXs7ocfflB8fHy+cC0iIkJNmjRR3bp1PfrT0tL0wAMP6Lnnnity3U2bNmnYsGF2uBYaGqrGjRsrJCREkpSZmam+ffvqv//9b7E1HjlyRG+9lfvFoZtuuolwDaigCNjyMMbcZoyx/PS3uphrJRljnjTGXGmMqWOMCTPGRBtjuhhjXjbGHCunnw0AAAAAAACgglu2bJl69OihzMxMn+eePn1avXv31qlTp+y+e++9V9u2bVNaWpr279+vjIwMffjhh2ratKk9Zvny5Ro5cqRf6j9//rxuvfVWHTp0yO7r0qWLPv/8c506dUr79+9XamqqUlJSNGHCBEVERNjjXn75Zc2ZM6fQtZ955hllZ2dLkjp16qT9+/frwIED+vHHH9WxY0dJUlZWlh5//PFi6/zjH/+oM2fOSJImTpxYot8KIPgRsAEAAAAAAABABZadna0xY8aoZ8+eOnv2bInWeOONN3Tw4EG7PXLkSC1cuFCxsbF2X+XKlZWYmKjNmzerefPmdv/06dM95pbUtGnT9N1339ntIUOG6LPPPlPXrl0VGhpq9zds2FDjxo3TmjVrVK1aNbv/mWeeUUZGRr51d+/erbVr19q/4f3339cll1wiSWrUqJE++OADVa5cWZK0YcMG7dy5s9AaDx06pJkzZ0qSbr75ZnXo0KEUvxhAMCNgAwAAAAAAAIAKatu2berSpYsmT54sY0yJ11m8eLF93KRJkyJ3ZtWrV0+vvPKK3c7KyvLqe2nF+dvf/mYfN2/eXG+99ZYqVSr8Efc111yjP/7xj3b72LFjWrJkSb5xq1evto87duyoBg0aeJxv2LChx2se169fX+g1J0+erHPnzkli9xpQ0RGwAQAAAAAAAEAFk5KSoqFDh6pdu3Zat26d3d+mTRt17tzZ5/V27dplH3fo0MFjx1hBunXrVuj8kvjuu+881njwwQcVFhZW7LyBAwd6jFuzZk2+Me470tq2bVvgOu79hf2WAwcO6O2335Yk9ejRQ9dcc02x9QFwLgI2AAAAAAAAAKhgRo8erVmzZtnfFZOkfv36adOmTYqJifF5PffvtnnzmknLsjzaOTk5Pl/T3datWz3a1157rVfzqlevrvr169tt9++3uZw8edI+rlmzZoHruPenp6cXOOaFF17Q+fPnJUkTJkzwqj4AzlX0PzMAAAAAAAAAADha69at9frrr6t79+4lXqNly5b69ttvJUlffPGFfv75Z4/vm+X1ySefeLSvuOKKEl9bkjp16qSPP/5YKSkpOnTokFq1auXVPGOMRyDm+paau/DwcPs4bzDokpWVZR8X9FrKffv2ac6cOZKkXr16KT4+3qv6ADgXARsAAAAAAAAAVEBt2rTR008/rYEDByokJKRUa9199912wJaenq7f//73mj17doFh04EDB/TUU0/Z7aioKCUmJpbq+vXq1dMtt9zi87xNmzbp559/ttsF7d6Lioqyj0+cOFHgOsePHy9wvMvEiRN14cIFWZbF7jXgIsErIgEAAAAAAACggpk0aZJ27NihwYMHlzpck6Qnn3xSrVu3ttvvvvuuunTpomXLlunEiRPKysrS/v379ec//1nx8fE6cOCAJCk0NFRz5sxRrVq1Sl1DSbz66qse7YJCutjYWPs476soC+qPi4vzOLdnzx7NnTtXknTHHXfoqquuKnG9AJyDHWwAAAAAAAAAUME0adLEr+tVrVpVn332mfr06aMNGzZIyn1V5BdffFHonDZt2mjmzJnq1KmTX2vx1rJly7Ro0SK7HRMTo65du+Ybl5CQIMuyZIzRhg0b9P3333u8gnLHjh368ssvJUkhISHq3Lmzx/wJEyYoKytLlmXp+eefL5sfAyDosIMNAAAAAAAAAFCsRo0aad26dZoxY4aqVKlS5NhWrVppzpw5AQvXvv/+e/Xv39+j76WXXlJYWFi+sU2aNFG3bt0kSdnZ2erVq5c2btyo8+fPa8OGDerdu7dycnIkSb1791bDhg3tud99950WLFggSUpMTCz1t+YAOAcBGwAAAAAAAACgWAcPHtT999+v4cOH6+zZs3Z/3bp11bhxY1WuXNnu+/7779WhQwf16dNH6enp5Vrn3r171a1bN4/vqfXt21f33HNPoXNef/11RURESMoNza6//npVrlxZHTt21Pfffy9Jql27tl5//XWPec8//7yys7NVqVIldq8BFxkCNgAAAAAAAABAkb766itdddVVWrBggbKzsxUZGakJEybowIEDSk1N1YEDB5SRkaHly5crISHBnvfhhx8qISGh3EK2nTt3qnPnztq/f7/d165dO7399ttFzmvbtq2WLl1a6LfiGjVqpM8++0yNGze2+7Zt26YPPvhAknTPPfd4fMsNQMXHN9gAAAAAAAAAAIU6efKkbrvtNh0/flxS7k6uzz//XO3atfMYFx4erm7duunGG2/UiBEj7N1eycnJGjZsmP0qxbKyYcMG9ezZU2lpaXZf69at9X//93+KjIwsdv5NN92k7777Tm+++aY+//xzpaWlqX79+rrlllv0yCOPqHr16h7jx48fr5ycHIWEhGj8+PH51svJydGXX36pvXv3KjQ0VLGxsbr88stL/0MBBAUCNgAAAAAAAABAoaZOnapDhw7Z7Tlz5uQL19xVqlRJU6dO1bZt27RixQpJ0sKFCzVmzJgy2+U1d+5cPfjgg8rMzLT7rrjiCq1YsUL169f3ep169eppwoQJmjBhQpHjvvnmGy1evFhS7usnW7du7XH+o48+0vDhw5WSkuLRf9VVV2nGjBnq0KGD1zUBCE68IhIAAAAAAAAAUKiFCxfax3FxcerVq1excyzLyrera9GiRX6vLScnR88884wGDBjgEa4lJCRo7dq1PoVrvhg/fryMMQoJCdG4ceM8zi1cuFB33XVXvnBNkr7++mt17dpVy5YtK5O6AJQfAjYAAAAAAAAAQIFOnz6tXbt22e0uXbp4PbdDhw4er2b85ptv/FmaMjIy1LNnT/3pT3/y6O/Tp4+WL19e6PfUSispKUlLliyRJPXv31+XXXaZfe7o0aN69NFHZYyRJI0ZM0bHjh3TsWPHNHr0aElSZmamBgwYoKNHj5ZJfQDKBwEbAAAAAAAAAKBA6enpHu2oqCiv51aqVEl16tSx2xkZGX6r69ChQ0pISNDHH3/s0T9y5Ei99957ioiI8Nu18nLtWAsNDdXYsWM9zv3lL3/RyZMnJeWGb5MmTVKdOnVUp04dvfDCC+rfv78kKS0tTX/5y1/KrEYAZY+ADQAAAAAAAABQoLyBWkGvPSyMMUYnTpyw27Vr1/ZLTXv37lXHjh317bff2n2VK1fWu+++qxdffFGWZfnlOgXZtGmTHeoNHDhQzZs39zjv+i6bJA0YMCDf/EGDBtnHrl1wAJyJgA0AAAAAAAAAUKDIyEg1bNjQbq9cuVI5OTlezd2yZYt+/vlnu92mTZtS15OSkqKuXbtq3759dl/t2rW1YsWKAgMtf3PtXgsLC9OYMWM8zp0/f17Jycl2+4orrsg3Py4uzj7eunWrsrOzy6hSAGWNgA0AAAAAAAAAUKiePXvax/v379eCBQu8mvfiiy96tG+//fZS1XHhwgXddddd+vHHH+2+pk2basOGDUpISCjV2t5Yv369li9fLkkaPHiwYmJiPM6npaV5BGYFvU7Tve/ChQv5XsEJwDkI2AAAAAAAAAAAhXryyScVFhZmt4cNG6aNGzcWOeeFF17weF1i9+7d9atf/apUdYwZM0abNm2y2/Xr19fq1avVunXrUq3rLdf31sLDwzV69Oh8540xHu2QkJB8Y/LuWMvMzPRjhQDKEwEbAAAAAAAAAKBQrVu3tsMlSTp16pQ6deqkESNGaOfOnXZ/Tk6ONmzYoJ49e3qMr1Onjt54441C14+JiZFlWfaf++sfXfbt26fXXnvNboeEhGjRokW69NJLS/nrvLNmzRqtWrVKkjR06FA1adIk35iaNWt6tAvaneb+TTpJqlWrlh+rBFCeQgNdAAAAAAAAAAAguI0dO1ZHjx61g7KsrCxNnTpVU6dOVWRkpOrWratjx47pzJkzHvNq166tpUuXqkWLFqW6/ksvvaQLFy7Y7ZCQEA0cONDndRo3bqzVq1f7PM/17bXKlStr1KhRBY6JjIxUo0aNlJKSIin3G2tdunTxGLN161b7uGHDhoqMjPS5FgDBgYANAAAAAAAAAFCsP//5z7rmmmv09NNP68iRI3b/mTNntH///nzjb7rpJr399ttq1qxZqa5rjNGiRYs8+s6fP689e/b4vFZWVpbPc1auXKm1a9dKkh5++GE1atSo0LE33HCD3n//fUnSnDlz8gVsf//73+3jzp07+1wLgODBKyIBAAAAAAAAAF7p37+/9u3bpzlz5uiee+5RixYtVKNGDYWFhalevXq6+uqr9Yc//EH/+c9/tGLFilKHa5J0/PhxHTt2zA/Vl4xr91qVKlX03HPPFTl28ODB9vHf//53jRs3TmlpaUpLS9O4ceM0b948+/wjjzxSNgUDKBdW3g8vomKzLCupffv27ZOSkgJdCgAAAAAAAAAEtU8++US33nqrJOnJJ5/U1KlTi51z55136qOPPipyzKBBgzR79my/1Aig5OLj47Vly5Ytxph4X+eygw0AAAAAAAAAgAKMHz9eUu731Z599lmv5sydO9cO5QrSv39/zZw50y/1AQgcvsEGAAAAAAAAAEAeGzZsUFpamlq0aKEBAwaofv36Xs2rWrWqli1bpo8++kgLFizQ999/r5CQEMXFxWngwIG68cYby7hyAOWBgA0AAAAAAAAAgDyuv/567d69u8Tz77jjDt1xxx1+rAhAMOEVkQAAAAAAAAAAAIAPCNgAAAAAAAAAAAAAHxCwAQAAAAAAAAAAAD4gYAMAAAAAAAAAAAB8QMAGAAAAAAAAAAAA+ICADQAAAAAAAAAAAPABARsAAAAAAAAAAADgg9BAFwAAAAAAAAAAKDnLsgJdAvzIGBPoEgB4gR1sAAAAAAAAAAAAgA8I2AAAAAAAAAAAAAAfELABAAAAAAAAQAVhjAno35EjRxQbGytJio6OVnR0tCQpNjZWR44cCXh9wVo/AOchYAMAAAAAAAAAlNrRo0fVtWtXbd++XbGxsUpOTlZycrJiY2O1fft2de3aVUePHg10mYVyev0AyhcBGwAAAAAAAACgVPKGU6tWrVK9evVUr149rVq1KuhDKqfXD6D8EbABAAAAAAAAAEqssHDKJdhDKqfXDyAwCNgAAAAAAAAAACVSXDjlEqwhldPrBxA4BGwAAAAAAAAAAJ95G065BFtI5fT6AQQWARsAAAAAAAAAwCe+hlMuwRJSOb1+AIFHwAYAAAAAAAAA8FpJwymXQIdUTq8fQHAgYAMAAAAAAAAAeKW04ZRLoEIqp9cPIHgQsAEAAAAAAABABVGWIY+/wimX8g6pnF4/gOBCwAYAAAAAAAAAFURZhTz+Dqdcyiukcnr9AIIPARsAAAAAAAAQpBITE2VZlmJiYko0/9SpU5o1a5Zuv/12tWzZUtWqVVNkZKSaNm2q3r17a86cOTp79qx/i/bS+vXrFRoaKsuyZFmWT3Pnz5+vzp07q3bt2oqMjFRcXJzGjRunjIwMn9b5+OOP7etPnDjRp7nBqixCnrIKp1zKOqRyev0AgpNljAl0DShHlmUltW/fvn1SUlKgSwEAAAAAAEAR5s2bp/79+0uSmjVrpn379vk8/+mnn9bhw4eLHNe0aVPNmTNHv/nNb0paqs9Onjypdu3a6ccff7T7vHlOaYzRwIEDNXfu3ALPN27cWMuXL1fbtm29quOaa67R5s2bFRUVpX379qlGjRre/YAg4x5QukIefwVJZR1OlfW1nFK/+39DntkD5Sc+Pl5btmzZYoyJ93UuO9gAAAAAAACAILNq1SoNHTq0xPPHjh2r/v37e4RrlmXpkksuUZ06dTzG7t+/X927d9fSpUtLfD1fPfLIIx7hmremTp3qEa5FRkbqkksusdsHDx5U9+7dvdrJ9q9//UubN2+WJI0YMcKx4Vpe/txJVZ7hlOT/nWBOrx9AcCNgAwAAAAAAAILIsmXL1KNHD2VmZpZo/pQpU/TCCy/Y7SZNmmjWrFk6ffq0Dh06pGPHjun777/3CPAuXLigAQMG6NChQ6Wuvzjvvvuu3nvvPZ/nnTx50uM1jsOHD9fx48d16NAhbdy4UfXr15eUGxi+/PLLRa5ljNHzzz8vSapTp44ee+wxn+sJVv4Keco7nHKhfgBOQcAGAAAAAAAABIHs7GyNGTNGPXv2LPF30Xbv3q1Ro0bZ7Xbt2mnTpk0aPHiwqlSpYvdfdtll+tvf/qbJkyfbfenp6Zo2bVrJf4AX9uzZo+HDh5do7j/+8Q97Z9pVV12ladOmKSIiQpJ03XXXacaMGfbY2bNnF7nW4sWL9dVXX0mSnnrqKVWvXr1ENQWr0oY8gQqnXC72+gE4AwEbAAAAAAAAEGDbtm1Tly5dNHny5FJ9f+n555/X+fPnJUm1atXSp59+6vEKxbyee+45tWrVym5/+OGHJb52cbKysnTffffp1KlTkqTo6Gif5q9atco+vvPOOz2+WSVJPXv2VGRkpCTp8OHD2rNnT4HrGGM0YcIEu4aSBn7BrqQhT6DDKZeLtX4AzkHABgAAAAAAAARISkqKhg4dqnbt2mndunV2f5s2bdS5c2ef1jp+/LhHQPbiiy+qQYMGRc6pVKmSnn76ad1+++0aNGiQ7rrrLl24cMG3H+GlcePG6csvv5QkXXvttXrooYd8mr9z5077uG3btvnOh4WFqUWLFnZ7165dBa7zwQcfaOvWrZKkZ555RlWrVvWpDifxNeQJlnDK5WKrH4CzELABAAAAAAAAATJ69GjNmjVL2dnZdl+/fv20adMmxcTE+LTW0qVL7d1rUVFRGjJkiFfzhg4dqn/+85+aPXu2/vSnPyksLMyn63pj9erV9nfRqlWrpnnz5ik0NNSnNU6ePGkf16xZs8Ax7v3p6en5zufk5Ni71+rXr69hw4b5VIMTeRvyBFs45XKx1A/AeQjYAAAAAAAAgCDQunVrffLJJ5o3b55q1Kjh83z3VyjeeOONCg8P92d5JZaWlqb+/fsrJydHkjRt2jS1bNnS53Xcf0/e10O6ZGVl2ceVKuV/9LlgwQLt2LFDkvTss8/ar5Ss6IoLeYI1nHK5GOoH4DwEbAAAAAAAAEAAtWnTRrNmzdK2bdvUvXv3Eq+zefNm+7h9+/b2cXp6umbPnq0+ffrouuuu0xVXXKFu3bpp/Pjx2r59e6lq98aDDz6ogwcPSsr9dtrgwYNLtE5UVJR9fOLEiQLHHD9+vMDxkpSdna2JEydKki655BI98sgjJarDqQoLeYI9nHKp6PUDcB7f9mEDAAAAAAAA8JtJkyapSZMmpV4nJydHe/bssdvNmjWTMUZvvPGGRo4cqdOnT3uMT05O1sqVK/XCCy9o4MCBmjZtmqpXr17qOvL629/+psWLF0uSGjZsqL/+9a8lXis2Nlbr16+XJG3dulV33323x/mff/5Z+/bts9txcXEe5+fOnWt/l23kyJGqUqVKiWtxKlfI4wqkXPcoNTU1qMMpl4pcPwDnYQcbAAAAAAAAECD+CNck6ZIgd3IAACAASURBVMiRI/b316Tcb5Hde++9euyxx/KFa+5ycnI0Z84cJSQk6MiRI36pxeW7777TE088ISn3lY7vvPOO6tSpU+L1OnXqZB8vWLDA4/e6+i5cuCBJatu2rS655BL7XFZWliZNmiRJatSokR566KES1+F0rpAnOjpaqampSk1NVXR0dNCHUy4VtX4AzkPABgAAAAAAADjcsWPHPNoTJ07UBx98ICn3227vvPOOUlJSlJmZqf3792vmzJlq2rSpPf6bb77R3XffbQdUpXX+/Hndd999OnPmjCTpySefVLdu3Uq15p133mm/9nHPnj1KTEzU3r17dfbsWS1YsEB/+MMf7LHDhg3zmDtnzhz98MMPkqRRo0apcuXKpaoFAAACNgAAAAAAAMDhfv75Z4/2l19+KUm666679PXXX2vgwIFq2LChwsPD1aRJEz300EP69ttvdcMNN9hzvvjiC73xxht+qWfUqFHasmWLJOnKK6/Uiy++WOo1IyMjNWXKFLu9dOlSNW/eXJGRkerXr5+9U69Dhw569NFH7XHnz5/X5MmTJUlNmzbV0KFDS12Lk7m++eXaOeXaSeX6Jliwq6j1A3AeAjYAAAAAAADA4QraedauXTvNnz9fERERBc6pWbOmFi1apLp169p9r7zySql3sa1YsUJTp06VJEVERGj+/Pl+2zE2aNAgvfzyywoJCSnwfEJCgpYtW+ZxftasWfrxxx8lSaNHj1Z4eLhfanEiV7izfft2xcbGKjk5WcnJyYqNjdX27duDPqSqyPUDcB4CNgAAAAAAAMDhCgrRJk2aVGywVa9ePf3ud7+z24cPH9amTZtKXMexY8c0cOBAGWMkSS+//LLi4uJKvF5BnnnmGW3ZskWPPPKIrr76asXFxalXr16aP3++1qxZY79GUpIyMzPt3XMxMTEaNGhQvvXOnDmjlStXat68eVqyZIl++uknv9YbLPKGO65vlrm+CRbsIVVFrx+A8xCwAQAAAAAAAA5Xo0YNj3ZkZKRuvvlmr+b26NHDo71hw4YS1zF48GA7oLr55ps1fPjwEq9VlCuvvFJvvfWWNm/erK1bt2rJkiW67777ZFmWx7iZM2fq4MGDkqQxY8YoLCzMPpeTk6NJkyYpOjpa3bp1U//+/dW7d281atRId955p1JSUsqk9kAoLNxxCfaQ6mKoH4DzELABAAAAAAAADle9enWPdkxMjNevQmzTpo1H+/DhwyWq4c0339TSpUslSXXr1tU777yTL/AqT2fPntVLL70kSWrRooUGDhzocX7YsGEaN26czpw549FvjNFHH32k6667Tvv27SuvcstMceGOS7CGVBdL/QCch4ANAAAAAAAAcLj69et7vA7SfadWcapVq+bRPnXqVIlqmDJlin2cmZmpG264QS1btiz0b/r06R7z3c916dKlRDW4e+utt+zddGPHjlVoaKh9bvny5Zo5c6ak3N+/YMECnTlzRrt379Ztt90mSTp48KD69+9f6joCyddwJ9hCqoutfgDOElr8EAAAAAAAAADBLDQ0VJdffrm2bNkiSTp06JDXczMyMjzaNWvWLFENOTk59vGpU6d8Dur27NljH2dlZZWoBpczZ87o5ZdfliRddtlluv/++z3Ou3a2SdK0adPUt29fSbk73RYtWqTY2Fjt2bNH69at09q1a9WpU6dS1RMIJQ13XCGVa27Xrl0DEgxdrPUDcA52sAEAAAAAAAAVwK9+9Sv7ODU11SOwKsq2bds82q1atfJrXYHw5z//2d65NG7cOIWEhNjnTpw4odWrV0uSwsPDde+993rMDQ8PV79+/ez2kiVLyr5gPyttuBPonWAXe/0AnIGADQAAAAAAAKgAevfu7dF+7733vJr373//26PduXPnEl1/3759MsZ4/Td+/HiP+e7nSvPts59//lmvvvqqpNzvy913330e57/66isZYyRJzZs3V2RkZL414uLiPMY7ib/CnUCFVNQPwCkI2AAAAAAAAIAKoHv37qpfv77dfvXVV3X48OEi5xw5csT+FpkktW/fXq1bty6zGsvDtGnTdOzYMUnS+PHjVamS5yNQ95AlKiqqwDXc+1NTU8ugyrLjz3CnvEMqf4dTTq8fQHAjYAMAAAAAAAAqgNDQUI0aNcpup6enq0+fPkpPTy9w/OnTp3XPPfcoLS3N7nvuuefKvM6ydPLkSU2ZMkWSdPnll6tPnz75xrh2r0nyeHWku+zsbPs4MzPTz1WWLX+HO+UVUpVVOOX0+gEELwI2AAAAAAAAoIIYPny4unTpYre/+OILXXPNNZo/f77OnTsnScrJydHy5cvVoUMHrVmzxh7bo0cP3X333YWuHRMTI8uy7L/SvMaxrLz22ms6ceKEpIJ3r0lSzZo17ePCwkfXGpJUq1YtP1dZtsoi3CnrkKqswymn1w8gOBGwAQAAAAAAABWEZVlavHixOnbsaPft2rVL999/v6pWrarGjRurevXquvnmm7V161Z7TPv27TVv3rxAlOw3J06c0Ouvvy5JuvLKK5WYmFjguFatWtnHu3fvtoNHd+735rLLLvNzpWWrrMKdsgqpyiuccnr9AIIPARsAAAAAAABQgURFRWnFihUaMWKEwsPD7f6cnBylpKTozJkzdp9lWRo0aJBWr17tuJ1aeU2ZMkUnT56UJD3//POyLKvAcS1btlSDBg0kSefOndPChQs9zp8/f17vvfee3e7cuXMZVVw2yjLc8XdIVd7hlNPrBxBcCNgAAAAAAACACqZKlSp69dVXtXPnTk2ePFkdO3ZUw4YNFRYWpmrVqunKK6/U448/rq+//lqzZ89W9erVA11yqRw/flzTp0+XJF111VXq3bt3keMHDRpkHz/22GNauHChzp07px9++EGJiYn64YcfJOW+TrJv375lV7gD+SukClQ45fT6AQQPy/2jnqj4LMtKat++ffukpKRAlwIAAAAAAAD4xbPPPqtXXnlFkrRkyRL16tWryPEZGRm68sor9eOPPxY57t1339WAAQP8VmdZcd+tV17Pe0sTMAVDOBVs9QfivyEAKT4+Xlu2bNlijIn3dS472AAAAAAAAAA41tGjR/Xmm29Kkq6++upiwzVJqlGjhlasWKGWLVsWeD4sLEzTp093RLgWKCXdCRYM4Zrk/PoBBB4BGwAAAAAAAADHmj9/vho0aKAWLVrohRde8HreZZddpq1bt2r69On67W9/q9jYWF133XV64okntHXrVg0fPrwMq64YfA2pgi2ccnr9AAKLV0ReZHhFJAAAAAAAAFCxBPr1gt4ET8EcTgVD/YH+bwhcrHhFJAAAAAAAAAAgIIrbCRbM4Zrk/PoBBAYBGwAAAAAAAACgVAoLqZwSTjm9fgDlLzTQBQAAAAAAAAAAnM8VUrkCqbi4OElSamqqI8Ipp9cPoHyxgw0AAAAAAAAA4BeukCo6OlqpqalKTU1VdHS0Y8Ipp9cPoPwQsAEAAAAAAAAAAAA+IGADAAAAAAAAAPiF65tlrp1frp1grm+aBTun1w+g/BCwAQAAAAAAAABKzRVObd++XbGxsUpOTlZycrJiY2O1ffv2oA+pnF4/gPJFwAYAAAAAAACUA8uy+KtAf/CUN5xyfbPM9U2zYA+pnF4/gPJHwAYAAAAAAAAAKLHCwimXYA+pnF4/gMAgYAMAAAAAAAAAlEhx4ZRLsIZUTq8fQOAQsAEAAAAAAADlLDY21v6/R44ckTEmIH9HjhzxuZaSzKko9cOTt+GUS7CFVE6vH0BgEbABAAAAAAAA5SwYHtL7Gi64BEvI4PT6nc7p99/p9QMIPAI2AAAAAAAAoJwF+iF9ScMFF+q/uDn9/ju9fgDBgYANAAAAAAAACIBAPaQvbbjgQv0XJ6fff6fXDyB4ELABAAAAAAAAAVLeD+n9FS64UH/w4f4Xzun1AwguBGwAAAAAAABAAJXXQ3p/hwsu1B9cuP8Fc3r9AIIPARsAAAAAAAAQYGX9kL6swgUX6g8e3P/8nF4/gOBEwAYAAAAAAAAEgbJ6SF/W4YIL9QcH7r8np9cPIHgRsAEAAAAAAABBwt8P6csrXHCh/sDj/v+P0+sHENwI2AAAAAAAAIAg4q+H9OUdLrhQf2Bx/3M5vX4AwY+ADQAAAAAAAAgypX1IH6hwweVirz/QLvb77/T6ATgDARsAAAAAAAAQhEr6kD7Q4YJLRazfSSri/b8Y6gfgHARsAAAAAAAAQJDy9SF9sIQLLhWtfqepaPe/otcPwFkI2AAAAAAAAIAg5u1D+mALF1wqUv1OVJHuf0WuH4DzELABAAAAAAAAQa64h/TBGi64VJT6naqi3P+KXD8A5yFgAwAAAAAAABygsIf0wR4uuFSE+p2sItz/ilw/AOexjDGBrgHlyLKspPbt27dPSkoKdCkAAAAAAAAXFcuy7OPSPJNzDxSio6MlSampqUEdLrhzcv3++m/ob77U5eT7L1Xc+t0F0/+2gIouPj5eW7Zs2WKMifd1LgHbRYaADQAAAAAAIDD8Gc4cPXpUcXFx9oP56OhoJScnB3244OLU+itCwCY59/67VMT63UO2YPrfFlDRlSZg4xWRAAAAAAAAAAAAgA8I2AAAAAAAAAAHcb1iLjU1VdHR0fbuF9c3nYKd0+t3Oqff/4paPwDnIWADAAAAAAAAHML9+02xsbFKTk5WcnKyYmNjtX379qAPGZxev9M5/f5X5PoBOA8BGwAAAAAAAOAAeR/Or1q1SvXq1VO9evW0atWqoA8ZKkL9TlYR7n9Frh+A8xCwAQAAAAAAAEGusIfzLsEeMlSU+p2qotz/ilw/AOchYAMAAAAAAPCDxMREWZalmJgYv677yCOPyLIsWZalBx54wK9r57Vu3ToNHz5cV199terVq6fw8HDVqlVLl112me677z7NnTtX58+f92nNjz/+WLfccovq1aunKlWqqFWrVnryySd1+PBhn9bZtm2bQkJCZFmWBg8e7NNcpyvu4bxLsIYMFal+J6pI978i1w/AeQjYAAAAAAAASmnevHlatGiR39ddsmSJZs6c6fd189q1a5duuOEGJSQk6I033lBSUpJSU1N14cIFnTx5Urt379bChQs1YMAANW/eXJ9++qlX644ZM0Y9evTQp59+qtTUVJ07d067du3S66+/rrZt2+qLL77wusbx48crJydHoaGhGjNmTEl/quP4+nA+2EKGila/01S0+1/R6wfgLARsAAAAAAAApbBq1SoNHTrU7+seOnRIQ4YM8fu6eW3evFnx8fFav369R39kZKSaNm2qqKgoj/6UlBTdeuutmjFjRpHrLlq0SJMnT7bblStXVuPGjWVZliQpPT1dt912m/bv319sjd98840WL14sSXrggQfUvHlzr36b05X04XywhAwVsX4nqYj3/2KoH4BzELCVgmVZ/7Asy1iWtc/Hedt+mefr3wtl9FMAAAAAAEAJLFu2TD169FBmZqZf1zXGqH///jp+/Lhf183r+PHjuvXWW3Xq1Cm7784779SXX36pU6dO6ccff1RaWpp2796tJ554QpUqVbLrGz58uFauXFngujk5OXr66aftdmJioo4cOaIDBw5o+/btatOmjSQpIyNDI0eOLLbO8ePHyxijsLCwi2b3Wmkfzgc6ZLjY6w+0i/3+O71+AM5AwFZClmXdL+muEsyLlNTa/xUBAAAAAIDykp2drTFjxqhnz546e/as39d/5ZVX9Pnnn/t93bzGjRunY8eO2e0JEyZo0aJF+vWvf22HaZLUokULvfbaa/roo48UGhoqKTdEe+yxx5SdnZ1v3VWrVmnv3r2SpAYNGujvf/+7atasKUlq06aN5s+fb4/9xz/+oYyMjEJrTEpK0pIlSyRJgwcPVrNmzUrxi53BXw/nAxUyUH9gcf9zOb1+AMGPgK0ELMvqKuntEk5vJynErb1X0h4v/8r2n60BAAAAAIBibdu2TV26dNHkyZNljPH7+v/97381duxYSVJERISqVavm92tI0rlz5zR37ly7nZCQoHHjxhU5p1evXnr88cft9o4dO7Rhw4Z849xfpXfrrbeqSpUqHufbt2+vli1bSpLOnz+vzZs3F3pNV03h4eEaPXp0kfVVBP5+OF/eIQP1Bx73/3+cXj+A4EbA5iPLsnpIWiapcgmXaO92nCGphTGmpZd/r5X6BwAAAAAAgBJJSUnR0KFD1a5dO61bt87ub9OmjTp37uyXa5w+fVr33XefLly4ICl3J1udOnX8snZea9as8Xg15LBhw7yal/d7c2vWrMk3ZufOnfZx27ZtC1zHvX/Xrl0Fjtm0aZM+/vhjSdKDDz6oJk2aeFWjU5XVw/nyChmoPzhw/z05vX4AwYuAzUuWZYX88g20pZKqFDe+CO4B29emLP6pGwAAAAAA8LvRo0dr1qxZHq9E7NevnzZt2qSYmBi/XGP48OF22NS9e3cNHz7cL+sWZOvWrR7ta6+91qt5rp1nLocOHco35uTJk/ax69WQebn3p6enFzjGtXstIiJCo0aN8qo+pyrrh/NlHTJQf/Dg/ufn9PoBBCcCNi9YlnW5pNWSRkuySrmce8C2pZRrAQAAAACAAGjdurU++eQTzZs3TzVq1PDLmh9++KHmzJkjSYqOjraPy0qfPn20dOlS/eUvf9HYsWPVoEEDr+blDcMqV87/kp/w8HD72LIKfpSSlZVlH7t/781l/fr1Wr58uSTpoYceUsOGDb2qz4nK6+F8WYUM1B9cuP8Fc3r9AIIPAVsRLMtqZFnW25K+kXSD26mdkvK//6D49cIlXe7WlVS6CgEAAAAAQHlq06aNZs2apW3btql79+5+W/fAgQN66KGH7Pbbb7/tdeBVUk2bNtVtt92mhx9+WBMnTsz3nbTCrFy50qNd0O69qKgo+/jEiRMFrnP8+P8+Ne8+3sX1HboqVapo5MiRXtXmROX9cN7fIQP1Bx/uf+GcXj+A4ELAVrTJkoZICnHrmy/pWkn7SrDeFZLC3NrsYAMAAAAAwCEmTZqkHTt2aPDgwQoJCSl+gpdycnJ0//332zvDHn74YfXq1ctv6/uTMUZTpkzx6CsoaIyNjbWP876K0iU5Odk+jouL8zi3Zs0arVq1SpL06KOPlnnYGCiBejjvr5CB+i9OTr//Tq8fQPAgYPPed5JuMcbcb4zJKOEa7q+HPKPcnXAAAAAAAMABmjRpUibrTp48WWvXrpWU++rJqVOnlsl1/GHGjBn673//a7c7duyo1q1b5xvXqVMn+3jp0qVKS0vzOL98+XL99NNPkqRatWqpffv2Hudd316LjIzUs88+67f6g0mgH86XNmSg/oub0++/0+sHEBwI2Iq3U7m72C43xnxayrXc/7/FryVVsizrDsuyFliWtceyrDOWZZ2yLGuXZVnvWJbVs5TXAwAAAAAAQew///mPJk6cKEkKCwvT/PnzFRkZGeCqCrZu3TqNGDHCo+9Pf/pTgWNvuOEGO3hLT0/XbbfdpuTkZGVmZuqTTz7RgAED7LFDhgzx+I7bihUr7MDxd7/7XYV9aB0MD+dLGjIES7jg9Pqdzun33+n1Awg8AraijTXGtDXGzDbGZPthPfeArbKk7ZIWS+orqbmkKpKqSWopaaCkf1mW9V/LsmLzLgQAAAAAAJzt1KlT6tevn7KysiRJEydOVHx8fICrKlhSUpJ69eqlzMxMu++5555Thw4dCp3z5ptvqlKl3EdPGzdu1BVXXKGIiAjdeuutOnLkiCSpRYsWGj9+vMc8V7tatWp65pln/P1TgkawPJz3NWQItnDB6fU7ndPvv9PrBxBYBGxFMMYc8NdalmWFKPcbbC7xki5zax+X9JOkvEFevKT/WJZ1o79qAQAAAAAAgffoo4/qhx9+kJT7SsVgDZPWr1+vm266SSdOnLD7br75Zk2ePLnIeTfeeKPeffddRUREFHg+NjZWn332mapXr273ffLJJ9q4caMkafjw4apbt64ffkFwCqaH896GDMEaLji9fqdz+v13ev0AAoeArfzEKneHmrsfJT0iqZYxpq4xpqGkmpISJX3rNq66pEWWZbXx9mKWZSUV9CfJ6zUAAAAAAEDZWLBggebPny8p9xtkc+fOtXd7BZOPPvpIN910k9LT0+2+jh07atGiRV7Ve//992vbtm0aMWKErrvuOsXGxurmm2/WW2+9pa+++krNmjXzGO/avVa9enU99dRT+da7cOGC1q5dq/nz52vx4sV2QOlEwfZwvriQIdjDBafX73ROv/9Orx9AYIQGuoCLSPs87eWS+hhjTrp3GmNOKzdM+7ekuZLu/uVUTUlvSmInGwAAAAAADrZ37149+uijdnvGjBlq2rRpACsq2Msvv6xRo0YpJyfH7uvatauWLl2qqlWrer1O8+bN9eqrrxY77l//+pc2b94sSXr88cdVu3Ztj/MzZ87UyJEjPXbSSVKXLl00Y8YMtW3b1uuagkEwPpx3hQyuIKFr165atWqVpOD4ZlxxnF6/0zn9/ju9fgDlj4Ct/CyX1EvSpZIukfSiMeZUYYONMZmWZQ2QFCfJ9f8h/sayrOuNMRuKu5gxpsCXtv+yiy1v2AcAAAAAAMpBVlaW+vXrp4yMDEm5O7z69u0b4Ko8nTt3TkOGDNGCBQs8+hMTEzVv3jxVrlzZ79c0xuj555+XJNWsWVMjRozwOP/SSy9p5MiRBc5dvXq1rr/+eq1YsUJXX32132u72OQNGeLi4iRJqampjggXnF6/0zn9/ju9fgDlK/jePVBBGWN+MsYsNcZMN8aMLCpcc5tzTtIf83T3LJsKAQAAAABAWduwYYP9jTEp9zWBLVu2LPIvJSXFHr948WKPc9OnT/drfT/99JM6d+6cL1x74okn9P7775dJuCblvoryq6++kiQ9+eSTqlWrln1u27ZtGjt2rCQpNDRU06dPV0ZGhlJSUjRkyBBJUnp6uu69915lZmaWSX0XG1fIEB0drdTUVKWmpio6Otox4YLT63c6p99/p9cPoPywgy34fSzJSLJ+af86gLUAAAAAAIBScH/doiSP8Mwbp06d0qlT//s3u2lpaX6pS5K2b9+uW265Rfv377f7QkJCNH36dA0bNsxv18nLffdaVFSUnnjiCY/zU6ZMUVZWliRp5MiRGj58uKTc77S9/fbb2rVrl9auXas9e/bo/fff14ABA8qsVgAAABd2sAU5Y8xxSe7faasfqFoAAAAAAEDFlJSUpISEBI9wrWbNmvr444/LNFyTpA8++EBbt26VJP3hD39QzZo17XPGGP3zn/+02wWFZw888IB9vGTJkrIr9CJy9OhRde3a1d6549rJ07VrVx09ejTQ5RXL6fU7ndPvv9PrB1B+CNic4azbcUjAqgAAAAAAAKXSpUsXGWN8+mvWrJk9f+DAgR7nXDu/SiM5OVndunXz2A0XExOjDRs26Le//W2p1y9KTk6OJkyYIEmqU6eOHn/8cY/ze/fu1YkTJyRJERERatGiRb41XN9IkmS/ZhIl5woXtm/frtjYWCUnJys5OVmxsbHavn170IcMTq/f6Zx+/51eP4DyRcBWjizLCrUsq4FlWQ18mGNJqu3Wdcz/lQEAAAAAgIvRyZMn1atXLzvEkqR27dpp48aNio2NLfPrL1y4UDt27JAkPfXUU6pevbrHefcH2VFRUcp9TOIpKirKPk5NTS2jSv0vGB/S5w0XXN+ccn2TKthDBqfX73ROv/9Orx9A+SNgKweWZVW1LOuYpPOSfpI0y4fpV0hy/4LwN/6sDQAAAAAAXLweeugh7d271263adNGn3/+uRo08PrfBpdYdna2Jk6cKEmqW7eu/W01d8YY+zgkpOCX+mRnZ9vHmZmZfq6y7ATbQ/rCwgWXYA8ZnF6/0zn9/ju9fgCBQcBWDowxpyX9LMn1z6w6WZZV1cvpffO0V/qtMAAAAAC4SCUmJsqyLMXExPg8Ny0tTa+99pq6d++uhg0bKiIiQlFRUYqLi9OAAQO0dOlSXbhwwf9Fe2n9+vUKDQ2VZVkF7vYpyvz589W5c2fVrl1bkZGRiouL0/+zd+fxUVZn//g/h30TRAkQEeEhUGCISIM+1VaxsUqt+0KtgoDihjw/LGpLW1As4oYVK7j9sCIqCNXWtgjaKiIuKFoFawmICoLIYhJWIYGEJNf3j2RuZyaTZO6Zeznn5PN+ve6Xk7mX85kzV605V+6ZKVOm4Ntvv3V1nVdeecUZP9pAoWBF57++Onj33XfxwgsvOD+3a9cOixcvxlFHHZX0eK/NmzcPn3/+OQBg4sSJaNu29lJJ7Pex7d27N+l1Yu++O/LIIz1O6R+dFukbai5E6dpkMD2/6Uyff9PzE1F42GALTuy37LYDcGNDJyilegH4v5intgB42eNcREREREREjcr8+fPx4osvpnXu448/jp49e+KWW27Bq6++ih07dqCsrAx79+7F2rVrMW/ePFxwwQU4/vjj8dZbb3mcvGH79u3DiBEj4u7oSYWIYNSoUbjyyivx9ttvY8+ePTh48CDWrl2LadOmYcCAAc7H+KUi+r1gHTt2xIQJE1xloeBMmzYt7mcRwdlnn43evXu72kaMGOF67IqKCmf8Ll264P/+7/+SHterVy80a9YMAHDgwAFs3ry51jFr1qxxHvfp08d1lrDoskifanMhSrcmg+n5TWf6/Juen4jCxQZbcB4DEPsnjFOVUj+q62Cl1DEAXgIQ++Hjt4lIhU/5iIiIiIiIrLd8+XJce+21aZ178803Y9y4cdi/f7/zXNOmTdGtWzdkZ2fH3SX02WefIT8/HwsXLsw4sxtjx47FV1995fq8Bx98EPPmzXN+btOmDbKzs52ft27dirPPPjulO9leeuklfPjhhwCAW2+9Fe3bt3edh/y3d+9evP56/IfklJSUYOPGja63bdu2uR7/6aefxpdffgkA+M1vfoM2bdokPa5Vq1YYPHiw8/PcuXNrHRNbu6efXkYJTQAAIABJREFUfrrrLGHRYZHebXMhSpcmg+n5TWf6/Juen4jCxwZbQETkMwD3xTzVBsAypdQUpZTzweZKqSOVUjcAWA1gQMzxz4vIPBAREREREVFaXn75ZZx77rlpfUfT3Llz8dBDDzk/d+rUCbNnz8aePXuwdetWbN++HcXFxZg+fbrTKBARXHXVVfjoo488ew31eeaZZ/DnP//Z9Xn79u2L+xjH8ePHY9euXdi+fTtWrlyJLl26AAC2bNmC6dOn13stEXHuXjv66KNx0003uc5DwdiwYYPrOx29Ul5ejrvuugsAkJ2djbFjx9Z7/JgxY5zH99xzDx555BEcOHAAO3bswHXXXYd33nkHQHXD+7rrrvMvuMfCXqRPt7kQxfyNm+nzb3p+ItKEiHBLYwPwNACp2TaneI5KOC922wFgO4CKJPv+BqC5R7lX5eXlCRERERERUWNRUVEhkydPFqVUrd/FevTo0eD5paWl0qlTJ+eczp07y8aNG+s8/u2335ZmzZo5x5955pkevprkNmzYIEcccUSy3zUbPPfJJ590jh00aJBUVVXF7X/xxRed/V27dq33Wn/961+dY++9996MXhPZ67HHHnPqZObMmQ0ef/jwYTnppJOS1nfsNnXq1ADSZybZ/zYLCwslEokIAIlEIlJYWOh7Di/HbGz53fz7NUhB5mL9+HMtXWuLyHZ5eXkCYJWk0W/hHWwBqnm/rgIwHsD+hN1dAWQDaBrz3AEAEwFcJiLhfUM2ERERERGRodauXYsf//jHuPvuu6N/dOjaCy+8gJ07dzo/33fffejVq1edx5922mlx30m1bNky7NmzJ62xU1FRUYHhw4c7H12ZlZXl6vzly5c7jy+55JK4j7oEgPPPP9+5K++bb77Bxo0bk15HRDB16lQnw/jx413loMahrKwM99xzDwCgW7duuOGGGxo8p1mzZliyZAlOOumkpPuVUpg4cSJuv/12T7MGJeg7YTK9cycR8+uH81830/MTkV7YYAuBiDwCoDuAmwAsBvA1gIMASgFsAvAaqptwvUXkD8LvXSMiIiIiInJl27ZtuPbaa3HCCSdgxYoVzvP9+vVz/R1NH374odN0atOmDYYPH97gOSeffLLzWETqbEp5YcqUKfj3v/8NAPjBD36A66+/3tX569evdx7379+/1v7mzZsjJyfH+fmLL75Iep0XXngBa9asAQBMnDgRbdu2dZWDGodFixahZcuWyMnJwdSpU9GyZcuUzuvcuTNWrlyJuXPn4rzzzsOAAQNw4okn4vrrr8e///1vTJ8+vVZz2CRBLdJ73VyIYn69cP6TMz0/EemHDbY0ichVIqJqtp5pnL9PRB4WkQtE5DgRaSMibUWkl4j8VEQeEZFCH6ITERERERFZb/LkyZgzZ07cd0yNGDECH3zwAXr27OnqWo888gj279+PVatW4R//+EdKDYHo3WRRRx99tKsxU/Xmm28634vWrl07zJ8/H82aNXN1jX379jmPO3TokPSY2Of37t1ba39VVZVz91qXLl0wbtw4Vxmo8bjsssuwYcMGbNiwAddcc42rc5s2bYqrrroKixcvRkFBAT788EPMnj0bJ554ok9pg+X3Ir1fzYUo5tcH57820/MTkZ5CabAppY5USp2glDpPKTVcKXVtzXaFUupcpdRApVTy/6onIiIiIiIicqFv37745z//ifnz56N9+/ZpXaNt27bIy8vDWWed1eCxIoK//e1vzs+dOnVCjx490hq3Prt378bIkSNRVVUFAJg5cyZ69+7t+jotWrRwHtd1B1BFxXcfrNKkSe2lhAULFuDTTz8FAPzmN79xPlKSiNzxa5He7+ZCFPPrgfMfz/T8RKSvQBpsSqnBSqlJSqmXlFLbAOwCsBrAIgDzAMyu2eYDeAnAxwB2K6W2KqX+oZT6nVJqcBBZiYiIiIiIyA79+vXDnDlzsHbtWpx99tmBjFlRUYGbb74Z77//vvPcr3/966RNqUxdd9112Lp1K4Dq704bM2ZMWtfp2LGj87iu74rbtWtX0uMBoLKyEnfeeScAIDs7G2PHjk0rBxFV83qRPqjmQhTzh4/z/x3T8xOR3nxrsCmlfqiUekwpVQjg3wCmATgXQDYAleJ2DIDzAdwF4N9KqcKaa/7Ir9xERERERERkvmnTpuHTTz/FmDFj0LRpU9/GqaqqQmlpKdasWYMHH3wQ/fv3x8yZM539F198MW655RbPx/3Tn/7k3CV3zDHH4Iknnkj7WpFIxHkc/Q61WAcOHMDmzZudn3Nzc+P2z5s3z/lett/97ndo3bp12lmIqJpXi/RBNxeimD9cnP9qpucnIv152mBTSrVVSv2fUuozAO8AuAFAFr5rmAGAJNnQwL7o+Vk113xbKfVZzVj81mQiIiIiIiKK071790DGiUQiaNu2LQYOHIhbb70VGzZsAFD9kZJTp07F888/7/o70Rry2WefYcKECQCqP9Lx6aefzug73oYMGeI8XrBgAcrLy+P2L1iwAIcPHwYA9O/fH9nZ2c6+iooKTJs2DQDQrVs3XH/99WnnIKJ4mS7Sh9VciGrs+cPW2Off9PxEZAZPGmxKqSOUUr8HsBXALAB9EN9Qcw6N2fYD+BzAfwC8C+C9msdfADiQcCwSrqVqxpgFYKtS6vdKqfQ+SJ+IiIiIiIgoTVu2bEn6/P/8z//gyCOPdBpTXikvL8fw4cNRWloKALj55ptT+l64+lxyySXOxz5u3LgRw4YNw6ZNm3Dw4EEsWLAg7g68cePGxZ07d+5cfPnllwCASZMmoWXLlhllIaJ46S7Sh91ciLIxv0lsnP/GkJ+IzJFRg00p1VwpNRHAJgC3A+iA6uZXbCOsEsAHAB4AMBLACQDaiciRItJfRAaLyGkicmrN434i0gHAEQC+D2AUgBmo/pjJSsQ37lTNmLcD2KSUmqiUap7JayIiIiIiIiJKRVFREQ4ePIiOHTuie/fuaNWqlbOvoKAAv/zlL9G3b9+472PL1KRJk7B69WoAwMCBA3HPPfdkfM02bdpgxowZzs+LFy9Gr1690KZNG4wYMQIlJSUAgFNOOQU33nijc1x5eTnuvvtuAMBxxx2Ha6+9NuMsRFSb20V6XZoLUbblN41t8297fiIyS9oNNqXUeQDWArgXwFEJu/cBmA/gYgAdReQUEZkoIs+JyBoRKW3o+iJSIiKfiMh8Efm1iJwMoCOAS2quvS/hlI41WdbVZCMiIiIiIiLyTfv27bFjxw7s3r0bW7ZswbfffovXXnsNp5xyinPM1q1bMXToUBQUFGQ83tKlS/Hggw8CAFq1aoXnnnvOszvGrr76akyfPr3O76s77bTT8PLLL8ftnzNnDr766isAwOTJk9GiRQtPshBRbaku0uvWXIiyKb+JbJp/m/MTkXkyuYPtJQA5Cc+9AWAEgK4iMkpEFolISQZjxKlpuv1DREYB6Foz1rKEw3IA/MOrMYmIiIiIiIiSadWqFbp27er83Lx5c5x11ll4++23MWLECOf5/fv3Z/zdZDt37sTo0aMhUv2BMdOnT0dubm5G10w0ceJErF69GmPHjsWJJ56I3NxcXHDBBXjuuefw1ltvOR8jCQBlZWXO3XM9e/bE1VdfXet6paWleP311zF//nwsWrQIO3bs8DSv35RS3CzabNDQIr2uzYUoW/Kbypb5tzk/EZkn0+9gUwAqAMwDMFBEzhSRhSJS3sB5GROR8pqxzgJwfE2GiphcRERERERERIFr1qwZnnrqKXzve99znlu5ciU++uijtK85ZswYp0H105/+FOPHj884ZzIDBw7E448/jg8//BBr1qzBokWLMHz48FoNitmzZ2Pr1q0AgNtuuw3Nm3/3bQ1VVVWYNm0asrKycNZZZ2HkyJG46KKL0K1bN1xyySXYtm2bL9mJGoO6Ful1by5E2ZDfZDbMv835icg8mTTYqgA8A6CPiIwWkbUeZXJNRNaJyGgAfQA8W5ONiIiIiIiIKBQtWrTATTfdFPdcunc+PProo1i8eDEAoFOnTnj66adDvSPn4MGDuO+++wAAOTk5GD16dNz+cePGYcqUKSgtjf92CBHB3//+d5x88snYvHlzUHGJrJO4SJ+bm4vc3FztmwtRpuc3nenzb3N+IjJPswzOHSgiWv0vX0S2ALhKKTU97CxERERERETUuJ188slxP0e/r8ytGTNmOI/Lyspw6qmn1nv87t27437u3bu38/jYY4/Fm2++mVaOqMcff9y5m+72229Hs2bfLS289tprmD17NgCgXbt2eOKJJ3DRRRdh+/btmDBhApYsWYKtW7di5MiReOeddzLKEaToR3N6raioCLm5uSguLgYAZGVloaCgQOvF4Vi657floyGTiS7SJ86/7s2FKNPzm870+bc1f/QxEZkj7Qabbs21WCLyadgZiIiIiIiIyA5VVVXYvn07Nm3ahC5dusR99GN92rVrV+s66Y4ftX//fuzfv9/V+Rs3bnQeV1RU1HNkw0pLSzF9evXftPbp0wdXXnll3P7onW0AMHPmTFxxxRUAqu90e/HFFxGJRLBx40asWLECb7/9NoYMGZJRHiIiIiKisGT6HWxERERERERE1jp06BDatm2L7t27Y8iQIbj77rtTPjfxu8ays7O9jhe4hx9+GEVFRQCAKVOmoGnTps6+PXv2OHfHtWjRApdffnncuS1atMCIESOcnxctWuR/YI1Fv3OnuLgYWVlZzt0L0e/k0Z3p+U1n+vybnt90ps+/rfmJyDxssBERERERERHVoVWrVujZs6fz85IlS3Do0KGUzn3llVfifk78yMhUbd68GSKS8nbHHXfEnR+7L5PvPjtw4AAeeOABAEC/fv0wfPjwuP0ff/yx81GKvXr1Qps2bWpdIzc3N+74xiq6uBr9zqCCggIUFBQ438mj+yKx6flNZ/r8m57fdKbPv835icg8bLARERERERER1eOSSy5xHu/evRtPPPFEg+ds2bLF+S4yoPq7VX784x/7ES8wM2fOxM6dOwEAd9xxB5o0iV9SiF3Q7NixY9JrxD7fWP9aP3FxNfqdQdHv5NF9kdj0/KYzff5tyG8yG+bf5vxEZB4tG2xKqX5KqZ8qpS5XSl2klDpNKdUh7FxERERERETU+IwdOzbubqzJkydj1apVdR7/zTff4Pzzz8eBAwec5+688040b97c15x+2rdvH2bMmAEAGDBgAC677LJax0TvXgMQ99GRsSorK53HZWVlHqfUX12Lq1G6LxKbnt90ps+/LflNZcv825yfiMyjTYNNKZWjlHpUKbUbwFoArwB4DsCLAN4EsEsp9aFS6mqllDa5iYiIiIiIyG7du3fHPffc4/x84MABDBkyBH/4wx+wa9cu5/k9e/bgiSeeQF5eHv773/86z1944YW4/vrr67x+z549oZRytkw+xtEvf/zjH7Fnzx4Aye9eA4AOHb77u9i9e/cmvU70GgBw5JFHepxSbw0trkbpukhsen7TmT7/NuU3kU3zb3N+IjKPFo0qpdSNAP4LYCyAIwGomg0xj5sAGAzgSQDvKqWOCyEqERERERERNUK//OUvccsttzg/l5aWYuLEiejcuTO6deuGY445Bp06dcINN9yAHTt2OMf97Gc/w8KFC5M2pEyxZ88ePPTQQwCAgQMHYtiwYUmP+973vuc83rBhQ9LvqluzZo3zuE+fPh4n1ZfbxVXdFolNz2860+fftvymsW3+bc9PRGYJ/b/wlVLjATwCoHWy3Qk/S81zPwDwulKqk8/xiIiIiIiIiAAAM2bMwDPPPIOjjjrKea6qqgrbt2/Hjh07UFVV5Tzfvn173H333ViyZAlat0726645ZsyYgX379gEAfv/730OpxF/Vq/Xu3Rtdu3YFABw6dAgLFy6M219eXo4///nPzs+nn366T4n1ku7iqi6LxKbnN53p829jfpPYOP+NIT8RmSPUBptSKgfA/TFPVQCYD2A4qu9W6wNgAIChAO4A8GXMsTkApgeTlIiIiIiIiAgYNWoUtmzZgsceewznn38+unfvjtatW6N169Y47rjjcO6552LmzJnYvHkzJk2aZPSdawCwa9cuzJo1CwAwaNAgXHTRRfUef/XVVzuPb7rpJixcuBCHDh3Cl19+iWHDhuHLL6t/re/QoQOuuOIK/4JrItPF1bAXiU3PbzrT57+x5w9bY59/0/MTkSFEJLQNwIMAqgBUAlgP4HsNHN8MwAM151QBOAzgqDBfg2kbgFV5eXlCRERERERE1JCJEycKqj9NRhYtWtTg8fv27ZMePXo459S1PfPMMwGkz0xs3nQUFhZKJBIRABKJRKSwsDDtLF5eK4wxw8qf6Xvoh1Qz2TD/tubXsa5E4nPZPP9hXsvvMXWtLSLb5eXlCYBVkka/Jew/pftpzT8FwCUi8nl9B4tIhYj8CsAbNU81AfATH/MRERERERERNUpFRUV49NFHAQAnnngiLrjgggbPad++PZYuXYrevXsn3d+8eXPMmjULo0aN8jSrbry+cyHoOzFsyW8qW+af+cPD+f+O6fmJSG9pN9iUUj9SSmVlOP6xqG6urReRdS7O+2vCNYiIiIiIiIjIQ8899xy6du2KnJwc3HXXXSmf16dPH6xZswazZs3C0KFDEYlEcPLJJ2PChAlYs2YNxo8f72Pq8Pm1uBrUIrFN+U1k0/wzf3g4//FMz09E+lJS/bGB7k9U6g4Av0T1d6M9KiJVDZyS7BoHALQG8F8R+b6L864F8ASqm3MTRWSG27EbK6XUqry8vLxVq1aFHYWIiIiIiIhIW0op53GqaydBLK76OYZt+WObbOmuf3mtvrqybf5tzZ/OvxuCEJvL5vnXdQwvrq1rbRHZbvDgwVi9evVqERns9txMPyLySAAPAfiPUur0NM7fBkABGKCUOsbFeWfHPN6RxrhERERERERERJ4J6s4Fv+7EsDG/SWycf+YPD+c/OdPzE5F+MmmwlcQ8zgXwhlJqoVLKzUc2Rv9rpymAhUqpDg2doJS6EcAlMU+96WI8IiIiIiIiIiJPBb246vUiMfOHi/Pvjun5g8D5r5vp+YlIL2k32ETkAQBjAET/DaQAXAbgU6XUb5VSzVO4zGwA0Y+WPBXAeqXUbUqpk5RS7VW1lkqpXkqp4Uqp1wE8Eo0AYImIbE/3NRARERERERERZSKsxVWvFomZP1yc//SYnt90ps+/6fmJSB8ZfUSkiDwNoC+AmQAqUN1kawvgbgAFSqmfNXD+xwAerDkPALoAmArgfQB7aq5ZCuALAPMA5MccuxvAhEzyExERERERERGlK+zF1UwXiZk/XGHnN33+Tc9vOtPn3/T8Ohs2bBiUUujZs6frcw8fPoznn38eo0aNQv/+/XHUUUehRYsWyMrKwgknnIAbb7wRy5Yt8z50CkpLS9GjRw8opXDVVVe5Pn/lypUYNmwYsrOz0apVK/Ts2RPXXXcdNmzY4Oo6xcXFaNeuHZRSOOOMM1znII+JiCcbgAEAlqH6jrTKmH++BCCngXMfTDinKslWGbNvC4DBXmVvTBuAVXl5eUJEREREREREdUP1J+dI9dJJbYWFhRKJRASARCIRKSwsDDhhZlkaQ/6G3sMwxGayff6DEnR+HetKJLxcrB/v8utaW27MmzfPeQ09evRwde6//vUv6d69e9w81LWdfPLJ8sUXX/jzIupwzTXXOOOPHj3a1bmzZ8+WJk2aJH0tLVu2lL/85S8pX+vWW291zn377bddvgpKJi8vTwCsknT6LemcVO8Fqz8m8quEpthBANMAtK7nvHwAr9XTYKtC9cdR3gOgvde5G8vGBhsRERERERFRw+pb6NRpcTidTI0lv46L1YkLqzbPf5CCzK9jXYmEm4v14w1daytVb7zxhrRs2TKtBttjjz2WtPnUsWNHOe6446RNmza19rVv314++OAD/15QjLvvvjtubDcNtvfff1+aNm3qnNusWTM59thjaz334YcfNnitb775xpmLM888M4NXRLG0arBJdROndU0j7CDi70D7CsCwBs49GsA5AMYBmATgVgBXAfg+gKZ+5G1MGxtsRERERERERA2ra6FTx8XhqFSyNab8Oi5W69hci2L9pEbHuhIJPxfrJ3Nhv4eZWLJkibRu3TruNaTaYHvjjTfi7u5q3ry5TJw4Ub788kvnmMrKSlm5cqWcc845cWNkZWXJN99849OrEqmqqpIpU6bUau65abANGTLEOW/IkCGyfft2ERHZunWr/OhHP3L2/fCHP2zwWr/85S+d49977710XxYl0K7B5lwc6A1gCWp/bOQyABE/x+bGBhsREREREdkv2V87czN300myXDovDkfVl7Gx5dextmIz2T7/YQgiv451JaJHLtZPZnR4D92qqKiQyZMni1Kq1v+np9Jgq6qqktzcXOec5s2by9KlS+s9Z+LEiXHjXHfddR69mng7d+6U8847L+l/r6TaYPviiy+cc1q2bCk7duyI279t27a4u/4+/fTTOq+1bds2adWqlQCQn/70p5m8NEqgbYPNGQQ4D8AXiP/YyHJUf/caP+4xwA1ssBERERERkUXCbghx83bTSWyuwsJCIxaHo5JlbYz5dawtHTMlYv3UT9f3UJdcrJ/06fIepqqgoEBOPfXUOv8/PZUG24oVK+LOue222xo8p6qqSk466STnnLZt28rBgwc9eEXfWbJkSb3fB5dqg+1Pf/qTc84ZZ5yR9JgzzzzTOebJJ5+s81rjxo1zjgvqozEbi0wabE0QABFZAmAAgCmo/thIBaAZgF8C+FwpNTqIHEREREREREREbuXm5iI3Nxfr1q1DJBLB8uXL0blz57Bj1alz585Yvnw5IpEI1q1bx/zkiunzb3p+05k+/6bnD8K2bdtw7bXX4oQTTsCKFSuc5/v164fTTz/d1bWWLFkS9/O4ceMaPEcphTFjxjg/l5SU4KOPPnI1bl0++ugj5Ofn47zzzsPXX3/tPH/hhReia9eurq+3fv1653H//v2THhP7/BdffJH0mK+//hpPPvkkAODcc8/F//7v/7rOQv4IpMEGACJSLiJ3AegH4MWapxWAzgCeUkqtVEoNDioPERERERER2SXZX5UWFhYiKyvLOSYrKwuFhYWhf7pIqltjyG+C4uJiFBcXIysry5jF1egicVZWFvOTa6bPv+n5TWf6/Jue32+TJ0/GnDlzUFlZ6Tw3YsQIfPDBB+jZs6era61Zs8Z5fNxxxyE7Ozul8/r06RP38/bt212NW5dhw4bhzTffdH5u2bIl7r33Xvz9739Hy5YtXV9v3759zuMOHTokPSb2+b179yY95q677kJ5eTkAYOrUqa5zkH+aBT2giGwF8HOl1E8AzAIQbdH+AMAHSqk5ACaJyK6gsxERERERERERERERUcP69u2Lhx56CGeffXZa59999924+uqrsW3bNiilUj5vz549cT+n0/xqyNChQzFr1iz07ds37Wu0aNHCeVzX66uoqHAeN2lS+36ozZs3Y+7cuQCACy64AIMH8x4lnQR2B1siEVkGYCCAXwHYH5PnWlR/bOQ45eZ/VUREREREREQxioqKkJ+f7/zlefQv0fPz81FUVBR2vAYxvz5MzG/6/Jue33Smz7/p+U1n+vybnj8I/fr1w5w5c7B27dq0m2sAcMIJJ+DSSy/FTTfdhPHjx6d83uuvvx73s9s75+qilMIZZ5yBN954A6+++mpGzTUA6Nixo/M4sSkYtWvXd/cZxR4fdeedd+Lw4cNQSvHuNQ350mBTSh2llIoopU5RSg1SSnVPdpyIVIrIgwD6ApiH6i/pUwA6AngYwGql1Kl+ZCQiIiIiIiJ7RRfHot+ZUlBQgIKCAuc7VXRfJGN+vZiW3/T5Nz2/6Uyff9Pzm870+Tc9fxCmTZuGTz/9FGPGjEHTpk0DH7+wsBDz5s1zfj7mmGMwcOBAT6799ttvY9myZcjPz/fkepFIxHkc+3GYsWKfz83Njdu3ceNG57VefPHFGDRokCe5yENefa46gAEAHgGwEUBlkm0PgCUALgbQpI5rnAJgFYCqmnOi/5wP4JiwPzvehg3Aqry8PCEiIiIiIrIBqv9QU6p/va1WWFgokUhEAEgkEpHCwsKU9umiseVP9h7qwG1t6aKx1U99dKyt2Ey2z38YgsivY12J6JGL9ZMZHd7DTI0ePdp5DT169PBljGHDhsXN1eTJk30ZJ1GPHj2cMUePHp3SOVu2bBGllACQpk2bymeffRa3f926ddKkSRNn/7Zt2+L2jxw5UgCIUkr++9//evVSKEFeXp4AWCXp9FvSOSnuAkBzAH8EcDimKVbXFm22/RtAvzqupwCMBVCccN63AH4NoFmmmRvzxgYbERERERHZJHExKpUFMJ0X+Rpjfl0XFOvKZdv825xfx9qKzWT7/ActqPw61pVI+LlYP5kL+z30gt8Ntvvvvz9unrKysmTfvn2ej5NMOg02EZGhQ4c65/Xt21fee+89KSsrk3fffVe+973vOfsuvfTSuPPWr18vTZs2FQDy85//3ONXQ7FCa7DVNNcWI/5us4YabNHHxQAi9Vy7I4D/H0BFwvmfAhiaSe7GvLHBRkRERERENoldZHGz8KXjIl9jza/rgmJ9uWyaf5vz61hbiTVv8/wHKcj8OtaVSLi5WD/e0LW23PCzwfanP/3JuRsMgDRp0kReeeUVT8eoT7oNtnXr1kmrVq1q/fs/djvqqKPk66+/jjvv8ssvd17n2rVrPX41FCvMBtvkhMbZIQD/AHAzgAsBnAHgHADXoPrjI7cmHP8J6vi4yJgxvg/gXdT+2Mi/A/ifTPI3xo0NNiIiIiIiskniQrWbBS+dFvnSyWJTfh0XFBvKZdP825pfx9rK5N9ZfmH9uMuvY12JhJeL9eNdfl1ryw2/GmwPP/xwXHMNgNx1112eXT8V6TbYRESWLl0qRx55ZNLmWrdu3eTjjz+OO76goMD56Mj3mAmdAAAgAElEQVQrrrjCw1dByYTSYAPQCsB+fPexj28AOK6Bc5rXNOWid6VVArgsxfFGAdiO+I+aLAVwSbqvoTFubLAREREREZFNEhcp3C506bDIl0kGG/LruqCYSi4b5t/m/DrWVmwm2+c/CGHk17GuRMLJxfrxNr+uteWG1w22qqoq+e1vf1vrv/cmTJiQeViXMmmwiVTXzJQpU+TUU0+VSCQi+fn5cv/998u3335b69hLL71UgOrvZVu/fn2t/ZWVlbJy5UpZsGCBvPDCC1JQUJDOS6IaYTXYzolpdq0F0NLFuXfFnDvPxXlHAHgQQHnM+VPSfQ2NcWODjYiIiIiIbJJJcy0qzEU+L8Y2Pb+uC4qp5jJ9/m3Or2NtJWayef79FlZ+HetKJPhcrB/v8+taW2542WArKSmRn//857WaaxMnTvQmrEuZNthS9Z///Me5W+/KK6+stf9vf/ubdOvWrda8DBo0SN577z3fctksrAbb+Jgm160uzz0m5tz30hi7P4DXa67BBpu7uWODjYiIiIiIrJF4N0i6wljk83JMk/PruqDoJpfJ8+/1tcIYs65r6VhbyTLZOv9+CjO/jnUlEmwu1o8/19K1ttzwqsH21VdfyaBBg+LmRCkl999/v3dhXQqqwXbhhRc6d699/vnncfsWLFhQ66MyY7eWLVvKkiVLfMtmq7AabBNjmmSjXZ7bMubc1RlkGAZgTLrnN8aNDTYiIiIiIrKJl4tRQS7y+TGWqfl1XVB0m8vU+ffzmkGOleyaOtZWXZlsnH+/hJ1fx7oSic9l8/zrOJbtf3DihhcNtnfffVe6dOlSq3G0YMECb8O6FESD7aOPPnLGuOqqq+L2FRYWSocOHZz9t912m+zcuVN27twpkydPdp4/6qijQvnIVZOF1WAbGdMke9zluafFnPtKuhm4scFGRERERESNm9eLUUEs8vk5hon5dV1QTCeXifMf1LWDGCPx2jrWVn2ZbJt/W/PrWFci8blsnn9dx/Di2rrWlhuZNtj+8pe/SKtWreLmolOnTrJixQrvw7oURIPtnHPOEQDSrFkz2bhxY9y+qVOnOuOPHDmy1rkjR4509k+dOtWXfLYKq8HWI6ZJVgbgjBTP6wDg45hzf5duBm5ssBERERERUePmx2KU7gtwYY7hx7V1XVBMN5dp8x/kGEHn17G2Gspk0/zbml/HuhKRWjVv6/zreG2vxtC1ttzIpME2Z84cadKkSa06Tmw0hcXvBtv777/vXP+aa66ptf+EE05w9i9durTW/jfeeMPZz/V/d0JpsEl1s+ZfNY2yqpom20MABtRxbEcA1wDYVNNYqwJwAMCxmWTgxgYbERERERE1Xn4tRun8EVJhjeVXfl0XFDPJZdL8BzVWWPl1q61UMtk0/zbm17GuROJz2Tz/ulzTj7F0rS030m2wzZs3r9Z3i5155pmyd+9e/8K65HeDbejQoQJAmjdvLps2bYrbV1ZWJk2bNnXG/+abb2qdX1RU5Oxv3ry5VFRUeJ7RVmE22HoD2BXTMKus2XYBWAXgLQAra5pqFTHHRY+9OZPxubHBRkREREREjZufi1FeLsgFubjnx5h+5td1QTHTXKbMfxBjhpVfx9pKNZMN829rfh3rSiQ+l83zH+a1/B5T19pyI50G24cffigtWrSIe/0jRoyQ8vJyf8O65GeDbcWKFc61b7jhhlr7d+zYETc/ZWVltY45fPhw3DE7d+70NKPNQmuwSXXDZjCAbTFNs9gGWmWS56pqmm23ZTo2NzbYiIiIiIiocfN7McqLhbkwFve8HNvv/LouKHqRy4T593vsMPPrWFtuMpk+/7bm17GuRGrnsnX+g75GutIZW9facsNtg23//v2Sk5MT99ovv/xyqays9D+sS3422PLz8wWAtGjRQrZs2VJr//bt2+PmKNndaYcOHYo7Ztu2bZ5mtFmoDTapbtp0APAgqu9cq6pnqwDwTwD/68W43NhgIyIiIiKixi2IxahMFujCXNzzIkMQ+XVdUPQql+7z72eGsPPrWFtuM5k8/5lm0DW/jnUlkry2bJz/IM71itsMutaWG24bbNOmTYt73SeccIIcOnTIszynn3563PWXL1+e9rX8arC9+eabznXHjRuX9JiSkpIG705LvMutpKTEs4y2C73B5lwMaAkgH8CvAMwA8ASAWQB+D+BSANlejseNDTYiIiIiImrcglqMSmehTofFvUyyBJVf1wVFL3PpPP+pMDW/jrWVTiZT5z+TLDrn17GuROquLdvm3+b8utaWG24abCUlJXLUUUfFve5OnTpJTk6O623mzJlJxzChwTZkyBABIC1btpStW7fWeVy3bt3qfR2vvfaas/+YY47xLF9joE2DjZv+GxtsRERERERkkyAXo9wskum0uJdOpiDz67qg6HUuXec/VSbm17G20s1k4vynm0n3/DrWlUj9tWXT/NucX9facsNNg23x4sW1/jeV7nbHHXckHUP3BtvSpUuda9500031HvuLX/zCOXbUqFG19l955ZXO/iuuuMKTfI1FJg22JiAiIiIiIiKiBnXu3BnLly9HJBLBunXrkJ+fj6KiolrHFRUVIT8/H+vWrUMkEsHy5cvRuXPnEBLHMz2/6Uyff9Pzm870+bcpv4lsmn+b8zc269evDztC6KZMmQIAaN26NX7729/We+yYMWOcx88++yymTJmC3bt3Y/fu3ZgyZQrmz5/v7B87dqw/gam2dLpy3MzdwDvYiIiIiIjIIgjhr73r+0t0Hf9yPpFu+cN4D1PhVy7d5t8tk/LrWFuZZjJp/pOxIb+OdSWSWm3ZMP8259e1tsgfr7zyivN+33zzzSmdc/HFFzd4N9/VV1/tc3L78CMiuaX+hrPBRkREREREFglrMSrZIpkJi3tROuXXdUHRz1w6zX86TMmvY215kcmU+a+L6fl1rCuR1HOZPv+259extsgfJ510kgCQNm3ayDfffJPSOQcOHJBzzjmnzubayJEjpby83Ofk9smkwaakuulCjYRSalVeXl7eqlWrwo5CRERERESUMaWU8zjo329jP4oqKysLAFBcXKzVx1LVR5f8Yb6H9fE7ly7zny4T8utYW15lMmH+62Nyfh3rCnCXy+T5B+zNH0un2iLvvffeexg1ahQAYNSoUc5HRabq73//OxYsWIDPP/8cTZs2RW5uLkaPHo2f/OQnfsS13uDBg7F69erVIjLY7blssDUybLAREREREZFNwl7oLCoqQm5urrMwlpWVhYKCAu0X96J0yB/2e1iXIHLpMP+Z0D2/jrXlZSbd578hpubXsa4A97lMnf8oG/PHNtl0qi0i22XSYGuS7qBKqYvTPddvOmcjIiIiIiIiIiIiIiIis6XdYAPwolLqPaXUj70Kkyml1BlKqZUA/hp2FiIiIiIiIrJb9COeiouLkZWV5fz1eX5+PoqKisKO1yDT85vO9Pk3Pb/pTJ9/0/ObzvT5tzU/EZknkwYbAPwAwDKl1Eql1EVeBHJLVbtUKfUBgKU1mYiIiIiIiIh8E/v9KZFIBAUFBSgoKEAkEsG6deu0X+QzPb/pTJ9/0/ObzvT5Nz2/6Uyff5vzE5GBRCStDUA5gEoAVTX/rASwGcDtALqne10X4/cEcCeALTHjV9Vsh/we39QNwKq8vDwhIiIiIiKyAQBnC0phYaFEIhEBIJFIRAoLC1Papwvd8ofxHqbCr1y6zb9bJuXXsbYyzWTS/CdjQ34d60oktdqyYf5tzq9rbRHZLi8vTwCsknT6LemcJNWNmn4AXotpsFXFPK4AsBLArwEcn+4YCeMpAHkAJgH4KElTLbq9CqCvF2PauLHBRkRERERENgl6MSqVBTydF/l0zK/rgqIfuXScfzdMy69jbWWSybT5T2RTft3qSqTh2rJp/m3Nr2ttEdkulAabcwHgQgD/RfydbLGPKwHsBLAIwDQAlwEYDCAbgEpyvSYAjgFwEoArANwD4GUAe5I01WIffwLg/Exfj+0bG2xERERERGSTIBej3Czc6bjIp2t+XRcUvc6l6/ynysT8OtZWuplMnP90M+meX8e6Eqm/tmyaf5vz61pbRLYLtcEm4txdNhzAmjqaX4kNt9itFMAuALtrHtd1XOK1Yhtrv/DidTSGjQ02IiIiIiKySVCLUeks2Om0yKdzfl0XFL3MpfP8p8LU/DrWVjqZTJ3/TLLonF/HuhKpu7Zsm3+b8+taW0S2C73BFndBYCiAJQAOJ2muJX6cY6pb4vnlAP4B4Ayv89u+scFGREREREQ2CWIxKpOFOh0W+XTPr+uCole5dJ9/PzOEnV/H2nKbyeT5zzSDrvl1rCuR5LVl4/wHca5X3GbQsbZiM3Ezf6PktGqwORcGugCYAGAF4ptt9d3NVt9da+UA3gQwHkCWX7lt38AGGxERERERWcTvRQMvFujCXOQzIb+uCz9e5DJh/v0eO8z8OtaWm0ymz7+t+XWsK5HauWyd/6Cvka50xtaxtsJuCHHzdqPktGywxQ0CHAngEgD3A1gGYAfqv6OtEsA2AK8BuBfV3/N2RBBZbd/ABhsREREREVnEz0UDLxfmwljkMyW/rgs/meYyZf6DGDOs/DrWVqqZbJh/W/PrWFci8blsnv8wr+X3mDrWVtgNIW7ebpSc9g22pAMDLQH0AjAIwA9rtkE1z7UIK5ftG9hgIyIiIiIii/i1aODHglyQi3wm5dd14SeTXCbNf1BjhZVft9pKJZNN829jfh3rSiQ+l83zr8s1/RhLx9ryIpMp8x/kNYMcS8e60o2RDTZu4WxssBERERERkU38WDTwcyEliEUa0/LruvCTbi7T5j/IMYLOr2NtNZTJpvm3Nb+OdSUitWre1vnX8dpejaFjbXmVyYT5D+vafo+hY13phg02bqm/4WywERERERGRRbxeNDB5AcXva/s1hq4LP+nkMnH+g7p2EGMkXlvH2qovk23zb2t+HetKJD6XzfOv6xheXFvH2vIyk+7zH+YYfl5bx7rSDRts3FJ/w9lgIyIiIiIii5iy8BPEWKbm13Xhx20uU+ffz2sGOVaya+pYW3VlsnH+/RJ2fh3rSiQ+l83zr+NYXl1Tx9oy4Q+ZWD/107GudMMGG7fU33A22IiIiIiIyCJeLSgGuTjjx5gm59d14cdNLpPn3+trhTFmXdfSsbaSZbJ1/v0UZn4d60ok2FysH3+upWNt+ZFJ1/kPY8wg8utYV7phg41b6m84G2xERERERGSR2EWDdBcmwlic8XJs0/PruvCTai7T59/m/DrWVmImm+ffb2Hl17GuRILPxfppHB+Z7FcmHec/6LGDyq9jXemGDTZuqb/hbLAREREREZFFYhcN0lmgCHNxxosMNuTXdeEnlVw2zL/N+XWsrdhMts9/EMLIr2NdiYSTi/XjbX4da8vPTLrNv1um5NexrnTDBhu31N9wNtiIiIiIiMgiic01NwsVOizOZJLFpvw6Lvw0lMum+bc1v461lcm/s/zC+nGXX8e6EgkvF+vHu/w61pbfmXSa/3SYkF/HutING2zcUn/D2WAjIiIiIiKLpHs3iE6LM+lksim/rgs/9eWyaf5tzq9jbSXWvM3zH6Qg8+tYVyLh5mL9eEPH2goiky7zny7d8+tYV7phg41b6m84G2xERERERGSRxEWDVBYudFyciWqM+XVd+Kkrl23zb3N+HWtLx+ZaFOsnNTrWlUj4uVg/mQv7PUwmqEw6zH8mdM6vY13phg02bqm/4WywERERERGRRZItGtS3gKHz4kxUY8uv68KP29rSRWOrn/roWFuxmWyf/zAEkV/HuhLRIxfrJzM6vIeJgswU9vxnStf8OtaVbthg45b6G84GGxERERERWcTNXUYmLM5ENab8ui78JDZCbJ1/HXmVX8fa0jFTItZP/XR9D3XJxfpJny7vYaygM7F+vKdjXekmkwabkuqmCzUSSqlVeXl5eatWrQo7ChERERERUcaUUs7jxN9vi4qKkJ+fj3Xr1iErKwsAUFxcjEgkguXLl6Nz586BZnWrseSv7z0MU2wum+dfV17k17G2dMyUDOunbrq+hzrlYv2kR6f3MCqMTKwfb+lYV7oZPHgwVq9evVpEBrs9lw22RoYNNiIiIiIisklDiwZFRUXIzc1FcXExgOpGSUFBgfaLM1GNIb+uCz+xuaJsnH+dZZpfx9rSMVNdGnv91EXX91C3XKwf93R7D4HwMrF+vKNjXekmkwZbEz8CEREREREREREREREREdmKDTYiIiIiIiKyUvQjeoqLi5GVlYWsrCwUFxcjPz8fRUVFYcdrEPPrw8T8ps+/6flNZ/r8m57fdKbPv+n5TWf6/Juen9xhg42IiIiIiIisE/v9F5FIBAUFBSgoKEAkEsG6deu0X+Rgfr2Ylt/0+Tc9v+lMn3/T85vO9Pk3Pb/pTJ9/0/NTGkRE2w1ANoAhAC4EMAg13xnHLaM5XZWXlydERERERCa49NJLBYD06NEjrfOXL18uV111lfTt21fatWsnrVu3ll69esm5554rzz77rJSUlHgbOEX/+c9/pGnTpgJA5s6d6/r8+fPny5AhQ6Rjx47SunVrGTBggNx+++2yb98+V9d5+eWXBYAAkKlTp7rOoYNo/upfb6sVFhZKJBIRABKJRKSwsDClfbpobPmTvYc6cFtbumhs9VMfHWsrNpPt8x+GIPLrWFcieuRi/WRGh/cwUZCZwp7/TOmaX8e60k1eXp4AWCXp9FvSOSnTDUB3AL+oZ39vAIsBVACojNm+BvD/hZHZlo0NNiIiIiIyxbx585xfBt022Hbu3CnnnXde3C+UybZevXrJO++8488LqENJSYkcf/zxTgY3DbaqqioZOXJkna/n2GOPlXXr1qV8vZNOOkkASMeOHV0353SRuGiQygKGzos0jTG/rgs/deWybf5tzq9jbcVmsn3+gxZUfh3rSiT8XKyfzIX9HiYTVCYd5j8TOufXsa50Y0yDDcD/Alge0zBrneSYAQC+qdlflWSrBPAKgJZBZrdlY4ONiIiIiEzwxhtvSMuWLdNqsO3cuVP69+9fq/nUsWNH6dq1qyil4p5v1qyZvPbaa/69mBjl5eVy7rnnxo3vpsH2wAMPxJ3bpk0byc7OjnvuuOOOS6lZtmjRIuecu+66K4NXFa7Y1+5m4ULHRZrGml/XhZ/6ctk0/zbn17G2Emve5vkPUpD5dawrkXBzsX68oWNtBZFJl/lPl+75dawr3RjRYANwGYDymMZZJYABSY77IKGZVpnwc/Sf84PKbtPGBhsRERER6W7JkiXSunXruF8G3TTYhg4dGnfupZdeKmvXrnX2FxYWyuTJk52PaAQg7du3l02bNnn/YmLs379ffvazn9VaXE21wbZ3715p3769c9748ePl4MGDIiKycuVK6dKli7Nv0qRJ9V6rqqpKvv/97wsAOfroo+Xbb7/N9OWFJnGh2s2ChU6LNOlksSm/jgs/DeWyaf5tza9jbWXy7yy/sH7c5dexrkTCy8X68S6/jrXldyad5j8dJuTXsa50o32DDcCxAA4kaZJdkHDchUkaazsA/BnAWwnPVwI4M4j8Nm1ssBERERGRrioqKmTy5Mm17jBz02B7/vnn48678cYb6zz2pZdeimuyXXHFFR69kto++eQT6du3b63X5abB9uSTTzrnDBo0SKqqquL2v/jii87+rl271nutv/71r86x9957b7ovSwuJ8+l2oUKHRZpMMtiQX9eFn1Ry2TD/NufXsbZiM9k+/0EII7+OdSUSTi7Wj7f5dawtPzPpNv9umZJfx7rSjQkNtpkJzbU9AB4DkJNw3IsJDbaPABwRs//HAPbG7F8URH6bNjbYiIiIiEhHBQUFcuqppyZtQLlpsEXvygKqv1+trKys3uNvu+0253illKxfv96DV/Od8vJy+eMf/yitWrWq87Wl2mAbMWKEc86dd96ZdKw2bdo4x2zYsCHpdaqqqpzvgMvKypIDBw5k8hJDl0lzLSrMRRovxjY9v64LP6nmMn3+bc6vY20lZrJ5/v0WVn4d60ok+FysH+/z61hbfmXScf6DHjuo/DrWlW5MaLBti2mKfQ6gT5Jj2gAoRQN3qAEYhe8+MrIESb7HjRsbbERERERkhq1bt8o111wTdycZAOnXr5+cfvrprhpsn3zySdw1HnjggQbP2bVrl7Ro0cI554477sj8RUl1E+v555+XnJycuExKKbnuuuvSarANHjzYOecvf/lL0mOijTMA8s9//jPpMX/+85+dY/7whz+k+xK1ETuXmSxMhLFI4+WYJufXdeHHTS6T59/ra4UxZl3X0rG2kmWydf79FGZ+HetKJNhcrB9/rqVjbfmRSdf5D2PMIPLrWFe60brBBqAf4r9D7Qd1HBf78ZBVALbXcVwzALvqa8JxY4ONiIiIiMwwevTouF/6AMiIESNk3759cftSabBNnz497jp13cGV6Cc/+YlzTiQSyfAVVdu0aVOt15WdnS1LliyptS/VBlvv3r2dc1577bWkx8TeBbhw4cJa+ysrK6V///4CQLp06SIlJSWZvEwteLloEOQijR9jmZpf14Uft7lMnX8/rxnkWMmuqWNt1ZXJxvn3S9j5dawrkfhcNs+/jmPZ/AcnXmfSef7DGsvv/DrWlW50b7BdFtMM+6ye42Yj/uMhn6zn2Ndjjh3l92uwaWODjYiIiIh0EttE69u3b9xdV24bbJdeeqlzfFZWVsoZJk+e7JynlJLdu3en81LixDbRmjVrJuPGjZO9e/fW2uemwRb9xRuALF26NOkxJ598snPM888/X2v/vHnznP0PPvhg2q9PJyYs/AQ5hon5dV34SSeXifMf1LWDGCPx2jrWVn2ZbJt/W/PrWFci8blsnn9dx/Di2jrWlpeZdJ//MMfw89o61pVudG+w3RjTDPt7PcdtRvzHQ15Wz7ELY477td+vwaaNDTYiIiIi0sno0aOlX79+MmfOHKmoqKi1z02DrV+/fs7xp59+esoZnn322bhfPN977z2Xr6K2TZs2ScuWLWX06NHyxRdf1NqXToPtRz/6kXPOCy+8kPSYPn36OMck3uVWUVHh7M/OzpbS0tK0Xptu/Fg0MHUBJYgx/Li2rgs/6eYybf6DHCPo/DrWVkOZbJp/W/PrWFciUqvmbZ1/Ha/t1Rg61pZXmUyY/7Cu7fcYOtaVbnRvsP0uphn2XB3H9EX8x0NWAOhUzzX/EnP8RL9fg00bG2xEREREpJMtW7bUuc9tg61t27bO8VdeeWXKGZYtWxb3i2eyj1Z0q7S0VIqLi5PuS7fBFvvdbbfffnut/fv375fmzZs7x2zfvj1u/9y5c519s2bNcv2adOXXooGJHwHk91iNbeEnk1wmzX9QY4WVX7faSiWTTfNvY34d60okPpfN86/LNf0YS8fa8iKTKfMf5DWDHEvHutKN7g22m2KaYYtTOKYKwOoGrvnvmONv8Ps12LSxwUZEREREpnDTYCspKYn75XHChAkpj/Of//wn7txHH300w+T1S7fBFvvxjjk5OVJWVha3f/bs2c7+/v37x+07fPiw9OrVSwBIt27d5NChQ169nND5uWjg5SJHkIszfozZGD+6KNNcpsx/EGOGlV/H2ko1kw3zb2t+HetKJD6XzfMf5rX8HlPH2tLp/wvDGNOG/DrWlW50b7ANi2mGbajjmH/VHBM97u56rnc0gLKYY3/q92uwaWODjYiIiIhM4abBlvjL42233ZbyOBs2bIg797777sswef3SbbCVlJRIx44dnfPOP/98+fLLL6W0tFSee+65uDv4Hn744bhzn3jiicAaiEHze9HAi0WOMBZnvBzb7/y6Lvx4kcuE+fd77DDz61hbbjKZPv+25texrkRq57J1/oO+RrrSGVvH2sokk2nz78c10uV1ft3qSje6N9iOS2ieDU7Y3w3AIcR//9oP6rnefQnXy/L7Ndi0scFGRERERKZw02D7+uuv4355nDp1asrjfPXVV3HnTps2LcPk9Uu3wSYi8tRTT8Wdm2w75ZRT4r7PrqysTHr06CEA5Ljjjqt155vpglg0yGSRI8zFGS8yBJFf14Ufr3LpPv9+Zgg7v4615TaTyfOfaQZd8+tYVyLJa8vG+Q/iXK+4zaBjbcVmsn3+vTrXK17l17GudKN1g02qmzqfxDTQ1gDIrnm+DYDXEP/xkJvquc5YVH8/W2XNtiKI/DZtbLARERERkSncNNi2bNkS98vjnXfemfI4mzdvNqbBJiIyffp0adq0adLm2mmnnSa7d++OO/6xxx5z9s+ePdvDV6KHoBYN0lnk0GFxJpMsQeXXdeHHy1w6z38qTM2vY22lk8nU+c8ki875dawrkbpry7b5tzm/jrUVm8n2+c/kHL94kV/HutKNCQ22sQlNtBIAKwHsjGmWRff/JuHcrgCuBbAi5rjosZcHkd+mjQ02IiIiIjKFmwbbN998E/fL4+23357yOIkfEfmHP/whw+T1y7TBJiLyySefyNixY+XEE0+U3NxcueCCC+S5556TqqqquOMOHTokxx57rACQnj17Snl5ea1rlZSUyNKlS2XevHnyj3/8Q7Zv357uSwtFkIsGbhY5dFqcSSdTkPl1XfjxOpeu858qE/PrWFvpZjJx/tPNpHt+HetKpP7asmn+bc6vY20l1rzN8+/22KBkml/HutKNCQ22JgDeSWiyxf4z+ngtgOYJ515Wx3kvB5Hdto0NNiIiIiIyhZsG28GDB+N+ebzllltSHufjjz+OO/exxx7LMHn9vGiwpWrmzJnOOE8++WTcvsrKSrnzzjulTZs2cXmUUnLxxRfL1q1bfcvlpaAXDVJZ5NBxcSZKx/y6Lvz4kUvH+XfDtPw61lYmmUyb/0Q25detrkQari2b5t/W/DrWVmJzzeb5tzW/jnWlG+0bbFLd2DkSwHLE34EWe0faZwB6Jznv+CTHvwGgTVDZbdrYYCMiIoKKFG8AACAASURBVCIiU7hpsImItG3b1jl+9OjRKY+zbNmyuF88X3zxxfRDpyCoBltpaalkZ2cLAMnJyZHDhw/H7b/hhhtq/VVy7HbsscfKpk2bfMnmpTAWDepb5NB5cSZKt/y6Lvz4lUu3+XfLpPw61lammUya/2RsyK9jXYmkVls2zL/N+XWsrdhMts+/rfl1rCvdGNFgk+rmjgIwqqbRthPAtwA+BvAbAO3rOKclqr93rQrADgA3A1BB5rZpY4ONiIiIiEzhtsE2YMAA5/izzjor5XGeffbZuF88P/jggwxSNyyoBtuMGTOcMZ5++um4fa+++qqzr127drJgwQIpLS2VDRs2yHnnnefsO/XUU33J5qWwFg2SLWSYsDgTpVN+XRd+/Myl0/ynw5T8OtaWF5lMmf+6mJ5fx7oSST2X6fNve37daisxk+3zb2N+HetKN9o32AAcDaB1BudPAnAeEj4+khsbbERERERkL7cNtssuu8w5vnv37imPM2nSJOc8pZTs378/g9QNC6LBVlJSIp07dxYA0qdPH6moqIjbn5+f74w/Z86cuH1lZWWSk5Pj7H/rrbc8z+elMBcNYhc0srKyJCsry4jFmShd8uu68ON3Ll3mP10m5NextrzKZML818fk/DrWlYi7XCbPv4i9+XWsrWSZbJ1/W/PrWFe6yaTB1gTBmA2gUCn1lFLqx25PFpF7RGSJiBz2PhoREREREdngBz/4gfP466+/xo4dO1I67/3333ce9+/fH+3atfM8W9AefvhhFBUVAQCmTJmCpk2bOvv27NmDN998EwDQokULXH755XHntmjRAiNGjHB+XrRokf+BDdW5c2csX74cWVlZKC4uRnFxMbKysrB8+XJ07tw57HgNMj2/6Uyff9Pzm870+Tc9v+lMn39b85vC1vlnfkqH7w02pVQ3ABcBaAvgKgCvK6Vy/B6XiIiIiIgal7PPPjvu51QaQ7t378aKFSvqvIaJDhw4gAceeAAA0K9fPwwfPjxu/8cffxz9dAv06tULbdq0qXWN3NzcuOOJiIiIiIgoXhB3sOUnjLNcRDYGMC4RERERETUikUgEgwYNcn5+6KGHUF5eXu85f/zjH+OOGT16tG/5gjJz5kzs3LkTAHDHHXegSZP4X/uid7YBQMeOHZNeI/b54uJiH1LaoaioCPn5+c5fDkf/kjg/Pz9unnVlen7TmT7/puc3nenzb3p+05k+/7bmN4Wt88/8lI4gGmzdYh4LgP8GMCYRERERETVCv/rVr5zHn332Ga655hrnbq1Eixcvxr333uv8/LOf/QwDBw70PaOf9u3bhxkzZgAABgwYgMsuu6zWMbHzEfvRkbEqKyudx2VlZR6ntEN0cWPdunWIRCIoKChAQUEBIpEI1q1bp/0ih+n5TWf6/Jue33Smz7/p+U1n+vzbnN8ENs8/81Na0vniNjcbgNEAqgBU1myP+z0mt3rfj1V5eXlCRERERKS70aNHO1/I3aNHj5TOqaqqkiFDhsR9mfcZZ5whH374oXNMUVGR3H777dKsWTPnmLZt28pnn31W77Xh0ZfPb9q0Ke46c+fOTftaie644w7nui+88ELSY15++WXnmNzc3KTHLFy40DnmpJNO8iyfH7x4T9yK/XL5xC+Ur2+fLnTLH8Z7mAq/cuk2/26ZlF/H2so0k0nzn4wN+XWsK5HUasuG+bc5v461FZvJ9vm3Nb+OdaWbvLw8AbBK0um3pHOSqwGAzgAO1DTXqgBsAtDc73G5scFGRERERGZLp8EmIrJ9+3bp169frYZYhw4dJDs7W5o0aRL3fLNmzeRvf/tbg9fVvcG2e/du6dChgwCQgQMHSlVVVdLjvvjiC2fsVq1aycGDB2sdM2nSJOeY4cOHe5LPL0EvGqSyAKPzIo2O+XVd+PEjl47z74Zp+XWsrUwymTb/iWzKr1tdiTRcWzbNv635dayt2Ey2z7+t+XWsK91o3WCT6qbOeMTfxTY7iHG5JX0v2GAjIiIiIiOk22ATqf4F89xzz63VFEvcjjnmGHn11VdTuqbuDbbJkyc712yoYdi1a1fn2KeeeipuX1lZmfTq1cvZP3v2bE/y+SXIRQM3Cy86LtLoml/XhR+vc+k6/6kyMb+OtZVuJhPnP91MuufXsa5E6q8tm+bf5vw61lZizds8/26PDUqm+XWsK91o32CT6sbOlQD2xTTaVgO4GkBOUBm4scFGRERERObIpMEWtXz5crn++uulX79+0qFDB2nevLl06dJFhg4dKo8++qh8++23KV9L5wbbzp075YgjjhAAMmjQoDrvXov63e9+54zfrl07WbBggRw8eFA2btwo559/vrOvQ4cOruYoDEEtGqSz4KLTIo3O+XVd+PEyl87znwpT8+tYW+lkMnX+M8mic34d60qk7tqybf5tzq9jbblprkWZOv+ZnOMXL/LrWFe60b7BBmB4zTYRwK6aJlvsHW27AawD8C6AN1xsy4LIb9PGBhsRERERkX0mTpzo/OK8aNGiBo/ft2+f9OjRo1bTMHF75plnAkifmSAWDTJZaNFhkUb3/Lou/HiVS/f59zND2Pl1rC23mUye/0wz6Jpfx7oSSV5bNs5/EOd6xW0GHWsrNpPt8+/VuV7xKr+OdaUbExpssc206FaVZEs8pr6tCkBlEPlt2thgIyIiIiKyS2FhobRt21YAyIknnpjyeZ9//rn07t07aWOtefPmMmvWLB9Te8fvRQMvFljCXKQxIb+uCz9e5DJh/v0eO8z8OtaWm0ymz7+t+XWsK5HauWyd/6Cvka50xtaxtjLJZNr8+3GNdHmdX7e60o2pDbZMNzbY2GAjIiIiImr0HnzwQcnJyZGcnBz517/+5ercgwcPyqxZs2To0KESiUTk5JNPlgkTJsj69et9Sus9PxcNvFxYCWORxpT8ui78ZJrLlPkPYsyw8utYW6lmsmH+bc2vY12JxOeyef7DvJbfY+pYWzr9f2EYY9qQX8e60o0pDTY/tlAbbAD+WlOcm9M8/8cA5gJYD2A/gFIAGwEsATASQBsfMrPBRkRERERE1vBr0cCPBZUgF2lMyq/rwk8muUya/6DGCiu/brWVSiab5t/G/DrWlUh8LpvnX5dr+jGWjrXlRSZT5j/IawY5lo51pRsTGmw9/NqCyF/Ha7oypjhdNdgAHA1gcWxx17FtBHCqx7nZYCMiIiIiImv4sWjg50JKEIs0puXXdeEn3VymzX+QYwSdX8faaiiTTfNva34d60pEatW8rfOv47W9GkPH2vIqkwnzH9a1/R5Dx7rSjfYNNts2APkADqXTYKtprq1L0kzbDWAHqu/Mi33+MICzPMzOBhsREREREVnD60UDkxdQ/L62X2PouvCTTi4T5z+oawcxRuK1dayt+jLZNv+25texrkTic9k8/7qO4cW1dawtLzPpPv9hjuHntXWsK92wwRZsc+1cVH+UY2xxummwvZpw7l8BRGL2dwZwF4CKmGP2AejpUX422IiIiIiIyBqmLPwEMZap+XVd+HGby9T59/OaQY6V7Jo61lZdmWycf7+EnV/HuhKJz2Xz/Os4llfX1LG2TPhDJtZP/XSsK92wwRZMY61pTeMr8Q6zlBtsAC5LOO+xeo49P6HJtsCj18EGGxERERERWcOrBcUgF2f8GNPk/Lou/LjJZfL8e32tMMas61o61layTLbOv5/CzK9jXYkEm4v148+1dKwtPzLpOv9hjBlEfh3rSjdssPnfXBsA4J0kjTW3DbbVMedsBNCigeOnxRxfBaCvB6+FDTYiIiIiIrJG7O9m6S5MhLE44+XYpufXdeEn1Vymz7/N+XWsrcRMNs+/38LKr2NdiQSfi/XTOD4y2a9MOs5/0GMHlV/HutKNsQ02AP0A3AhgPoA3AHwC4DMAHwNYDuApABMAHB9Svm4AnkT8nWQC4FMAb7ppsAEYmHCNW1M45ygAZTHn/N6D18QGGxERERERWSPxDyDdLlCEuTjjRQYb8uu68JNKLhvm3+b8OtZWbCbb5z8IYeTXsa5EwsnF+vE2v4615Wcm3ebfLVPy61hXujGuwQbgJzUNtMqErSpmS9y3CsBFAed8OvGXtZpmYPuEfak02CYmXCcnxQyvx5yz1oPXxAYbERERERFZI7G55mahQofFmUyy2JRfx4WfhnLZNP+25textjL5d5ZfWD/u8utYVyLh5WL9eJdfx9ryO5NO858OE/LrWFe6MabBhurvMXsoSUMtsZlWX9NtIYBWAeWNbaKtB3B2HftSabD9Neb4IhcZ7oo5rwpAxwxfExtsRERERERkjdhFAzcLFjotzqSTyab8ui781JfLpvm3Ob+OtZVY8zbPf5CCzK9jXYmEm4v14w0dayuITLrMf7p0z69jXenGiAYbgCYAXoppmiVroNW1VSac9zqA5gFkfhrVHwc5BkDTJPvcNNg+jTn+TRcZRib8x9cpGb4mNtiIiIiIKBSJi4rczN50kZgplYULHRdnohpjfh3rSqTuBSnb5t/m/DrWVmwm2+c/aEHl17GuRMLPxfrJXNjvYTJBZdJh/jOhc34d60o3pjTYZqB2s2w/gLmobmCdBKA3qr/3rB+AH6L6+9meA1Aac270n38MIHP3evY9HVOcqTTYDsQcP89FhjMSfpG9PMPXxAYbEREREYUizGYQN+83XSTLVN8Chs6LM1GNLb+OdSXivrZ00djqpz461lZsJtvnPwxB5NexrkT0yMX6yYwO72GiIDOFPf+Z0jW/jnWlG+0bbACOB1CB+I9+fATAESme3wHA44hvzlUAOCGI/HVkejqmOOttsAFok/DLaMrNQQAnJJw7LsPcbLARERERUSjCbghx83bTRV2Zki1kmLA4E9WY8utYVyK1GyG2zr+OvMqvY23pmCkR66d+ur6HuuRi/aRPl/cwVtCZWD/e07GudGNCg+1FxH/c4/VpXud6xN8F91wQ+evI8nRMcTbUYOuc8MvoNBfj5CSc+5sUz1tVx1bCBhsRERERhSGdX+5ifyHNysqSrKwsI365jrItv46/oNeXybb5tzW/jnUlEp/L5vnXlRf5dawtHTMlw/qpm67voU65WD/p0ek9jAojE+vHWzrWlW4yabApqW7G+EYp1QrALgCtap56UkRuyOB6swFcV/NjKYAsETmYWcq0cjwNYHTNj1+JSM96jj0WwNcxT90h/4+9Nw+3q6rSvcdOSxKS0LhDYkJAQMAY0ZyghkbIMSJEoEAhcGmkUa4f+gmKXrFAKxR9Eyw/QNQCqVIKSi4IVyEGKDoRIYJfgkIqIigQes4JJATSknPG/SPZy7XX2c1q5prznXO/v+eZD0nWWnP+9lgvOWuekb2P6nkp15ksIstif/RPqnpBiusWNTm0e1dX18hFi5odJoQQQgghpBwqlUr06yz7kJ6eHpk6dar09vaKiEi1WpUlS5bIuHHjjDuWQWj+NcreS6alXa5Cq3+I/nn/biibuFeNEOuPTFF/xGwhOjWj0/PTDNR7iObF/GQH7R6KuHNifsyBmCs0pk+fLosXL16sqtOzXjukDKEE+4jIiM2/7hORuQXnO0dEvigigzbP+3ER+U3BOcsm+VSeJckDn+hT0CwMmxtvXXnmJIQQQgghhBBCCCGEEEIIIZuaVGUzefN/VUQWq+rrRSZT1ddk00cd1ti9yHyW2JD4/dAM1yaboOsKuhBCCCGEEOINPT090t3dLb29vVKtVqVarUpvb690d3dLT0+Pa722hObvG6HVn/7u8NHf9/r77u87vtffd3/f8b3+vvv7ju/1992fZMNGgy3+vsdlTc/KxguxX29taM4yeSvx+1EZrh2d+P3qgi6EEEIIIYR4QW1zunTpUpkyZYosWbJElixZIlOmTJGlS5fCb1JD9PeJEOtPf3f45u97/X339x3f6++7v+/4Xn/f/X3H9/r77k9ykOcHt2UZIvJ1EemXTR8P+WtDc86Pzfm1sl9DE4efyt9/QODzKc5/J3b+TzOs88nYdSoinyvovairq0sJIYQQQgixjWT4AdvxHw6e/IHgrY6hEKp/lntoi0ZOoda/3TEUsvoj5ko1e7ZQ6LT8tAIxW3Gn0OvvAhv+iLlSxfBifoqBcA+T2HRyXf+ioPoj5gqNrq4uFZFFmqffkueiTAuIHBdrhj1naM7nY3MeW/ZraOKQtcG2JHb+f2VY5/OJBtvHCnqzwUYIIYQQQpyQdnOXZgOKvMkO2R9xg550Crn+Wc5xRR5/xFypNs97aPUP2R8xW3Gn0OtvG1v+iLlSde/F/BTH9T1shC0nhPoXAdkfMVdooDfYpmxuhtUaYvsWnO8Tifn2KPs1NPHI2mD737HzX8iwzoWx6/pFZMuC3mywEUIIIYQQJ6TZ3GXZeCJuskP3R9ygx51Cr3/ec22R1x8xV6qt8x5S/UP2R8xWMvMh198mNv0Rc6Xq1ov5MQNitmw4odQ/L+j+iLlCA7rBppuaOq9sbob1i8j/LyLDcs4zXEQWxxpsL9vwb+KStcH2jcRD1ISU69wXu+a/DXizwUYIIYQQQpzQbnOXZ8OJtMnuBH/EDXryG9Uh19/ENWVR1B8tV6rl/J1VFp2en075O6ssmJ9s/oi5UnXnxfyY80fMVtlOSPXPgw/+iLlCw4cG21z5+zvO+kTkDhEZlXGOUZuvi7977UIb/k18sjbYpiQabKemuGYbEVkfu+Z7BrzZYCOEEEIIIU5otbkrstFE2GR3ij/iBj2xzwq6/qavNUVRf8RcqabLewj1D9kfMVtxp9DrbwMX/oi5UnXjxfyY9UfMVplOaPXPii/+iLlCw4cG29Yi8rr8/V1sfSLyrGz6+WJbtLl2hIicKCLPxRp0/SLyhoiMteHfxCtTg23zNY/HrnlK2ryTT0TOT2wWC38cJhtshBBCCCHEFc02dyY2mC432Z3kj7hBL9Jcq+FL/cucIy8m1kbMlWp6L9/rH7I/YraSTiHXv2xc+SPmStW+F/Nj3h8xW2U5Idbf9tq2/BFzhQZ8g003NXYOjjXX4u9Ce1tEHhSRqzc3lM4SkQs2//63m4/3Ja59V0QOteXe5PXkabAdl2iY/YeIVJqce6iIbIydu8CQNxtshBBCCCHECY02dyY3li422Z3mj7hBjzuFXn9bc9leEzFXqtm8fK6/6blcrNlsLsRslf21MC3MT/65EHOlateL+SlnLsRsleGEWn8Xa9rwR8wVGl402HRTc+ckEdkg9e9Ei390ZKMRP6fWXGv78YoWXkueBltlczMxHuz7RGTP2DlVETlv8+usnfOOiOxqyJsNNkIIIYQQ4oTk5q6MDaXNTXYn+iNu0E06odffxZw21kLMlWp2L1/rX+acNtdqNCditpo5hVj/snDtj5grVXP/4KQdruuPuFbI/+DEtBNy/V2tVbY/Yq7Q8KbBppsaPAeIyN9aNNea/Vm/iCwTkf1sOzd5HZkbbJuvmyAif0402VREVorIK5tfb/zP3xWRzxr0ZoONEEIIIYQ4IfmNn7I2kjY22Z3qj7hB9+EbPzbX8NEfMVeq+bx8rL+tuW2skZwbMVutnEKrf6j+iLlSrfcKuf6oa5iYGzFbJp3Q6+9yjTLnRswVGl412HRTk2ewiJwiIg+JyPpYA63R2CAij8imn8M21IVvk9eQq8G2+dpxIjK/QZMtOV4WkU8b9maDjRBCCCGEOCH5jR9ugN2sUWRuxA16GU6o9UdYo4y5EXOlmt/Lt/rbXMO2P2K22jmFVP9Q/RFzpaoDMh9q/RHnNrUGYrZMOflQf1dzl70GYq7Q8K7BVicgMlJEukXkWBE5TUTOFpHTReTzIrK/iIxw7djEO3eDLTbHTBH5V9n0jraVm5uJr4nI3SLyFREZXYI3G2yEEEIIIcQJZX/jJ4mPH+FS9lr8xk96EOvveq1O+8ZPES+f6m9rLVf+aNlK4xRS/UP0R8yVar1XyPVHmbOMtRCzZcLJl/rbnNPmWoi5QsPrBhuH3cEGGyGEEEIIcYXN5loNk5tUm5vrMtbkRxdlB63+LtfsxI8uKurlS/1trOnKHzFbaZ1CqH+o/oi5Uq33Crn+Lucqe03EbCF9LXSxZgj+iLlCgw02jvQ3nA02QgghhBDiiOQ3fmxhYpPqYnNtcm1T/ogb9LKdkOqfBx/8EXOlasbLh/qXvbZLf8RsZXHyvf6h+iPmSnWgV6j1tz1HXvKsjZitIk6+1b+MOfJi2h8tV2iwwcaR/oazwUYIIYQQQhzhcnNXZJPqcnNtwsGkP+IG3YYTSv3zgu6PmCtVc17o9S/TwbU/YrayOvlc/6IOqP6IuVJtnK0Q62/jWlNkdUDMVt5/IOdj/U1dawpT/oi5QsO7BpuIvEdEDhSRL4nImSLyTyIyN89w4e/zYIONEEIIIYS4wvXmLs8mFWFzXcTFtL/re9gIW04I9S8Csj9irlTNeiHXPw2++iNmK4+Tr/Uv4oLsj5gr1ebZCq3+IfsjZivuFHr9i1xTFib8EXOFhjcNNhGZISL3i8hGEekzMWz6hzDYYCOEEEIIIa5A2Nxl2aQiba7zOJXhj3APk9h0cl3/oqD6I+ZK1bwXav3T4qM/YrbyOvlY/7xO6P6IuVJtna2Q6h+yP2K2kpkPuf5Zz7VFUX/EXKHhRYNNRE4SkQ2bG2P9iZGnudbPBhsbbIQQQgghxB9QNndpNqmIm+saLv1R7mEc207Mj3kQc6Vajhdi/bPgmz9itoo4+Vb/JCH5o+VKtX22Qqp/qP6I2Uo210Kuf6j+iLlCA77BJiIf2dxcizfUkk22PIMNNjbYCCGEEEKIJyBt7lptUpE31zVc+SPdwxounJgfsyDmSrU8L7T6Z8Unf8RsFXXyqf6NCMEfMVeq6bIVQv1D9kfMVtwp9PqH6o+YKzR8aLAtkPp3qvWLyGMicqmI/L8icmLeYcM/pMEGGyGEEEIIcQXa5q7RRtSHzXUNF/5o91DVnRPzYw7EXKmW64VU/zz44o+YLRNOvtS/Gb77I+ZKNb2X7/UP3R8tW0mn0Osfoj9irtAo0mCr6KamS2lUKpVxIvJq7bcislJEjlHVu0tdmDSkUqks6urq6lq0aJFrFUIIIYQQ0mFUKpXo12XvQ9LS09Mj3d3dsnTpUqlWqyIi0tvbK1OmTJEHHnhAxo0b59iwNbb9Ee+hSyfmxwyIuRIp3wul/nnxwR8xW6acfKh/K3z2R8yVSDYvn+svEq5/HJRsNcpVqPUP1R/17ywkpk+fLosXL16sqtOzXmujwfZZEbl1829VRI5S1VtbXEJKhA02QgghhBDiCtTNXU9Pj0ydOjX6xka1WpUlS5bAb65r2PRHvIeunZif4ri+h82w4YVQ/yKg+yNmy6QTev3b4as/Yq5Esnv5Wv8aIfrHm2wo2WqWqxDrH6o/6t9ZSBRpsA0qQyjBjrFfv8TmGiGEEEIIIYQQQgghhBBCCPEZGw22LTb/V0XkcQvrEUIIIYQQQkgqah+x0tvbK9VqNfrXw93d3dLT0+Nary2++/uO7/X33d93fK+/7/6+43v9fff3Hd/rH6q/L4Raf/qTXOT5wW1ZhoicIiL9ItInIreWvR5H2/uxqKurSwkhhBBCCLGNgP2A7U78IedFQbuHqu6cmB9zIOZKtVwvpPrnwRd/xGyZcPKl/s3w3R8xV6rpvXyvf+j+aNlKOoVe/xD9EXOFRldXl4rIIs3Tb8lzUaYFRLpjDbbHy16Po+39YIONEEIIIYQ4AWlz12oj6sMm25U/0j2s4cKJ+TELYq5Uy/NCq39WfPJHzFZRJ5/q34gQ/BFzpZouWyHUP2R/xGzFnUKvf6j+iLlCA73BNlREVm5usm0UkZ3LXpOj5f1gg40QQgghhDgBZXOXZgONvMl26Y9yD+PYdmJ+zIOYK9VyvBDrnwXf/BGzVcTJt/onCckfLVeq7bMVUv1D9UfMVtwp9PqH6o+YKzSgG2y6qalzlfz9XWz/bmNNjqb3gg02QgghhBDiBITNXZaNM+Im27U/wj1MYtPJdf2LguqPmCtV816o9U+Lj/6I2crr5GP98zqh+yPmSrV1tkKqf8j+iNlKZj7k+mc91xZF/RFzhYYPDbZtROSNWJPtazbW5Wh4L9hgI4QQQgghTnC9ucuzYUbaZCP4u76HjbDlhFD/IiD7I+ZK1awXcv3T4Ks/YrbyOPla/yIuyP6IuVJtnq3Q6h+yP2K2sjTXavha/yLXlIUJf8RcoQHfYNNNjZ1PiMjaWJPtDhGZISKDbDlwsMFGCCGEEELc4XJzV2SjjLDJRvFH3KDbcEKpf17Q/RFzpWrOC73+ZTq49kfMVlYnn+tf1AHVHzFXqo2zFWL9bVxriqwOiNmKO4Vef1PXmsKUP2Ku0HDeYBOR+1OO1zc32GpNtj4RWS0i/y0iD2WYpzbuM+HfSYMNNkIIIYQQ4oq8G/SimNggu9xkI/kjbtDLdkKqfx588EfMlaoZLx/qX/baLv0Rs5XFyff6h+qPmCvVgV6h1t/2HHnJszZitoo4+Vb/MubIi2l/tFyhgdBgizfM2o3+2H/jI+31dfOY8O+kwQYbIYQQQghxRXxzZ2uTanJj7GKTjeaPuEEv0wmt/i7XLNMfMVeqxb18qb+NNV35I2YrrVMI9Q/VHzFXqgP/IVOo9Xc5V9lrImYL6WuhizVD8EfMFRq+NdhMDTbY2GAjhBBCCCEeEd/c2diklrEhtrnJRvRH3KCX5YRYf9drleWPmCvVYl4+1d/WWq780bKVximk+ofoj5gr1YH/kCnU+qPMWcZaiNky4eRL/W3OaXMtxFyhgdJgczHYYGODjRBCCCGEeEKZ3/hJUuZG2MYmG9UfcYNehhNq/RHW6KRv/OT18q3+Ntew7Y+YrXZOIdU/VH/EXKmW/w+ZUOqPOLepNRCzZcrJh/q7mrvsNRBzhQZCg20HV8OEfycNNtgIIYQQQogr4ps7boDdzF10DcQNumkn5Pq7nrusNRBzB2RnxgAAIABJREFUpZrPy8f625rbxhrJuRGz1coptPqH6o+YK9WB/5Ap1PqjrmFibsRsmXRCr7/LNcqcGzFXaDhvsHH4M9hgI4QQQgghrkhu7vgRLnbmNLkW4gbdl2/82FjLV3/EXKlm9/K1/mXOaXOtRnMiZquZU4j1LwvX/oi5Uq33Crn+iGuZmhMxWz78QybmpzWIuUKDDTaO9DecDTZCCCGEEOKIRps7kxtKm5vrMtb0wR9xg27qG4o+1N/WXLbXRMyVajYvn+tvei4XazabCzFbZX8tTAvzk38uxFyp2vVifsqZCzFbZTih1t/Fmjb8EXOFBhtsHOlvOBtshBBCCCHEEWX+q30Xm2uTa/vij7hBjzuFXv8y58iLibURc6Wa3sv3+ofsj5itpFPI9S8bV/6IuVK178X8dMZHJpflhFh/22vb8kfMFRrwDTYROSE2RhmYb46IXCsifxCR/Wy8hlAGG2yEEEIIIcQVrTZ3RTaYLjfXJhx88kfcoMedQq+/6WtNUdQfMVeq6fIeQv1D9kfMVtwp9PrbwIU/Yq5U3XgxP2b9EbNVphNa/bPiiz9irtDwocHWLyJ9m8dOBub7P7E5/6eN1xDKYIONEEIIIYS4ot3mLs9GE2FzXcTFN3/EDXqyuRZy/U1cUxZF/dFypVrO31ll0en56ZS/s8qC+cnmj5grVXdezI85f8Rsle2EVP88+OCPmCs0fGmw1RpiJhpsN8Xm+7aN1xDKYIONEEIIIYS4Is3mLsuGE2lzncfJR3/EDXrcKfT65z3XFnn9EXOl2jrvIdU/ZH/EbCUzH3L9bWLTHzFXqm69mB8zIGbLhhNK/fOC7o+YKzR8abAZeQebiGwpIs/G5vymjdcQymCDjRBCCCGEuCLt5i7NxhNxc10jZH/EDXrSKeT6ZznHFXn8EXOl2jzvodU/ZH/EbCE212owP+lAzJWqey/mpziu72EjbDkh1L8IyP6IuULDeYNNRI4VkbktRvwdbP9fm3ObjXNE5Hsi8tTmeWrzHWfiNXTKYIONEEIIIYS4IsvmrtUGFHlzXSNUf8QNeiOnUOvf7hgKWf0Rc6WaPVsodFp+WoGYrbhT6PV3gQ1/xFypYngxP8VAuIdJbDq5rn9RUP0Rc4UGQoNtltS/Sy05+qW+yVZk9Mf+u1FEJpp4DZ0y2GAjhBBCCCGuyLq5a7QR9WFzXSNEf8QNejOnEOsfqj9irlQHNkJCrT8ipvwRs4XolIT5aQ3qPUTxYn7yg3IP49h2Yn7Mg5grNIo02Cq6qelSmEql8gsR+dzmmzXgcOzXZhbcNOfPVPVkQ/N1BJVKZVFXV1fXokWLXKsQQgghhJAOo1L5+7Yg7T6kp6dHuru7ZenSpVKtVkVEpLe3V6ZMmSIPPPCAjBs3rhRXU4Tm39vbGx0ztZcsSqtchVZ/kTD98/zdYIO4V8j1R8WEP2K2EJ0awfw0B/UeInkxP/lAuoc1XDgxP2ZBzBUa06dPl8WLFy9W1elZrzXZYNteRP4sIiONTNiafhH5mYh8VVXXWlgvGNhgI4QQQgghrsi7uevp6ZGpU6dGzZ1qtSpLliyB31zXCM2/BsoGvV2uQqt/iP6o3/iJe9UIsf7IFPVHzBaiUzM6PT/NQL2HaF7MT3bQ7qGIOyfmxxyIuUKjSINtiCkJVX2xUqkcLCI7Jg5VROTfaqeJyD+KSE/W6WXTx0Ku3nztn1V1RX5bQgghhBBCCCGEEEIIIYQQQvIxyORkqvqgqv4sMX5aO7z5v7c2OKfduF5Vb1TVX6rqI2yuEUIIIYQQ0hnUPmKlt7dXqtVq9DGF3d3d0tOT9d/t2Sc0f98Irf70d4eP/r7X33d/3/G9/r77+47v9ffd33d8r7/v/iQjeX5wW9Yhmz7SsV82vQttJxtrcjS9F4u6urqUEEIIIcQWzz//vF566aW6//776/bbb6/Dhw/X0aNH62677aYnnHCC3n333drf31/K2u+++67ecMMNevTRR+tOO+2ko0aN0i222EJ32GEHPeKII/TGG2/U9evXZ5pz48aNetVVV+lHP/pRHTNmjG655ZY6ffp0nTdvnq5bty7TXFdffXX0A6d/9rOfZbrWR2qvVVL+gG3EHxKehRD9s95DGzRzCrH+ofoj5kq13ivk+iNiyh8xW4hOSZif1qDeQxQv5ic/KPcwjm0n5sc8iLlCo6urS0Vkkebpt+S5KPMiIvvHxnAba3I0vRdssBFCCCHECuvWrdOzzz5bhw8fXvdQ32h84hOf0Geffdbo+vfdd5/utNNObdfeYYcd9I477kj9mmbNmtV0rg996EP6yiuvpJ5r0qRJKiK666676saNG4u8XC/IsrlrtRF1vUlNQ6j+iBv0Rk6h1r/dMRSy+iPmSjV7tlDotPy0AjFbycYtGsxPexBzpYrhxfwUA+EeJrHp5Lr+RUH1R8wVGvANNg6cwQYbIYQQQmywevVq/fSnPz2gATVkyBCdNGmSbrnllgOOvfe979W//e1vRtb/13/9Vx08ePCANUaOHKnbb7+9jhgxYsCxc889t+28X/3qV+uuGTNmjI4bN67uz/bcc09999132851xRVXRNfccMMNJl42PGk3d2k2oMib7JD9ETfoSaeQ65/lHFfk8UfMlWrzvIdW/5D9EbMVdwq9/rax5Y+YK1X3XsxPcVzfw0bYckKofxGQ/RFzhQYbbBzpbzgbbIQQQgixwKGHHlr3IL/33nvrPffcE71Lq6+vTx966CHdb7/96s6bMWNG4Y+LvPPOOwc017q7u/XBBx/Uvr4+Vd300ZH/9V//pR/96Efrzrv66qubzvvMM8/UzXvJJZdEjbT58+frqFGjomPXXHNNS8c1a9bohAkTVER09913j7xCJ83mLsvGE3GTHbo/4gY97hR6/fOea4u8/oi5Um2d95DqH7I/YraSmQ+5/jax6Y+YK1W3XsyPGRCzZcMJpf55QfdHzBUa8A02ETmhrGHDP6TBBhshhBBCyuZnP/tZ3UP88ccfrxs2bGh47saNG/Wggw6qO3/BggW5116/fr3usMMOdfOdccYZTZt269ev1zlz5kTnbrHFFk3fRffd7343Ou+www4bcPx73/tedPzjH/94S8/LL788OvfnP/959hfqKe02d3k2nEib7E7wR9ygJ79RHXL9TVxTFkX90XKlWs7fWWXR6fnplL+zyoL5yeaPmCtVd17Mjzl/xGyV7YRU/zz44I+YKzR8aLD1i0hfGcOGf0iDDTZCCCGElMnGjRvrGlx77bVX23ekLVu2TAcNGhRdc/LJJ+de/9///d/rNhCHHHJI2/XXrFlT97PaTjzxxIbn7bPPPtE5119//YDjL730UnR86NChunbt2obzvPPOO9HHSn7wgx/smHevqbbe3BXZaCJssjvFH3GDHncKvf6mrzVFUX/EXKmmy3sI9Q/ZHzFbcafQ628DF/6IuVJ148X8mPVHzFaZTmj1z4ov/oi5QsOnBlu/oVGbiw02NtgIIYQQAsTtt98ePbwPHjxYn3jiiVTXnXbaaXrkkUfql770Jf3BD36Qe/0jjzyybgOxdOnSVNddddVV0TUjR47Ut99+e8A52267bXTOH/7wh4bzjB49Ojrnz3/+c8NzLrnkkuicW265Jf2LC4BmmzsTG0yXm+xO8kfcoBdprtXwpf5lzpEXE2sj5ko1vZfv9Q/ZHzFbSaeQ6182rvwRc6Vq34v5Me+PmK2ynBDrb3ttW/6IuULDlwZb0YZafER/bsM/pMEGGyGEEELK5MQTT4we3g8++GDr67/vfe+r+0Z7Wp566qm6jcf8+fMHnDNkyJDo+NNPP91wnkmTJkXnLFy4cMDxVatWRY26PfbYo/DPm/ONRps7kxtLF5vsTvNH3KDHnUKvv625bK+JmCvVbF4+19/0XC7WbDYXYrbK/lqYFuYn/1yIuVK168X8lDMXYrbKcEKtv4s1bfgj5goNHxps52Qc/ywiF4vINSJyn4i8HWuqrReRL4rIdiKynQ3/kAYbbIQQQggpk8mTJ0cP70XeiZaXUaNGResfeeSRqa9bvXp13cZj7ty5A84ZOXJkdPyZZ55pOM/48eOjcx599NEBx88///zo+G233Zb+hQVCcnNXxobS5ia7E/0RN+gmndDr72JOG2sh5ko1u5ev9S9zTptrNZoTMVvNnEKsf1m49kfMlWq9V8j1R1wr5H9wYtoJuf6u1irbHzFXaMA32IoOERkuIt8SkVWy6R1sG0RkjmsvHwcbbIQQQggpi+Q3sh555JHo2HPPPacXXXSRHnroofqRj3xEp02bpoceeqheeeWVRjcQW2yxRbT+5z//+dTXrVmzps792GOPHXDOxIkTo+OPPfbYgOP9/f06fPjw6Jzku9xWrlypW2+9tYqITps2rePevaaqA77xU9ZG0sYmu1P9ETfoPnzjx+YaPvoj5ko1n5eP9bc1t401knMjZquVU2j1D9UfMVeq9V4h1x91DRNzI2bLl3/IxPw0BzFXaATfYItkRfYWkXWy6Z1sb4nIDq6dfBtssBFCCCGkLB566KG6h/eXX35ZV61apaeeeqpWKpW6Y/Gx5ZZb6mWXXWbEYfvtt4/mnTVrVurrkh8Ruf/++w8454ADDoiOX3fddS3nGDlypG7cuLHu+DnnnBMdv/322zO/thBIfuOHG2A3axSZG3GDXoYTav0R1ihjbsRcqeb38q3+Ntew7Y+YrXZOIdU/VH/EXKnqgMyHWn/EuU2tgZgtU04+1N/V3GWvgZgrNDqmwaabGkRnyd9/LtvPXfv4NthgI4QQQkhZ/Od//mfdw/sLL7ygu+22W9PGWnIcd9xxA5pSWTnkkEOi+UaMGKGrVq1Kdd0PfvCDOpcPf/jDA86Jf7zjfvvtN+D4WWedFR2fPXt23bE333xTx44dqyKie+65Z74XFwBlf+MniY8f4VL2WvzGT3oQ6+96rU77xk8RL5/qb2stV/5o2UrjFFL9Q/RHzJVqvVfI9UeZs4y1ELNlwsmX+tuc0+ZaiLlCo9MabFuJyDubm2xrRGSMayefBhtshBBCCCmLK6+8su7h/WMf+1j0609/+tN655136htvvKFr167V//7v/9a5c+fW/cw0EdFvf/vbhRx+9KMfZZ5v9erVutNOO9Vdt+uuuw44b9myZTp06NDonFNOOUVfeeUVXbVqlV5xxRU6ePDg6Ngdd9xRd+3ZZ58dHfv1r39d6DX6jM3mWg2Tm1Sbm+sy1uRHF2UHrf4u1+zEjy4q6uVL/W2s6cofMVtpnUKof6j+iLlSrfcKuf4u5yp7TcRsIX0tdLFmCP6IuUKjoxpsuqlJ9Ij8/V1sB7v28WmwwUYIIYSQsrjooovqHt5ro9XHPz755JM6fvz4uvMXLVqU22H16tW63XbbRXNVKhX90Y9+1PT8NWvW6GGHHTbAeaeddmp4/ty5cxu+xviYM2dO3TXLly/X0aNHq4jojBkzcr+2EEh+48cWJjapLjbXJtc25Y+4QS/bCan+efDBHzFXqma8fKh/2Wu79EfMVhYn3+sfqj9irlQHeoVaf9tz5CXP2ojZKuLkW/3LmCMvpv3RcoVGJzbYbok12E517ePTYIONEEIIIWVx7rnnDmg2nXrqqW2vu+++++qu+dznPlfI4xe/+MWAn/k2e/ZsnT9/vi5fvlw3bNigL774ov7bv/1b9BGWgwcP1t133z06/wMf+EDDufv7+/X0009v2lw74ogjdN26dXXXnHnmmdHxu+++u9Br8x2Xm7sim1SXm2sTDib9ETfoNpxQ6p8XdH/EXKma80Kvf5kOrv0Rs5XVyef6F3VA9UfMlWrjbIVYfxvXmiKrA2K24k6h19/UtaYw5Y+YKzQ6scH2UKzBdqZrH58GG2yEEEIIKYtLL7207uF9+PDh2tPTk+ra/fffP7pu5MiRun79+kIu3//+93XQoEFNG2HxMWjQIP3JT36ixx9/fPRn7Z6Xfvvb3+qJJ56o06ZN0z322EOPOuqoAR8LqbppY1P7GMx99tmn4VwrVqzQBQsW6PXXX6/z58/XN954o9BrR8b15i7PJhVhc13ExbS/63vYCFtOCPUvArI/Yq5UzXoh1z8NvvojZiuPk6/1L+KC7I+YK9Xm2Qqt/iH7I2Yr7hR6/YtcUxYm/BFzhUZHNdhEZFv5+89g6xORk1w7+TTYYCOEEEJIWSR//tmsWbNSX3vZZZfVXfvoo48W9lmwYMGAn62WHLvuuqs+/PDDqqp68MEHR39+4IEHFl5fVfWMM86I5rz33nvrjq1Zs0ZPO+00HTZsWJ3T4MGD9Ytf/KKuWLHCiAMSCJu7LJtUpM11Hqcy/BHuYRKbTq7rXxRUf8RcqZr3Qq1/Wnz0R8xWXicf65/XCd0fMVeqrbMVUv1D9kfMVjLzIdc/67m2KOqPmCs0Oq3Bdu3m5lqtwfZx104+DTbYCCGEEFIWN9xwQ93D+1e+8pXU195+++111/7qV78y4rRhwwa9+eab9aSTTtK99tpLp0yZojNnztRTTjlF77rrLu3r64vOnTZtWrT+SSedVHjtV199VUeMGKEiovvtt1/dsb6+Pv3MZz7Tsvk3derU4JpsKJu7NJtUxM11DZf+KPcwjm0n5sc8iLlSLccLsf5Z8M0fMVtFnHyrf5KQ/NFypdo+WyHVP1R/xGwlm2sh1z9Uf8RcodERDTYR+aCI/O/NTbW+zQ22l117+TbYYCOEEEJIWTz00EN1D+9f+9rXUl/7wAMP1F17ww03lGg6kA0bNtS9k+yiiy4qPOdpp50Wzfeb3/ym7tiPf/zj6Nj48eN1wYIFum7dOn3iiSd0xowZ0bHjjz++sAcSSJu7VptU5M11DVf+SPewhgsn5scsiLlSLc8Lrf5Z8ckfMVtFnXyqfyNC8EfMlWq6bIVQ/5D9EbMVdwq9/qH6I+YKDfgGm4jcn2M8IJt+1tpiEXk50VirvXvtbBv+IQ022AghhBBSFm+99ZZWKpXo4X3OnDmpr/3lL39Z9+Df6OeZlcnDDz9ct/5dd91VaL4XX3xRhw8friKin/zkJ+uO9ff313105X333Vd3/I033tCtttpKRTb9fLhnn322kAsSaJu7RhtRHzbXNVz4o91DVXdOzI85EHOlWq4XUv3z4Is/YrZMOPlS/2b47o+YK9X0Xr7XP3R/tGwlnUKvf4j+iLlCw4cGW60hlmf0S31TrfZnS0VkmA3/kAYbbIQQQggpk5133jl6eN9+++21v78/1XUXXnhh3YP/X/7yl1zrr1mzRv/yl7/ogw8+qLfddlvq6775zW9Gaw8fPlxXrVqVa/0ap556ajTfQw89VHfs8ccfj45NnDix4fUnnHBCdM6VV15ZyAUJxM1dfENarVa1Wq16sbmuYdsf8R66dGJ+zICYK9XyvVDqnxcf/BGzZcrJh/q3wmd/xFypZvPyuf6q4fojZquRU6j1D9UfMVdohN5ga9Rs+5OIvNeGe2iDDTZCCCGElEm8USUi+rvf/S7VdXvttVd0zYQJE1I35pIkfw7csmXL2l6zZs0a3W677aJrDj744Fxr11i2bFn0cZMHHHDAgOPXXXddtNZBBx3UcI7LLrssOufkk08u5IME6ubu9ddfr/vGRrVa9WJzXcOmP+I9dO3E/BTH9T1shg0vhPoXAd0fMVsmndDr3w5f/RFzpZrdy9f61wjRHzFbzZxCrH+o/oi5QqNIg22Q2KNScLwjIgtE5EQRmaaqr1h0J4QQQgghKTjppJPqfv+tb32r9o98mnLPPffIwoULo98fc8wxUqlUcq0/Y8aMut/fcMMNba+ZN2+evP7669HvTzvttFxr1zj//PNlw4YNIiJy3nnnDTje09MT/XrrrbduOEf8z3t7ewv5EEIIIYQQQgghxDy2Gmzvyzl2FJFJIjJGVceq6iGq+h+q2m/JmxBCCCGEZGDq1Kny2c9+Nvr9woUL5etf/3rTJtszzzwjJ554YvT7ESNGyNe+9rXc6++8887y8Y9/PPr9vHnz5Lnnnmt6/i233CLnnntu9PuZM2fKgQcemHv9Z599Vn7605+KiMjs2bMHNPxEpK4WgwcPbjhPX19f9Ov169fn9iHt6enpke7ubunt7ZVqtSrValV6e3ulu7u7rhmKiu/+vuN7/X339x3f6++7v+/4Xn/f/X3H9/qH6u8Lodaf/iQXed72xuHvEH5EJCGEEEJKJvlxFSKis2bN0gcffFD7+vpUVfWdd97Ra6+9Vt/znvfUnXfZZZc1nPO5556rO2+HHXZouv4999xTd+7EiRP15ptv1vXr10fnLF26VL/0pS/VnbfNNtvoX//610Kv/cQTT4zme+yxxxqec/XVV0fnHHLIIQ3Pufjii6Nz5syZU8gJCQH7eJJO/CHnRUG7h6runJgfcyDmSrVcL6T658EXf8RsmXDypf7N8N0fMVeq6b18r3/o/mjZSjqFXv8Q/RFzhQb8z2Ara4jIR1w7+DbYYCOEEEKIDf70pz/p+PHj6x7mRUSHDx+ukyZN0qFDhw449oUvfKHpfFkabKqq3/72txuuPXnyZB01atSAY1tvvbU+/PDDhV7z008/rYMHD27ZOFOtbwA2ex3HHntsdM7ZZ59dyAsJpM1dq42oD5tsV/5I97CGCyfmxyyIuVItzwut/lnxyR8xW0WdfKp/I0LwR8yVarpshVD/kP0RsxV3Cr3+ofoj5gqNjmqwichQETlORB4RkY2ufXwbbLARQgghxBbPP/+8/sM//MOAZlZyjBw5Ui+//HLt7+9vOlfWBpuq6rx583TYsGFt1581a1bhd66pqh533HHRnIsWLWp63sqVK+u87r///rrjy5cv17Fjx0bH77777sJuKKBs7tJsoJE32S79Ue5hHNtOzI95EHOlWo4XYv2z4Js/YraKOPlW/yQh+aPlSrV9tkKqf6j+iNmKO4Ve/1D9EXOFRkc02ERksohcJCKvi0ifiPSLSJ9rL98GG2yEEEIIsc3ChQv1jDPO0A9/+MP6nve8R4cMGaJbb7217rvvvnrBBRfoa6+91naOPA02VdWXXnpJ586dq3vvvbdus802OmTIEB0zZozuscceeuqpp+pDDz1U8NVtYunSpTpo0CAVET388MPbnn/MMcdEr2X8+PF611136bp16/TJJ5/UvfbaKzq2yy67RB+rGQIIm7ssG2fETbZrf4R7mMSmk+v6FwXVHzFXqua9UOufFh/9EbOV18nH+ud1QvdHzJVq62yFVP+Q/RGzlcx8yPXPeq4tivoj5gqNoBtsInKgiPxKRN6NNdZqgw227PVkg40QQgghxDBHHXWUiohWKhX94x//2Pb8ZcuW1b1LrdEYNGjQgHe3+Y7rzV2eDTPSJhvB3/U9bIQtJ4T6FwHZHzFXqma9kOufBl/9EbOVx8nX+hdxQfZHzJVq82yFVv+Q/RGzlaW5VsPX+he5pixM+CPmCo3gGmwispWIfENEnt7cVIs31uK/Z4Mte23ZYCOEEEIIMcgTTzyhlUpFRUSPOOKI1Nf9/ve/13HjxjVsro0aNUpvueWWEq3d4HJzV2SjjLDJRvFH3KDbcEKpf17Q/RFzpWrOC73+ZTq49kfMVlYnn+tf1AHVHzFXqo2zFWL9bVxriqwOiNmKO4Vef1PXmsKUP2Ku0AimwSYi00XkOhFZ3aSpFv+z50XkfNfOvg022AghhBBCzPKNb3xDd955Z91ll130ySefzHTtihUr9MILL9SZM2fqlClTdN9999XvfOc7+tJLL5Vk65a8G/SimNggu9xkI/kjbtDLdkKqfx588EfMlaoZLx/qX/baLv0Rs5XFyff6h+qPmCvVgV6h1t/2HHnJszZitoo4+Vb/MubIi2l/tFyh4XWDTUSGicgJIvL7Bk205O/fEZHrRWSWiFRcu/s42GAjhBBCCCGuiG/ubG1STW6MXWyy0fwRN+hlOqHV3+WaZfoj5kq1uJcv9bexpit/xGyldQqh/qH6I+ZKtd4r5Pq7nKvsNRGzhfS10MWaIfgj5goNLxtsIrKjiFwqIj0pGmu/FZEviMiWrnxDGWywEUIIIYQQV8Q3dzY2qWVsiG1ushH9ETfoZTkh1t/1WmX5I+ZKtZiXT/W3tZYrf7RspXEKqf4h+iPmSrXeK+T6o8xZxlqI2TLh5Ev9bc5pcy3EXKHhVYNNRGaLyHwRebdJU602nhORc0VkJ9uOIQ822AghhBBCiCvK/MZPkjI3wjY22aj+iBv0MpxQ64+wRid94yevl2/1t7mGbX/EbLVzCqn+ofoj5kpVB2Q+1Pojzm1qDcRsmXLyof6u5i57DcRcoQHfYBORbUTkWyLyN2n9brX4f9lYK+desMFGCCGEEEKcEN/ccQPsZu6iayBu0E07Idff9dxlrYGYK9V8Xj7W39bcNtZIzo2YrVZOodU/VH/EXKnWe4Vcf9Q1TMyNmC2TTuj1d7lGmXMj5goN2AabiHxURH4qImtaNNX6ReRZEfmnxHE22Mq5J2ywEUIIIYQQJyQ3d/wIFztzmlwLcYPuyzd+bKzlqz9irlSze/la/zLntLlWozkRs9XMKcT6l4Vrf8RcqdZ7hVx/xLVMzYmYLR/+IRPz0xrEXKEB1WATkeEicpKI/KFBIy3++7Ui8p8iMit2LRtsJQ822AghhBBCiCsabe5Mbihtbq7LWNMHf8QNuqlvKPpQf1tz2V4TMVeq2bx8rr/puVys2WwuxGyV/bUwLcxP/rkQc6Vq14v5KWcuxGyV4YRafxdr2vBHzBUaEA02EdlJROaJyPIWTbV+EfmjiJwmIls3mIMNtpIHG2yEEEIIIcQVzTZ3JjaWLjbXJtf2xR9xgx53Cr3+Zc6RFxNrI+ZKNb2X7/UP2R8xW0mnkOtfNq78EXOlat+L+emMj0wuywmx/rbXtuWPmCs0nDfYRGSBiGxs0Fir/XqFiPxQRKa3mYcNtpIHG2yEEEIIIcQVrTZ3RTaYLjfXJhx5bObjAAAgAElEQVR88kfcoMedQq+/6WtNUdQfMVeq6fIeQv1D9kfMVtwp9PrbwIU/Yq5U3XgxP2b9EbNVphNa/bPiiz9irtBAaLD1NxjvishdInKciGyRcR422EoabLARQgghJA3Jb1hz+DuQaOeVZ6OJsLku4uKbP2K24k6h19/ENWVR1B8tV6rl/J1VFp2en075O6ssmJ9s/oi5UnXnxfyY80fMVtlOSPXPgw/+iLlCA6XBVvsoyD+JyP8jItWc87DBVuIQNtgIIYQQkgLXTSEOcwOJNF5ZNpxIm+s8Tj76I2Yr7hR6/fOea4u8/oi5Um2d95DqH7I/YraSmQ+5/jax6Y+YK1W3XsyPGRCzZcMJpf55QfdHzBUaSA222n+fEZFrReRzkvLda7F52GArcQgbbIQQQghJgeumEIe5gURarzQbT8TNdY2Q/RGzlXQKuf5ZznFFHn/EXKk2z3to9Q/ZHzFbcafQ628bW/6IuVJ178X8FMf1PWyELSeE+hcB2R8xV2igNNji72KLj7dF5CYROUREBmWYhw22EoawwUYIIYSQFJh4CG+1gUDeHNXw2R91E5XFy+f6q4brj5itRk6h1r/dMRSy+iPmSjV7tlDotPy0AjFbcafQ6+8CG/6IuVLF8GJ+ioFwD5PYdHJd/6Kg+iPmCg2EBtsHRORfRKQn0SRLNt5eEZGLROT9TeZhg63kwQYbIYQQQtJg6iG80UbCh81RDV/9UTdRWb18rX+NEP0Rs9XMKcT6h+qPmCvVeq+Q64+IKX/EbCE6JWF+WoN6D1G8mJ/8oNzDOLadmB/zIOYKDecNtmgykaEicpSI3C0iGxPNtWSz7UEROUFERsSuZ4Ot5MEGGyGEEELSYPIhPL6hqFarWq1Wvdgc1fDRH3UTlcfLx/rHCc0fMVutnEKrf6j+iLlSrfcKuf6omPBHzBaiUyOYn+ag3kMkL+YnH0j3sIYLJ+bHLIi5QqNIg62im5ouxqlUKpNF5BQROVFEtt/8x7XFKrFf1z5C8t9FZGHsvPer6rOlyHUwlUplUVdXV9eiRYtcqxBCCCEEmEqlEv3axPNiT0+PTJ06VXp7e0VEpFqtypIlS2TcuHGF57aBb/6m758p8nr5Vv8kofnXQMlWu1yFVv8Q/X34O6tGiPVHpqg/YrYQnZrR6flpBuo9RPNifrKDdg9F3DkxP+ZAzBUa06dPl8WLFy9W1elZrx1UhpCIiKq+oKpzRWRHEfmMiPwf2fSutnhzrSIiY0Tkf4rII7E/J4QQQgghhBBCCCGEEEIIIQSS0hpsNTa/y+4uVT1CRCaJyLdF5GnZ1FwTqW+2xflBpVI5qlKpbFG2IyGEENLJ9Pb2SqVSyTXuvfdeYx6rV6+Wa6+9Vg477DCZPHmyjBgxQsaMGSO77767HHnkkXLTTTfJmjVrMs3Z19cnP/jBD+RjH/uYjB07VkaPHi177rmnXH755bJ+/fpMc/3whz+MXvf111+f6dpOp6enR7q7u6W3t1eq1apUq1Xp7e2V7u5u6enpca3XFt/9fcf3+ofm7xuh1Z/+7vDR3/f6++7vO77X33d/3/G9/r77+47v9ffdn2Qkz+dKmhgisq+I/ExE3pH6n82WHKtE5D9EZLaIDHblG8oQ/gw2QgghCe666666z+TOMu655x4jDrfeeqtut912bdebOHGi3nrrranmXLdunc6aNavpXB/60If0lVdeST3XpEmTVER011131Y0bNxZ5uV4Qr1UREH/IcxZ89Td1/0yT1cvX+tcI0R8xW82cQqx/qP6IuVKt9wq5/oiY8kfMFqJTEuanNaj3EMWL+ckPyj2MY9uJ+TEPYq7QKPIz2BAaPqNF5FQR+cPmRlu82Zb8fY+I/EBE9nHt7etgg40QQkiSiy66KHrYGjZsmO68886px8MPP1x4/e9///sDml+VSkXHjx+vEydO1MGDBw84fvHFF7ed96tf/WrdNWPGjNFx48bV/dmee+6p7777btu5rrjiiuiaG264ofBr9gETD+GtNhKuNxlp8NkfdROVxcvn+quG64+YrUZOoda/3TEUsvoj5ko1e7ZQ6LT8tAIxW8nGLRrMT3sQc6WK4cX8FAPhHiax6eS6/kVB9UfMFRpeN9jqZET22NxAeyNFs+05EbnItbNvgw02QgghSY488sjoYeuQQw6xuvZ9992nlUolWn/UqFF66aWX6vLly6Nz3n77bb3mmmt0m222qWvA/fKXv2w67zPPPFPXmLvkkkuiRtr8+fN11KhR0bFrrrmmpeOaNWt0woQJKiK6++67a19fn5kXD07Rh/A0GwjkTZLv/qibqLRevtc/ZH/EbCWdQq5/lnNckccfMVeqzfMeWv1D9kfMVtwp9PrbxpY/Yq5U3XsxP8VxfQ8bYcsJof5FQPZHzBUawTTYIimR4SJyvIg8EGuuJRtt/SLS59rVt8EGGyGEkCQ77bRT9LA1d+5ca+v29/fr1KlTo7VHjBihjz32WNPzn3rqKR07dmx0/vvf/37t7+9veO53v/vd6LzDDjtswPHvfe970fGPf/zjLT0vv/zy6Nyf//zn2V6kxxR5CM+ycUDcJIXgj7qJSuMVQv1D9kfMVtwp9PrnPdcWef0Rc6XaOu8h1T9kf8RsJTMfcv1tYtMfMVeqbr2YHzMgZsuGE0r984Luj5grNIJrsNUJiuwsIheLyMtS/y42Ntjy1ZMNNkIIIRErV66sewdZq3eFmeY3v/lN3YNemubeOeecU3fN448/3vC8ffbZJzrn+uuvH3D8pZdeio4PHTpU165d23Ced955J/pYyQ9+8IMd8+41Vc39EJ5nw4C0SQrJH3ET1c4rpPqH6o+YreQ3qkOuv4lryqKoP1quVMv5O6ssOj0/nfJ3VlkwP9n8EXOl6s6L+THnj5itsp2Q6p8HH/wRc4VG0A22SFRksIgcJiK3i8i7bLCxwUYIIaQ4999/f93D1osvvmht7csuu0wHDRoUrf3CCy+0vebOO++s873lllsanrfttttG5/zhD39oeM7o0aOjc/785z83POeSSy5pu1ao5HkIL7JRQNgkheSPuolq5RVS/UP2R8xWMvMh19/0taYo6o+YK9V0eQ+h/iH7I2Yr7hR6/W3gwh8xV6puvJgfs/6I2SrTCa3+WfHFHzFXaHREg61OWmSCiHxHRP7q2sW3wQYbIYSQOPGPP6xWq9bXX7dunT7xxBN6++23pzr/5ptvrns4vP/++xueN2TIkOicp59+uuE5kyZNis5ZuHDhgOOrVq2KGnV77LFH04+jDJWsD+EmNgguN0mh+aNuopp5hVb/kP0Rs1WkuVbDl/qXOUdeTKyNmCvV9F6+1z9kf8RsJZ1Crn/ZuPJHzJWqfS/mx7w/YrbKckKsv+21bfkj5gqNjmuwceQfbLARQgiJc+yxx0YPWgceeKBrnbYcffTRke+wYcO0t7e34XkjR46MznvmmWcanjN+/PjonEcffXTA8fPPPz86fttttxl9HT6Q5SHc5MbAxSYpRH/UTVQjrxDrjzBXWWsiZivuFHr9bc1le03EXKm6+1qYFuan/VyI2Sr7a2FamJ/8cyHmStWuF/NTzlyI2SrDCbX+Lta04Y+YKzTYYONIf8PZYCOEEBJj9913jx60zj77bF25cqVeffXVOnv2bJ0wYYIOHTpUt9lmG91jjz30jDPO0EWLFjlznTdvXt2D4Ze//OWm506cODE677HHHhtwvL+/X4cPHx6dk3yX28qVK3XrrbdWEdFp06Z13LvXVDX1Q3gZGwKbm6RQ/VE3UUmvUOuPNqfJtRCzZdIJvf4u5rSxFmKuVLN7+Vr/Mue0uZYv/+CkmVOI9S8L1/6IuVKt9wq5/ohrhfwPTkw7Idff1Vpl+yPmCg022DjS33A22AghhGzmnXfeqfsZaAcddJButdVWdQ9fyVGpVPR//I//oStXrizVra+vT9euXatPPfWU/uhHP9Jp06bVeey999769ttvN73+gAMOiM697rrrBhx/6qmnouMjR47UjRs31h0/55xzouNpP74yNNI8hJe5EbCxSQrZH3UTlfzGT6j1R5676BqI2fLhGz821/DRHzFXqvm8fKy/rbltrJGcGzFbrZxCq3+o/oi5Uq33Crn+qGuYmBsxWyad0Ovvco0y50bMFRpssHGkv+FssBFCCNnM7373u6aNtEGDBul73/te3XbbbbVSqQw4vuuuu+oLL7xQmtuBBx7Y0Gvo0KH6ta99TVetWtXy+vjHO+63334Djp911lnR8dmzZ9cde/PNN3Xs2LEqIrrnnnsafV0+0e4hnBsYt2u0mxt1E5X8xk+o9Udfo8jciNkqwwm1/ghrlDE3Yq5U83v5Vn+ba9j2R8yWy2cs5sfMGoi5UtUBmQ+1/ohzm1oDMVumnHyov6u5y14DMVdosMHGkf6Gs8FGCCFkM1deeeWATdi+++6rv/rVr3TDhg3Rea+99ppeccUVWq1W686dNm2arl69uhS3+EdXxseOO+6oF1xwgb7xxhstr1+2bJkOHTo0uu6UU07RV155RVetWqVXXHGFDh48ODp2xx131F179tlnR8d+/etfl/L6fKDVQ7iNzUWZa3WCP+omquxv/CRhfszPiZitspwQ6+96rU77xk8RL5/qb2stV/5o2UrjFFL9Q/RHzJVqvVfI9UeZs4y1ELNlwsmX+tuc0+ZaiLlCgw02jvQ3nA02QgghmznppJPqHrTOOuss7evra3r+iy++qB/4wAfqrjnvvPNKcRs5cqSOGTNGJ0+erCNHjhzwTfmtttqq7Uc3zp07t2GTLj7mzJlTd83y5ct19OjRKiI6Y8aMUl6bLzR7CLe5uShjzU7xR91E2Wyu1WB+zM6FmK0yndDq73LNMv0Rc6Va3MuX+ttY05U/YrbSOoVQ/1D9EXOlWu8Vcv1dzlX2mojZQvpa6GLNEPwRc4UGG2wc6W84G2yEEEI2s3TpUr355pv10ksv1Xnz5qW65umnn9Zhw4ZFD2djxozRtWvXGvXq7+/X559/Pvp9X1+fPvLII/qZz3ym7sFw6NCheu+997ac5/TTT2/aXDviiCN03bp1ddeceeaZ0fG7777b6OvyjUYP4S42FybX7iR/1E1U8hs/tmB+zPkjZqtsJ6T658EHf8RcqZrx8qH+Za/t0h8xW1mcfK9/qP6IuVId6BVq/W3PkZc8ayNmq4iTb/UvY468mPZHyxUabLBxpL/hbLARQggpyBe+8IW6B7S77rrL2tr/+I//WLf2DjvsoOvXr295zW9/+1s98cQTddq0abrHHnvoUUcdNeBjIVU3PXyOGjVKRUT32WefhnOtWLFCFyxYoNdff73Onz+/7UdV+kwZG/SiFHHoNH/UTZRLL+bHjD9itmw4odQ/L+j+iLlSNeeFXv8yHVz7I2Yrq5PP9S/qgOqPmCvVxtkKsf42rjVFCM/wcafQ62/qWlOY8kfMFRpssHGkv+FssBFCCCnIrbfeWveAdv7551tbu7+/X2fOnFm3/i233GJk7jPOOCOaM/nOuDVr1uhpp51W9+49EdHBgwfrF7/4RV2xYoURBySSGynXm4saeVw60R91E+Xai/kp7u/6HjbClhNC/YuA7I+YK1WzXsj1T4Ov/ojZyuPka/2LuCD7I+ZKtXm2Qqt/yP6I2Yo7hV7/IteUhQl/xFyhwQYbR/obzgYbIYSQgvzxj3+se0D76le/anX9+fPn163/la98pfCcr776qo4YMUJFRPfbb7+6Y319fQM+njI5pk6dGlyTLbmRQthc1MiyyUDaHOVxyuuPuolC8GJ+ioFwD5PYdHJd/6Kg+iPmStW8F2r90+KjP2K28jr5WP+8Tuj+iLlSbZ2tkOofsj9itpKZD7n+Wc+1RVF/xFyhwQYbR/obzgYbIYSQgvzlL3+pe0D78pe/bHX95cuX161/8MEHF57ztNNOi+b7zW9+U3fsxz/+cXRs/PjxumDBAl23bp0+8cQTOmPGjOjY8ccfX9gDiawbKduk2WQgbo5qlO2PuolC8WJ+8oNyD+PYdmJ+zIOYK9VyvBDrnwXf/BGzVcTJt/onCckfLVeq7bMVUv1D9UfMVnJPGHL9Q/VHzBUabLBxpL/hbLARQgiJsXbtWl22bJm+9dZbqa95+OGH6x7Q/umf/inX2v39/frqq6/qI488oo8//njq69avX1+3/uzZs3OtX+PFF1/U4cOHq4joJz/5yQGOO+20U7TWfffdV3f8jTfe0K222kpFRAcNGqTPPvtsIRckkJtrNVptMpA3RzXK9EfdRCF5MT/5QLqHNVw4MT9mQcyVanleaPXPik/+iNkq6uRT/RsRgj9irlTTZSuE+ofsj5ituFPo9Q/VHzFXaLDBxpH+hrPBRgghRFXvueceHT16dPSQddlll6W+9oorrqh7QPvFL36Ry2HHHXeM5kh+LGMr/va3v9Wt/4UvfCHX+jVOPfXUaK6HHnqo7tjjjz8eHZs4cWLD60844YTonCuvvLKQCxLJjRQqjTYSPmyOapTlj7qJQvNifrKDdg9V3TkxP+ZAzJVquV5I9c+DL/6I2TLh5Ev9m+G7P2KuVNN7+V7/0P3RspV0Cr3+Ifoj5goNNtg40t9wNtgIIYSo6nPPPVf3kDVz5szU1+61117RdUOGDNHe3t5cDgcddFDdPC+//HKq66666qo692uuuSbX+qqqy5Yt02HDhqmI6AEHHDDg+HXXXRetc9BBBzWc47LLLovOOfnkk3O7oOHTQ3h8Q1GtVrVarXqxOapRhj/q/UP0Yn6ygXgPXToxP2ZAzJVq+V4o9c+LD/6I2TLl5EP9W+GzP2KuVLN5+Vx/1XD9EbPVyCnU+ofqj5grNNhg40h/w9lgI4QQspkPf/jD0UNWpVLRRx99tO01N998c93D2bHHHpt7/WuuuaZurjPOOKPtNStXrtRJkyZF1wwfPrzQA/App5wSzbVw4cIBxy+++OLo+DHHHNNwjmuvvTY655BDDsntgoZvD+Gvv/563ca0Wq16sTmqYdof9f6hejE/6UG8h66dmJ/iuL6HzbDhhVD/IqD7I2bLpBN6/dvhqz9irlSze/la/xoh+iNmq5lTiPUP1R8xV2gUabANEkIIIYR0JKeffnr0a1WV448/Xl5//fWm5//ud7+TU045Jfr9iBEj5Jxzzsm9/jHHHCMTJkyIfn/VVVfJggULmp7/9ttvy5FHHikvvfRS9Gdf//rXZdy4cbnWf/bZZ+WnP/2piIjMnj1bZsyYMeAc3fSPU0REZPDgwQ3n6evri369fv36XC6EEEIIIYQQQgghxC/YYCOEEEI6lJNPPln233//6PfPPPOMdHV1yfXXXy+rV6+O/nzZsmVy1llnyac+9SlZtWpV9Of/8i//IrvuuuuAeZ9//nmpVCrR2HHHHRuuv+WWW8oPf/hDqVQqIiKyceNGOeyww+Sss86Sl19+OTpv9erVctNNN8n06dPl3nvvjf78Yx/7mMydOzf36z/vvPNk48aNIiJy7rnnNjxn7Nix0a9XrlzZ8JwVK1ZEv95qq61y+5D89PT0SHd3t/T29kq1WpVqtSq9vb3S3d0tPT09rvXa4ru/7/hef9/9fcf3+vvu7zu+1993f9/xvf6++/uO7/UP1d8XQq0//Uku8rztjcPfIfyISEIIITHefPPNuo+KrI0hQ4bopEmTdNtttx1wTER03rx5TedM/ny3HXbYoaXDFVdcoZVKZcAa2223nU6cOFGHDBky4Niee+6pPT09uV/3008/rYMHD277sY733HNP29dx7LHHRuecffbZuZ3QiNcb+aMyOvGHVKchfv+QQPNifrKDdg9V3TkxP+ZAzJVquV5I9c+DL/6I2TLh5Ev9m+G7P2KuVNN7+V7/0P3RspV0Cr3+Ifoj5goN/gw2jvQ3nA02QgghCVavXq2nnnpq1HBqNXbccUe9/fbbW86XtcGmqnrnnXfW/Wy1ZmP48OH6jW98Q9etW1foNR933HHRnIsWLWp63sqVK3XYsGHRuffff3/d8eXLl+vYsWOj43fffXchLyTidUfdZLTaSPiwSSrTH3UTheTF/OQD6R7WcOHE/JgFMVeq5Xmh1T8rPvkjZquok0/1b0QI/oi5Uk2XrRDqH7I/YrbiTqHXP1R/xFyhwQYbR/obzgYbIYSQJjz77LM6d+5c3W+//XS77bbTYcOG6dixY3W33XbTo48+Wm+66SZdu3Zt23nyNNhUVdevX6/XX3+9zpkzR9/3vvfpqFGjdIstttCJEyfqrFmz9OKLL9aXX3654KtUXbp0qQ4aNEhFRA8//PC25x9zzDHRaxk/frzeddddum7dOn3yySd1r732io7tsssu2tfXV9gPhWRzE22TkWYDhLxJKtsfdROF4sX85AflHsax7cT8mAcxV6rleCHWPwu++SNmq4iTb/VPEpI/Wq5U22crpPqH6o+YreSeMOT6h+qPmCs02GDjSH/D2WAjhBDS4Rx11FEqIlqpVPSPf/xj2/OXLVtW9y61RmPQoEED3t3mO1k2UrbJsvFB3CTZ8EfdRCF4MT/FQLiHSWw6ua5/UVD9EXOlat4Ltf5p8dEfMVt5nXysf14ndH/EXKm2zlZI9Q/ZHzFbycyHXP+s59qiqD9irtBgg40j/Q1ng40QQkgH88QTT0Q/7+2II45Ifd3vf/97HTduXMPm2qhRo/SWW24p0doN8deItMnI49KJ/qibKNdezE9xf9f3sBG2nBDqXwRkf8RcqZr1Qq5/Gnz1R8xWHidf61/EBdkfMVeqzbMVWv1D9kfMVpbmWg1f61/kmrIw4Y+YKzTYYONIf8PZYCOEENLBfOMb39Cdd95Zd9llF33yySczXbtixQq98MILdebMmTplyhTdd9999Tvf+Y6+9NJLJdm6JfkQjrDJKOLQaf6omyiXXsyPGX/EbNlwQql/XtD9EXOlas4Lvf5lOrj2R8xWVief61/UAdUfMVeqjbMVYv1tXGuKEJ7h406h19/UtaYw5Y+YKzTYYONIf8PZYCOEEEJICkxv0ItiYu1O8kfdROXdoBeF+THnj5itsp2Q6p8HH/wRc6VqxsuH+pe9tkt/xGxlcfK9/qH6I+ZKdaBXqPW3PUde8qyNmK0iTr7Vv4w58mLaHy1XaLDBxpH+hrPBRgghhJAUNHsId7HJMLlmp/ijbqLiXiHX3yRo/ojZKtMJrf4u1yzTHzFXqsW9fKm/jTVd+SNmK61TCPUP1R8xV6r1XiHX3+VcZa+JmC2kr4Uu1gzBHzFXaLDBxpH+hrPBRgghhJAUtHoIt7nJKGOtTvBH3UTFvUKuvykQ/RGzVZYTYv1dr1WWP2KuVIt5+VR/W2u58kfLVhqnkOofoj9irlTrvUKuP8qcZayFmC0TTr7U3+acNtdCzBUabLBxpL/hbLARQgghJAXtHsJtbDLKXCN0f9RNVJnf+EnC/JQzN2K2ynBCrT/CGp30jZ+8Xr7V3+Yatv0Rs+XyGYv5MbMGYq5UdUDmQ60/4tym1kDMliknH+rvau6y10DMFRpssHk2RKSa/KKXYXyq4NpssBFCCCGkLWkewrmBcTN3mjVQN1Fxr5Drjzx30TUQs2XaCbn+rucuaw3EXKnm8/Kx/rbmtrFGcm7EbLVyCq3+ofoj5kq13ivk+qOuYWJuxGyZdEKvv8s1ypwbMVdosMHm2RCRA9lgI4QQQggyaR/Cy9gI2NgclbkWgj/qJirpFWr90eY0uRZitnz5xo+NtXz1R8yVanYvX+tf5pw212o0J2K2mjmFWP+ycO2PmCvVeq+Q64+4lqk5EbNl2gm5/q7WKtsfMVdosMHm2RCRs2LBXi8if80w9i64NhtshBBCCGlLlodwkxsCm5ujMtZE8UfdRDXyCrH+CHOVtSZitkx9Q9GH+tuay/aaiLlSdfe1MC3MT/u5ELNV9tfCtDA/+edCzJWqXS/mp5y5ELNVhhNq/V2sacMfMVdosMHm2RCRW2LBvsPy2mywEUIIIaQtWR/CTWwMXGyOTK6N5I+6iWrmFVr9Q/ZHzFbcKfT6lzlHXkysjZgr1fRevtc/ZH/EbCWdQq5/2bjyR8yVqn0v5qczPjK5LCfE+tte25Y/Yq7QYIPNsyEif4sF+1zLa7PBRgghhJC25HkIL7JBcLk5MuGA5o+6iWrlFVL9Q/ZHzFYy8yHX3/S1pijqj5gr1XR5D6H+IfsjZivuFHr9beDCHzFXqm68mB+z/ojZKtMJrf5Z8cUfMVdosMHm0RCRsSLSHwv2YZbXZ4ONEEICIvlNRQ6/BxJ5vfJsFBA2R0VcUP19zFVI9Q/VHzFbcafQ62/imrIo6o+WK9Vy/s4qi07PT6f8nVUWzE82f8RcqbrzYn7M+SNmq2wnpPrnwQd/xFyhwQabR0NEuhPfTJtkeX022AghJCBcN4Q4zA4kinhl2TAgbY7yOKH6+5yrEOofsj9ituJOodc/77m2yOuPmCvV1nkPqf4h+yNmK5n5kOtvE5v+iLlSdevF/JgBMVs2nFDqnxd0f8RcocEGm0dDRL4ZC3WPg/XZYCOEkIBw3RDiMDuQKOqVZuOAuDmq4bu/77nyvf4h+yNmK+kUcv2znOOKPP6IuVJtnvfQ6h+yP2K24k6h1982tvwRc6Xq3ov5KY7re9gIW04I9S8Csj9irtBgg82jISI3xkJ9l4P12WAjhJCAKPtBqdUDIPLDbQ0f/FEfdk14+VD/VvjsH0KufK6/arj+iNlq5BRq/dsdQyGrP2KuVLNnC4VOy08rELMVdwq9/i6w4Y+YK1UML+anGAj3MIlNJ9f1LwqqP2Ku0GCDzaMhIn+OhfpC2fQz2b4iIgtE5BUR2SAib4jIn0TkX0Sky/D6bLARQkhA2HhQavQg6MPDbQ10f9SHXVNe6PVvh6/+oeTK1/rXCNEfMVvNnEKsf6j+iLlSrfcKuf6ImPJHzBaiUxLmpzWo9xDFi/nJD8o9jGPbifkxD2pnSc0AACAASURBVGKu0GCDzZMhIqNEpC8W6jtFZEU85A1Gv4j8XETGGnJgg40QQgLC1oNS/IGwWq1qtVr14uG2BrI/6sOuSS/k+qfBR/+QcuVj/eOE5o+YrVZOodU/VH/EXKnWe4Vcf1RM+CNmC9GpEcxPc1DvIZIX85MPpHtYw4UT82MWxFyhUaTBVtFNTRdigUqlso+I/K7J4X4ReU1EhovINiJSSRx/WkQ+paovFnRY1NXV1bVo0aIi0xBCCAGhUvn7l4uyv6b39PTI1KlTpbe3V0REqtWqLFmyRMaNG1fquqZA9bd5D7Ng2gu1/mnxzT+0XPlW/ySh+ddAyVa7XIVW/xD9ffg7q0aI9UemqD9ithCdmtHp+WkG6j1E82J+soN2D0XcOTE/5kDMFRrTp0+XxYsXL1bV6VmvHVKGEGlKV4M/+52IzBORO1X1XRGRSqWynYgcLSLfFZHq5vN2FZFfVSqVfVV1TbuFKpVKsw7a7pmtCSGEEEIIIYQQQgghhBBCSMQg1wIdRrLBdrGI7K+qt9eaayIiqvq6ql65+fw/x86fJiLfLF+TEEIIqaenp0e6u7ult7dXqtWqVKtV6e3tle7ubunp6XGt1xbf/X3H9/r77u87vtc/NH/fCK3+9HeHj/6+1993f9/xvf6++/uO7/X33d93fK+/7/4kI3k+V5Ij988/+4CIzBGRM0Xkf6W85v0isl7+/lmpb4nIFgUc+DPYCCEkIMTCZ2kj/pDeLKD727iHeTDlhV7/dvjqH0qufK1/jRD9EbPVzCnE+ofqj5gr1XqvkOuPiCl/xGwhOiVhflqDeg9RvJif/KDcwzi2nZgf8yDmCo0iP4PNedOJI1VT7Lr4/wgicmCBudhgI4SQgCj7QanVg6Drh8Q0+OCP+rBrwsuH+rfCZ/8QcuVz/VXD9UfMViOnUOvf7hgKWf0Rc6WaPVsodFp+WoGYrWTjFg3mpz2IuVLF8GJ+ioFwD5PYdHJd/6Kg+iPmCg022AIfIvK5RIPtuwXmYoONEEICoswHpTQPgMgPub74oz7sFvXypf7N8N3f91z5Xv+Q/RGzlXQKuf5ZznFFHn/EXKk2z3to9Q/ZHzFbcafQ628bW/6IuVJ178X8FMf1PWyELSeE+hcB2R8xV2iwwRb4EJEPJxpsVxWYiw02QggJiLIelLI8+CE+5Prkj/qwW8TLp/oXdUL19zlXIdQ/ZH/EbMWdQq9/3nNtkdcfMVeqrfMeUv1D9kfMVjLzIdffJjb9EXOl6taL+TEDYrZsOKHUPy/o/oi5QoMNtsCHiOyaeAD7YYG52GAjhJCAKONBKc8DH9JDrm/+qA+7eb18q78JF1R/H3MVUv1D9UfMVvIb1SHX38Q1ZVHUHy1XquX8nVUWnZ6fTvk7qyyYn2z+iLlSdefF/JjzR8xW2U5I9c+DD/6IuUKDDTaPhohsISKTRWRMhmv2TjTYziuwPhtshBASEKYflIo86CE85Proj/qwm8fLx/qbckDz9zFXIdU/ZH/EbCUzH3L9TV9riqL+iLlSTZf3EOofsj9ituJOodffBi78EXOl6saL+THrj5itMp3Q6p8VX/wRc4UGG2weDBH5lIisigX6WxmuPT2xaTyigAcbbIQQEhAmH5RMPOC5fMj11R/1YTerl6/1N7k2kr9vuQqt/iH7I2arSHOthi/1L3OOvJhYGzFXqum9fK9/yP6I2Uo6hVz/snHlj5grVftezI95f8RsleWEWH/ba9vyR8wVGmyweTBEZMdEk+yBDNc+ErvuXRF5TwEPNtgIISQgTD0omXywc/GQ67M/6sNuFi+f6296TRR/n3IVYv0R5iprTcRsxZ1Cr7+tuWyviZgrVXdfC9PC/LSfCzFbZX8tTAvzk38uxFyp2vVifsqZCzFbZTih1t/Fmjb8EXOFBhtsngwR+WMs0P0i8rEU18xJNOZuLOjABhshhASEiQelMh7obD7k+u6P+rCb1sv3+ofq70uuQq0/2pwm10LMlkkn9Pq7mNPGWoi5Us3u5Wv9y5zT5lq+/IOTZk4h1r8sXPsj5kq13ivk+iOuFfI/ODHthFx/V2uV7Y+YKzTYYPNkiMgXEs2yp0Vkuxbn7ysib8XOXyMiuxZ0YIONEEICouiDUpkPcjYeckPwR33YTeMVQv1D9fchVyHXH3nuomsgZsuHb/zYXMNHf8Rcqebz8rH+tua2sUZybsRstXIKrf6h+iPmSrXeK+T6o65hYm7EbJl0Qq+/yzXKnBsxV2iwwebJEJGKiPwm0WR7WUROEJFRsfN2EJGLRWRd4txTDTiwwUYIIQFR5EGJD6Bu14jPjfiw284rpPqH6O9DrkKuP/oaReZGzFYZTqj1R1ijjLkRc6Wa38u3+ttcw7Y/YrZcPmMxP2bWQMyVqg7IfKj1R5zb1BqI2TLl5EP9Xc1d9hqIuUKDDTaPhohsLfUfFVkb74rIiyKyvMExFZH/ZWh9NtgIISQgEL/xY2OtkPxRH3ZbeYVU/1D9fchVyPU3BaI/YrbKckKsv+u1Ou0bP0W8fKq/rbVc+aNlK41TSPUP0R8xV6r1XiHXH2XOMtZCzJYJJ1/qb3NOm2sh5goNNtg8GyIyUkR+JCIbmzTT4uM5ETnU4NpssBFCSEDkeVCy+XBYxpqh+aM+7DbzCq3+ofr7kKuQ628SNH/EbJXphFZ/l2uW6Y+YK9XiXr7U38aarvwRs5XWKYT6h+qPmCvVeq+Q6+9yrrLXRMwW0tdCF2uG4I+YKzTYYPN0iMj7RORcEXlQRF4TkfUislJEnhKRm0TkaBHZwvCabLARQkhAZH1QcvFwaHLtEP1RH3YbeYVYf1vY9vchVyHX3zRI/ojZKtsJqf558MEfMVeqZrx8qH/Za7v0R8xWFiff6x+qP2KuVAd6hVp/23PkJc/aiNkq4uRb/cuYIy+m/dFyhQYbbBzpbzgbbIQQEhS2N+hFKeIQqj/qw24ZG/SiMD/pr/UlVzZhfsz4I2bLhhNK/fOC7o+YK1VzXuj1L9PBtT9itrI6+Vz/og6o/oi5Um2crRDrb+NaU4TwDB93Cr3+pq41hSl/xFyhwQYbR/obzgYbIYQERdoHJYSHwyIuIfujPuwmN1Kh1t82tvx9yJULmJ/i/q7vYSNsOSHUvwjI/oi5UjXrhVz/NPjqj5itPE6+1r+IC7I/Yq5Um2crtPqH7I+YrbhT6PUvck1ZmPBHzBUabLBxpL/hbLARQkhQpHlQQno4zOMUuj/qw25yIxVq/V1gw9+HXLmC+SkGwj1MYtPJdf2LguqPmCtV816o9U+Lj/6I2crr5GP98zqh+yPmSrV1tkKqf8j+iNlKZj7k+mc91xZF/RFzhQYbbBzpbzgbbIQQEhTxB6VGD1mID4c10rh1gj/qw27WjZRtmJ/W+JArlzA/+UG5h3FsOzE/5kHMlWo5Xoj1z4Jv/ojZKuLkW/2ThOSPlivV9tkKqf6h+iNmK7knDLn+ofoj5goNNtg40t9wNtgIISQoWjVAkB8Oa7Ry7BR/1Idd5OZaDeanOT7kyjXMTz6Q7mENF07Mj1kQc6Vanhda/bPikz9itoo6+VT/RoTgj5gr1XTZCqH+IfsjZivuFHr9Q/VHzBUabLBxpL/hbLARQkhQxB+U4g9SPjwc1mjk2kn+qA+7yY0UKp2en2b4kCsEmJ/soN1DVXdOzI85EHOlWq4XUv3z4Is/YrZMOPlS/2b47o+YK9X0Xr7XP3R/tGwlnUKvf4j+iLlCgw02jvQ3nA02QggJimRzTUS0Wq1qtVr14uGwRvyBsNP8UR92Ub0a0cn5aQbq/UP0Yn6ygXgPXToxP2ZAzJVq+V4o9c+LD/6I2TLl5EP9W+GzP2KuVLN5+Vx/1XD9EbPVyCnU+ofqj5grNIo02Cq6qelCOoRKpbKoq6ura9GiRa5VCCGEGKBSqUS/fv3112Xq1KnS29srIiLValWWLFki48aNc6WXiZ6eno70j99DpOcyVK9mdGp+moF6/1C9mJ/0IN5D107MT3Fc38Nm2PBCqH8R0P0Rs2XSCb3+7fDVHzFXItm9fK1/jRD9a78WwclWs1yFWP9Q/VH/zkJi+vTpsnjx4sWqOj3rtYPKECKEEFIeK1eulCuvvFIOP/xwed/73iejR4+W4cOHy4QJE2SfffaRs846S5566qlSHRYvXiynn366dHV1yXve8x4ZOnSobLvttvKRj3xEvvKVr8jChQszz3njjTfK/vvvL9tss42MHDlSpk6dKnPnzpVVq1ZlmmfBggVSqVSkUqnIeeedl9mDEEIIIYQQQgghhBBC2pLnbW8c/g7hR0QS4i39/f16+eWX66hRowZ8dEByVCoVPeGEE3TVqlVGHVasWKFz5sxpu76I6EEHHaSvvvpqqtf1+c9/vuk8kyZN0qVLl6Z2/OhHP6oioltvvbW+9dZbRV6uF8Rr1UkfcYAGPyLSLZ2cn2ag3j9EL+YnG4j30KUT82MGxFyplu+FUv+8+OCPmC1TTj7UvxU++yPmSjWbl8/1Vw3XHzFbjZxCrX+o/oi5QoM/g40j/Q1ng40QL+nr69NjjjmmYSNt3LhxOnHiRB06dOiA41OmTNHly5cbcXjzzTf1gx/84IA1Ro4cqZMnT9Ytt9xywLHtt99eX3jhhZbzXn755QPmmzBhQt2fTZ48OVWz7Fe/+lV0zQUXXGDkdaPT6J53wg/pRaKoP+rDbtwr5Pq7pix/H3KFAPOTHbR7qOrOifkxB2KuVMv1Qqp/HnzxR8yWCSdf6t8M3/0Rc6Wa3sv3+ofuj5atpFPo9Q/RHzFXaLDBxpH+hrPBRoiX/PM//3PdF8Rx48bpD3/4w7rm2Zo1a/S2224b8FC2//77a39/f2GHww8/vG7ePffcU++77z7duHGjqm56J9rDDz+sn/jEJwac19fX13DOlStX6pgxY6JzTzvtNF27dq2qqi5cuFC322676NjZZ5/d0q+/v1+nTZumIqLbbrut8XfvodKouVbDh4fEVo6d4o/6sNsqWygwP83xIVeuYX7ygXQPa7hwYn7Mgpgr1fK80OqfFZ/8EbNV1Mmn+jciBH/EXKmmy1YI9Q/ZHzFbcafQ6x+qP2Ku0GCDjSP9DWeDjRDveOGFF3SLLbaIvhhOnjxZX3zxxabnr169WmfOnFn3BfTGG28s5PD73/++br6ZM2fqunXrGp67ceNGPeyww+rO//nPf97w3J/85CfROR/5yEcGNAJvvfXW6Pj48eNbOv7iF7+Izr344ovzvVAPST7sJkF+SEzj1gn+qA+7ca+Q6++Ksv19yJVLmJ/8oNzDOLadmB/zIOZKtRwvxPpnwTd/xGwVcfKt/klC8kfLlWr7bIVU/1D9EbOV3BOGXP9Q/RFzhQYbbBzpbzgbbIR4xwUXXFD3xfDee+9te82rr75a95GNn/zkJws5nHnmmXUOTz31VMvzX3vtNR0yZEh0/pw5cxqed9xxx0XnnHfeeQOOb9iwQUeOHBmd89e//rXhPP39/fqhD31IRTZ9/vQ777yT/UV6SpoHJcSHxCxOofujPuxm2UjZhvlpjw+5cgXzUwyEe5jEppPr+hcF1R8xV6rmvVDrnxYf/RGzldfJx/rndUL3R8yVautshVT/kP0Rs5XMfMj1z3quLYr6I+YKDTbYONLfcDbYCPGOGTNmRF8Id9ttt9TXHX300dF1Q4cObfoxjWn47Gc/G831f9l783g5qjL//zlJbkhCQhLCDUEIW9giASQBUSFCUBgcBEVERpAdZREXREAGEHXAn44Kwgz4jYJsBhRGQUBlESFBQWWI4rAICCImQBJIIJDlJrn3+f3Rt5uqur3UcqrO55z7eb9e9eJ2d9U57zz1oc/pPt3VEydOTHVM/XKNIrVvpzVjxowZjX1uvvnmpvvUF85ERH/1q1813efHP/5xY59vfetb6f5RgZB2ooQ0SczjErI/6mQ36hVy/aumKn8fcuUC5qe4v+tz2IyqnBDqXwRkf8Rcqdr1Qq5/Gnz1R8xWHidf61/EBdkfMVeqrbMVWv1D9kfMVpbFtTq+1r/IMWVhwx8xV2hwgY1b+hPOBTZCvGPMmDGNgfDoo49Ofdx555034A3yvPzrv/5ro50NNtgg1TH9g5OKiO68885N99lmm20a+9x9991N99lrr70a+zS71GRvb69OnTpVRUQ33nhjXbFiRfp/WABkmSghTBKLOITqjzrZTXqFWv8qqdLfl1xVCfNjxx8xW1U4odQ/L+j+iLlSteeFXv8yHVz7I2Yrq5PP9S/qgOqPmCvV5tkKsf5VHGuLEObwed9X8rH+to61hS1/xFyhwQU2bulPOBfYCPGK3t5evf/++3XOnDn6rW99S2+77bbUx37605+ODaKvvfZabo/PfvazsbZ++9vftt1/4cKFsUtEHnnkkU33iw7299xzT9N9ot/g+8lPfjLg8euvv77x+MUXX5z9H+c5Vb5AL4qNvkP0R53s2n6BXhTmx/9Pv6rGvUKuv22Q/BGzVbYTUv3z4IM/Yq5U7Xj5UP+y+3bpj5itLE6+1z9Uf8RcqQ70CrX+VbeRlzx9I2ariJNv9S+jjbzY9kfLFRpcYOOW/oRzgY2QQcP222/fGEDHjRtXqK0HHnggNiDvvPPOumzZsqb7rl69Wvfff//Y/nPnzm2675577tnY56abbmq6z7bbbtvYJ/ktt3Xr1jUe32STTXTlypWF/p0+kmei5GKSaLPP0PxRJ7utvEKrf6j+PuQq5PrbBM0fMVtlOqHV32WfZfoj5kq1uJcv9a+iT1f+iNlK6xRC/UP1R8yVatwr5Pq7bKvsPhGzhTQWuugzBH/EXKHBBTZu6U84F9gIGRTcfvvtsQH04x//eOE2jzzyyFibW265pV511VW6YMECXbt2rS5ZskRvvvlm3XnnnWP7ffGLX2zZ5ic/+cnGfueff/6Ax9944w3t6upq7PPiiy/GHr/66qsbj1122WWF/40+kneiVOUksYy+QvJHney28wqp/qH6+5CrkOtvC0R/xGyV5YRYf9d9leWPmCvVYl4+1b+qvlz5o2UrjVNI9Q/RHzFXqnGvkOuP0mYZfSFmy4aTL/Wvss0q+0LMFRpcYOOW/oRzgY2Q4HnjjTd0q622ig2grS6/mIXVq1friSeeOODN0Vbb+PHj9Xvf+17bNqOXd5wyZYr29PTEHp89e3bj8alTp8YeW7t2rW699dYqIrrpppvq6tWrC/8bfQTtjZ8q+wjJH3Gy28krpPqH6O9DrkKuP3offOOnM6j1R+hjML3xk9fLt/pX2UfV/ojZcjnHYn7s9IGYK1UdkPlQ64/Ytq0+ELNly8mH+rtqu+w+EHOFBhfYuKU/4VxgIyRoent79aCDDooNngcccIDVPu6//36dPHly28W1MWPG6HXXXae9vb1t21qxYoWOHz++cdxBBx2kzz33nK5cuVLnzJmj66+/fuOx//qv/4od+/3vf7/x2OWXX2713+gTRSdKnIC6aTvaB+pkN41XCPUP1d+HXIVcf+S2i/aBmC3bTsj1d912WX0g5ko1n5eP9a+q7Sr6SLaNmK12TqHVP1R/xFypxr1Crj9qHzbaRsyWTSf0+rvso8y2EXOFBhfYuKU/4VxgIyRYent79ZhjjokNnN3d3frCCy9YaX/VqlV63nnn6QYbbDBgMW3zzTfX0aNHD1hoe8c73qGPPfZY23Z/+MMftl2sExF997vfrevWrWsc09PTo1tssYWKiG6++eYDvvk2mLAxUSpjIlfF5LbMvqr0R53spvXyvf6h+vuSq1Drj9amzb4Qs+XLGz9V9OWrP2KuVLN7+Vr/Mtussq9mbSJmq5VTiPUvC9f+iLlSjXuFXH/Evmy1iZgt207I9XfVV9n+iLlCgwts3NKfcC6wERIka9asGfAbaV1dXfqb3/zGSvtLly7VGTNmxNo/+uij9c9//nNjn76+Pv3zn/+sxx13nBpjYgtw8+fPb9v+N7/5TR06dGjTxbWZM2fq0qVLY/tfccUVjcdnz55t5d/oK7YmSjYndFVObsvos2p/1MluFi+f62+7TxR/n3IVYv0R2iqrT8Rs2XpD0Yf6V9VW1X0i5krV3ViYFuanc1uI2Sp7LEwL85O/LcRcqVbrxfyU0xZitspwQq2/iz6r8EfMFRpcYOOW/oRzgY2Q4Fi+fLnut99+sQFz2LBhevPNN1vr48ADD2y0bYzRa6+9tu3+N998c2zBbOutt9ZVq1a1PebRRx/Vk08+WXfbbTedNm2aHnzwwTpnzhzt6+uL7bd69WrdbLPNVER0yy231DVr1gxoa8WKFXrPPffo9ddfr7feequ++OKL2f/RnmBzomRjYudicmuzbxf+qJPdrF6+1t9m30j+vuUqtPqH7I+YrahT6PUvs4282OgbMVeq6b18r3/I/ojZSjqFXP+yceWPmCvV6r2Yn8FxyeSynBDrX3XfVfkj5goNLrBxS3/CucBGSFA899xzOm3atNhgOXz4cL3lllus9fGb3/wm1v7pp5+e6rgLL7wwdtwVV1xhxefSSy9ttHnllVfGHuvt7dWvfe1rOmrUqFjfxhg95JBDdMGCBVYckLA9USoywXM5ubXh4MofdbKbx8vH+ttyQPP3MVch1T9kf8RsJTMfcv1tH2uLov6IuVJNl/cQ6h+yP2K2ok6h178KXPgj5krVjRfzY9cfMVtlOqHVPyu++CPmCg0usHFLf8K5wEZIMNx33306YcKE2EC5wQYbWLssZJ1PfvKTjfaHDBmSetBftWqVjhkzpnHsvvvuW9hl5cqVuskmm6iI6JQpU3Tt2rWxx0866aQBb7JFt80220z//ve/F/ZAooyJUp6JHsLktoiLS3/UyW5eL9/qb8MF1d/HXIVU/1D9EbOVXFwLuf42jimLov5ouVIt5zmrLAZ7fgbLc1ZZMD/Z/BFzperOi/mx54+YrbKdkOqfBx/8EXOFBhfYuKU/4VxgIyQIvve97+mwYcMGLB49+uij1vvabbfdGn1MmzYt07EHHHBA49gJEyYUdvnOd77TaO+aa66JPXbXXXc1Hhs9erTecMMNunLlSv3b3/6mH/zgBxuP7bXXXoU9kChropRlwoc0uc3j5NofdbJbxMun+hd1QvX3OVch1D9kf8RsRZ1Cr3/efasirz9irlTb5z2k+ofsj5itZOZDrn+VVOmPmCtVt17Mjx0Qs1WFE0r984Luj5grNLjAxi39CecCGyFe09fXp2eeeeaAF2XTp0/XhQsXltLnNtts0+hn5syZmY496qijGsd2dXUV8lixYoVOnDhRRUS33XZbXbduXezxWbNmNfq66qqrYo/19PTolClTGo/PnTu3kAsSZU6U0kz8ECe3dXzxR53sFvXypf6t8N3f91z5Xv+Q/RGzlXQKuf5Z9nFFHn/EXKm2znto9Q/ZHzFbiItrdZifdCDmStW9F/NTHNfnsBlVOSHUvwjI/oi5QoMLbNzSn3AusBHiLb29vXr88ccPWFw79NBDdcWKFaX1G/0G29Zbb53p2AMPPLBx7MYbb1zI4xvf+Eajreuvvz722NKlS9UYoyK136BrVo8vf/nLjeO/8IUvFHJBouyJUrsJIPLkto4P/qiTXRtePtS/HT77h5Arn+uvGq4/YraaOYVa/06PoZDVHzFXqtmzhcJgy087ELMVdQq9/i6owh8xV6oYXsxPMRDOYZIqnVzXvyio/oi5QoMLbNzSn3AusBHiLSeeeOKAxbWzzz5b+/r6Su33iCOOiPX5zDPPpDpuzZo1On78+MZxe++9d26HN954QzfaaCMVEd1hhx20t7c39vi9997b6GeHHXZo2sZNN93U2GfWrFm5XdCoYqLUbCLow+S2Dro/6mTXlhd6/Tvhq38oufK1/nVC9EfMViunEOsfqj9irlTjXiHXHxFb/ojZQnRKwvy0B/UcongxP/lBOYdRqnZifuyDmCs0uMDGLf0J5wIbIV5y6aWXxgZEY4xefvnllfR94403xvo+4YQTUh132WWXxY67+OKLcztceOGFjXZuvPHGto7vfve7m7Zxzz33NPbJ+ltyyFQ1UYpOCLu7u7W7u9uLyW0dZH/Uya5NL+T6p8FH/5By5WP9o4Tmj5itdk6h1T9Uf8Rcqca9Qq4/Kjb8EbOF6NQM5qc1qOcQyYv5yQfSOazjwon5sQtirtDgAhu39CecC2yEeMef/vQnHT58eGxAvOKKKyrrv6enJ/Y7bCKi//3f/932mHvuuUfXW2+9xv4TJ07U119/PVf/r732WuObcDvuuOOAb6+pqt5www2Nvvbaa6+m7dx5552NfbbddttcLohUOVFatGhR7M3V7u5uLya3dVD9USe7tr1Q658W3/xDy5Vv9U8Smj9atjo5hVb/EP0Rc6WqAzIfav2RKeqPmC1Ep1YM9vy0AvUconkxP9lBO4eq7pyYH3sg5gqNIgtsQ4QQQgg0X/ziF2XNmjWN2yeffLKccsopVto2xsS2ZgwfPlxmz54tXV1djftOO+00OeSQQ2Tu3LnS19fXuP/pp5+W008/XQ444ADp6elp9PG9731PNthgg1yOl1xyiSxbtkxERC644AIZMmTg0DV27NjG36+99lrTduptiIiMGzculwshhBBCCCGEEEIIIYSICL/BNtg24TfYCPGKhx56aMCnZidPnqxTpkzJvP3+978f0H6y7XbMmTNnwDfpRES7urp08uTJOm7cuAGPDR06tNClLJcuXapjx45VEdGdd9655e/NPfPMM40+R4wYoatWrRqwz7//+7839jniiCNyO6GR9vwVBe0SB1lB9q/qHGbFphdy/dPgo39IufKx/lFC80fMVjun0Oofqj9irlTjXiHXHxVeItItzE9rUM8hkhfzkw+kc1jHhRPzYxfEXKHBS0RyS3/CucBGiFecccYZAxat8m733XffgPazLLCpqv7xj3/UnXfeOVV/2223XdM+s3Duuec22vvZz37WYrfwMQAAIABJREFUdt9JkyY19v3hD38Ye6ynp0e33nrrxuOzZ88u5IVEFRMlxB/pzQK6P+pk15YXev074at/KLnytf51QvRHzFYrpxDrH6o/Yq5U414h1x8RW/6I2UJ0SsL8tAf1HKJ4MT/5QTmHUap2Yn7sg5grNLjAxi39CecCGyFeceCBB0ItsNX51a9+pSeddJLutNNOOmHCBB02bJiOHz9ep06dqscff7z+9Kc/bfpbaVl45ZVXdMyYMSoi+o53vKPlt9fqnHPOOY1/x+jRo/WGG27QVatW6bPPPqsHHXRQ47GxY8fq8uXLC7khUfZEqd1E0PUkMQ0++KNOdm14+VD/dvjsH0KufK6/arj+iNlq5hRq/Ts9hkJWf8RcqWbPFgqDLT/tQMxWcuEWDeanM4i5UsXwYn6KgXAOk1Tp5Lr+RUH1R8wVGlxg45b+hHOBjRDiCWeddVZjAvDzn/+84/6vv/66brHFFh0XGq+99toK7KujzIlSmgkg8iTXF3/UyW5RL1/q3wrf/X3Ple/1D9kfMVtJp5Drn2UfV+TxR8yVauu8h1b/kP0RsxV1Cr3+VVOVP2KuVN17MT/FcX0Om1GVE0L9i4Dsj5grNLjAxi39CecCGyHEAxYtWqTrr7++iojutttuqY97+umndZtttmm6sNbV1aWXXXZZidZuKGuilGXihzjJ9ckfdbJbxMun+hd1QvX3OVch1D9kf8RsRZ1Cr3/efasirz9irlTb5z2k+ofsj5itZOZDrn+VVOmPmCtVt17Mjx0Qs1WFE0r984Luj5grNLjAxi39CecCGyHEAy6++GKdMmWKTpkyRe+8885Mx65atUovu+wy3X///fXtb3+7vutd79LPf/7z+te//rUkW7eUMVHKM+FDmuT65o862c3r5Vv9bbig+vuYq5DqH6o/YraSb1SHXH8bx5RFUX+0XKmW85xVFoM9P4PlOassmJ9s/oi5UnXnxfzY80fMVtlOSPXPgw/+iLlCgwts3NKfcC6wEUJIUNieKBWZ6CFMcn30R53s5vHysf62HND8fcxVSPUP2R8xW8nMh1x/28faoqg/Yq5U0+U9hPqH7I+YrahT6PWvAhf+iLlSdePF/Nj1R8xWmU5o9c+KL/6IuUKDC2zc0p9wLrARQkhQ2Jwo2ZjguZzk+uqPOtnN6uVr/W32jeTvW65Cq3/I/ojZKrK4VseX+pfZRl5s9I2YK9X0Xr7XP2R/xGwlnUKuf9m48kfMlWr1XsyPfX/EbJXlhFj/qvuuyh8xV2hwgY1b+hPOBTZCCAkKWxMlmxM7F5Ncn/1RJ7tZvHyuv+0+Ufx9ylWI9Udoq6w+EbMVdQq9/lW1VXWfiLlSdTcWpoX56dwWYrbKHgvTwvzkbwsxV6rVejE/5bSFmK0ynFDr76LPKvwRc4UGF9i4pT/hXGAjhJCgsDFRKmNCV+Uk13d/1MluWi/f6x+qvy+5CrX+aG3a7AsxWzad0Ovvos0q+kLMlWp2L1/rX2abVfblywdOWjmFWP+ycO2PmCvVuFfI9UfsK+QPnNh2Qq6/q77K9kfMFRpcYOOW/oRzgY0QQoKi6ESpzIlcFZPcEPxRJ7tpvEKof6j+PuQq5Pojt120D8Rs+fDGT5V9+OiPmCvVfF4+1r+qtqvoI9k2YrbaOYVW/1D9EXOlGvcKuf6ofdhoGzFbNp3Q6++yjzLbRswVGlxg45b+hHOBjRBCgqLIRIkTULd9RNtGnOx28gqp/iH6+5CrkOuP3keRthGzVYYTav0R+iijbcRcqeb38q3+VfZRtT9itlzOsZgfO30g5kpVB2Q+1Pojtm2rD8Rs2XLyof6u2i67D8RcocEFNm7pTzgX2AghJCgQ3/ipoq+Q/FEnu+28Qqp/qP4+5Crk+tsC0R8xW2U5IdbfdV+D7Y2fIl4+1b+qvlz5o2UrjVNI9Q/RHzFXqnGvkOuP0mYZfSFmy4aTL/Wvss0q+0LMFRpcYOOW/oRzgY0QQoIiz0SpyslhGX2G5o862W3lFVr9Q/X3IVch198maP6I2SrTCa3+Lvss0x8xV6rFvXypfxV9uvJHzFZapxDqH6o/Yq5U414h199lW2X3iZgtpLHQRZ8h+CPmCg0usHFLf8K5wEYIIUGRdaLkYnJos+8Q/VEnu828Qqx/VVTt70OuQq6/bZD8EbNVthNS/fPggz9irlTtePlQ/7L7dumPmK0sTr7XP1R/xFypDvQKtf5Vt5GXPH0jZquIk2/1L6ONvNj2R8sVGlxg45b+hHOBjRBnRAc0bv5vKGRxcjk5tOEQqj9irlQHeoVa/yqp0t+XXFUJ82PHHzFbVTih1D8v6P6IuVK154Ve/zIdXPsjZiurk8/1L+qA6o+YK9Xm2Qqx/lUca4sQ5vBRp9Drb+tYW9jyR8wVGlxg45b+hHOBjRBnuF4Q4mZ3QyGtE8LksIhLyP6IuVKNe4Vc/6qpyt+HXLmA+Snu7/ocNqMqJ4T6FwHZHzFXqna9kOufBl/9EbOVx8nX+hdxQfZHzJVq62yFVv+Q/RGzFXUKvf5FjikLG/6IuUKDC2zc0p9wLrAR4gzXC0Lc7G4opHFCmhzmcQrdHzFXqnGvkOvvgir8fciVK5ifYiCcwyRVOrmuf1FQ/RFzpWrfC7X+afHRHzFbeZ18rH9eJ3R/xFypts9WSPUP2R8xW8nMh1z/rPtWRVF/xFyhwQU2bulPOBfYCHFGswEtzSCJOLjXGWz+iJOSqFPo9Q/VHzFXqjog86HW3xVl+/uQK5cwP/lBOYdRqnZifuyDmCvVcrwQ658F3/wRs1XEybf6JwnJHy1Xqp2zFVL9Q/VHzFbyNWHI9Q/VHzFXaHCBjVv6E84FNkKc0WpAazdIIg/udQaTP+KkpN0CSGj1D9UfMVeq7bOFAvPTGh9y5RrmJx9I57COCyfmxy6IuVItzwut/lnxyR8xW0WdfKp/M0LwR8yVarpshVD/kP0RsxV1Cr3+ofoj5goNLrBxS3/CucBGiDPaDWjNBkIfBvc6g8UfcVISdQq9/qgU9UfMlWrcK+T6u6Ysfx9yhQDzkx20c6jqzon5sQdirlTL9UKqfx588UfMlg0nX+rfCt/9EXOlmt7L9/qH7o+WraRT6PUP0R8xV2hwgY1b+hPOBTZCnNFpQIsOiN3d3drd3e3F4F5nMPgjTkqSi2sh1x+ZIv6IuVLF9WrGYM5PK1DPH6IX85MNxHPo0on5sQNirlTL90Kpf1588EfMli0nH+rfDp/9EXOlms3L5/qrhuuPmK1mTqHWP1R/xFyhUWSBzWht0YUMEowxj0yfPn36I4884lqFkEGHMabxd6vn3sWLF8u0adNkyZIlIiLS3d0tjz32mEycOLESx6KE7p/mHFZN1GnRokVB1x+dvP6IuRLB9WrFYM1PK1DPH6oX85MexHPo2on5KY7rc9iKKrwQ6l8EdH/EbNl0Qq9/J3z1R8yVSHYvX+tfJ0T/+t8iONlqlasQ6x+qP+pzFhIzZsyQ+fPnz1fVGVmPHVKGECGEEEIIIYQQQgghhBBCCCGhwgU2QggBYfHixTJr1ixZsmSJdHd3Nz69NGvWLFm8eLFrvY7Q3z0++/tef9/9fcf3+vvu7zu+1993f9/xvf6++/uO7/X33d93fK+/7/6+43v9Q/X3hVDrT3+SizzXleTm7yb8DTZCnCFtrnk8GH9kFYm0/u3OoSuiTqHXH5Wi/oi5Uo17hVx/15Tl70OuEGB+soN2DlXdOTE/9kDMlWq5Xkj1z4Mv/ojZsuHkS/1b4bs/Yq5U03v5Xv/Q/dGylXQKvf4h+iPmCo0iv8HmfMGHW7UbF9gIcUerAa3dQOjDID+Y/BEnJc0W1+qEVv9Q/RFzpdo+WygwP63xIVeuYX7ygXQO67hwYn7sgpgr1fK80OqfFZ/8EbNV1Mmn+jcjBH/EXKmmy1YI9Q/ZHzFbUafQ6x+qP2Ku0OACG7f0J5wLbIQ4o9mAlmYARx7kB5s/4qQkOdlNElL9Q/VHzJWqDsh8qPV3Rdn+PuTKJcxPflDOYZSqnZgf+yDmSrUcL8T6Z8E3f8RsFXHyrf5JQvJHy5Vq52yFVP9Q/RGzlXxNGHL9Q/VHzBUaXGDjlv6Ec4GNEGckB7QsAzfiID9Y/dEmJWmcQqp/iP6IuVKNe4VcfxdU4e9DrlzB/BQD4RwmqdLJdf2LguqPmCtV+16o9U+Lj/6I2crr5GP98zqh+yPmSrV9tkKqf8j+iNlKZj7k+mfdtyqK+iPmCg0usHFLf8K5wEaIM6IDWp4BG2mQH6z+iJOStE4h1D9Uf8RcqRZ/zioL5ifdMT7kygXMT3F/1+ewGVU5IdS/CMj+iLlSteuFXP80+OqPmK08Tr7Wv4gLsj9irlRbZyu0+ofsj5itLItrdXytf5FjysKGP2Ku0OACG7f0J5wLbIQ4IzkpyTNQIwzyRRx890eclGRx8r3+ofoj5kp1oFeo9a+SKv19yVWVMD92/BGzVYUTSv3zgu6PmCtVe17o9S/TwbU/YrayOvlc/6IOqP6IuVJtnq0Q61/FsbYIYQ4fdQq9/raOtYUtf8RcocEFNm7pTzgX2AhxRnJQyztAuxzkbfTtsz/ipKTKF+hFGez5adUGYq5Um2crxPpXRdX+PuQq5PrbBskfMVtlOyHVPw8++CPmStWOlw/1L7tvl/6I2cri5Hv9Q/VHzJXqQK9Q6191G3nJ0zditoo4+Vb/MtrIi21/tFyhwQU2bulPOBfYCHGGjcW1Oi4GeZt9+uqPOCnJ4+Rr/ctoy0WfybYQc6XaOluh1T9Ufx9yFXL9bYLmj5itMp3Q6u+yzzL9EXOlWtzLl/pX0acrf8RspXUKof6h+iPmSjXuFXL9XbZVdp+I2UIaC130GYI/Yq7Q4AIbt/QnnAtshDgjOdktSpWDfBl9+eiPOCnJ6+Rj/ctus8q+mn2SDClXqu2zFVL9Q/X3IVch198WiP6I2SrLCbH+rvsqyx8xV6rFvHyqf1V9ufJHy1Yap5DqH6I/Yq5U414h1x+lzTL6QsyWDSdf6l9lm1X2hZgrNLjAxi39CecCGyHOKGNAq2KQL7MP3/wRJyVob/xU2UdI/mi5Uu2crZDqH6K/D7kKuf7offCNn86g1h+hj8H0xk9eL9/qX2UfVfsjZsvlHIv5sdMHYq5UdUDmQ60/Ytu2+kDMli0nH+rvqu2y+0DMFRpcYOOW/oRzgY0QZ5Q1oHECUV3biJOSok4+1b/qPqryR8yVarpshVD/UP19yFXI9Uduu2gfiNmy7YRcf9dtl9UHYq5U83n5WP+q2q6ij2TbiNlq5xRa/UP1R8yVatwr5Pqj9mGjbcRs2XRCr7/LPspsGzFXaHCBjVv6E84FNkKcUeaAVsZAXMXkpMy+Bsunq204+VL/Kvuq0h8xV6rpvXyvf6j+vuQq1PqjtWmzL8Rs+fLGTxV9+eqPmCvV7F6+1r/MNqvsq1mbiNlq5RRi/cvCtT9irlTjXiHXH7EvW20iZsu2E3L9XfVVtj9irtDgAhu39CecC2yEOKPsAc3mgFzl5KSMPsvyR5yU2HLyof5V9Vm1P2KuVLN5+Vx/232i+PuUqxDrj9BWWX0iZsvWG4o+1L+qtqruEzFXqu7GwrQwP53bQsxW2WNhWpif/G0h5kq1Wi/mp5y2ELNVhhNq/V30WYU/Yq7Q4AIbt/QnnAtshDijigHNxsDsYnJis+8y/REnJTad0OtfRd8u/BFzpZrdy9f62+wbyd+3XIVW/5D9EbMVdQq9/mW2kRcbfSPmSjW9l+/1D9kfMVtJp5DrXzau/BFzpVq9F/Nj3x8xW2U5Ida/6r6r8kfMFRpcYOOW/oRzgY0QZ1Q1oBUZoF1OTmw4lO2POCmx7YRc/7IdXPkj5ko1n5eP9bflgObvY65Cqn/I/ojZSmY+5PrbPtYWRf0Rc6WaLu8h1D9kf8RsRZ1Cr38VuPBHzJWqGy/mx64/YrbKdEKrf1Z88UfMFRpcYOOW/oRzgY0QZ1Q5oOUZqBEmJ0VcqvBHnJSU4YRa/7T45o+YK9X8Xr7V34YLqr+PuQqp/qH6I2YrubgWcv1tHFMWRf3RcqVaznNWWQz2/AyW56yyYH6y+SPmStWdF/Njzx8xW2U7IdU/Dz74I+YKDS6wcUt/wrnAVik9PT06Z84c/fCHP6yTJ0/WESNG6NixY3Xq1Kl69NFH61133aV9fX2lOixfvlyvvPJKPfjgg3XKlCm6/vrr68iRI3Xy5Mn6oQ99SH/4wx/qypUrU7e3atUqvfDCC3WnnXbSUaNG6dixY3XPPffUH/zgB9rb25vJ7cwzz2w8wc+dOzfrP807qh7QsgzYSJOTPE5V+SNOSspyQqx/FnzyR8yVajEvn+pf1AnV3+dchVD/kP0RsxV1Cr3+efetirz+iLlSbZ/3kOofsj9itpKZD7n+VVKlP2KuVN16MT92QMxWFU4o9c8Luj9irtDgAhu39CecC2yVMX/+fJ06deqAyXNye9/73qcvvPBCKQ7XX3+9Tpo0qaPD5ptvrvfee2/H9pYuXao77bRTy3ZmzZqly5cvT+W2aNEiHTVqlIqI7rvvvkX/qV7gYkBLM3AjTk7qoPkjTkrKdEKrf1Z88UfMlWpxL1/q3wrf/X3Ple/1D9kfMVtJp5Drn2UfV+TxR8yVauu8h1b/kP0Rs4W4uFaH+UkHYq5U3XsxP8VxfQ6bUZUTQv2LgOyPmCs0uMDGLf0J5wJbJTz00EM6ZsyY2BOYMUYnTZqk48ePH7Awtemmm+qCBQusOpx33nkD+jHG6CabbKITJkwY8FhXV5fedtttbdv84Ac/GDtmww03HPDv+dCHPpTK7/TTT28c89vf/tbGPxkeVwNauwEceXJSB8kfcVJSthNS/fPggz9irlTtePlQ/3b47B9Crnyuv2q4/ojZauYUav07PYZCVn/EXKlmzxYKgy0/7UDMVtQp9Pq7oAp/xFypYngxP8VAOIdJqnRyXf+ioPoj5goNLrBxS3/CucBWOq+88opusskmjSeuYcOG6bnnnht74nz88cf10EMPjT3B7brrrrpu3TorDt/+9rdjbU+ePFmvuuqq2KUgn376aT3xxBNj+40bN04XLlzYtM3f/OY3sX/Ttddeq319fdrX16dXXXWVDh06tPH43Xff3dbvxRdf1JEjR6qI6P7772/l3+wDLge0ZgO5D5OTOij+iJOSKpxQ6p8XdH/EXKna80Kvfyd89Q8lV77Wv06I/ojZauUUYv1D9UfMlWrcK+T6I2LLHzFbiE5JmJ/2oJ5DFC/mJz8o5zBK1U7Mj30Qc4UGF9i4pT/hXGArnVNOOSX2xPXjH/+45b5nnXVWbN/Zs2cX7v+ZZ57R4cOHN9rcZZdd9MUXX2y5/0UXXRRzOOuss5ru94lPfKKxz+c+97kBj3/mM59pPH744Ye3dTzttNMa+z700EPZ/oEe43pAiw7o3d3d2t3d7cXkpA6Cv+tz2IyqnBDqXwRkf8Rcqdr1Qq5/Gnz0DylXPtY/Smj+iNlq5xRa/UP1R8yVatwr5PqjYsMfMVuITs1gflqDeg6RvJiffCCdwzounJgfuyDmCg0usHFLf8K5wFYqixcv1vXWW6/xpHXkkUe23b+vr09nzpzZ2H+zzTbT3t7eQg5HHnlko71x48bpSy+91Hb/3t5e3W677RrHbLXVVk3323TTTRv7zJs3b8Djv/3tb2P/jlb885//bNToAx/4QLZ/nOcgDGiLFi2KvTnW3d3txeSkjmt/hHOYpEon1/UvCqo/Yq5U7Xuh1j8tvvmHlivf6p8kNH+0bHVyCq3+Ifoj5kpVB2Q+1PojU9QfMVuITq0Y7PlpBeo5RPNifrKDdg5V3TkxP/ZAzBUaRRbYhgkhxBo33nij9PT0NG6ffvrpbfc3xsjZZ58tDzzwgIiILFiwQObNmyf77LNPrv5fffVVufnmmxu3v/71r8ukSZPaHjNkyBA588wz5Y477pANN9xQJkyYIGvXrpWurq7GPm+++aYsXLiwcXvq1KkD2onet2DBAlm1apWMHDlywH4XXXRRo0Zf/epX0//jCCGEEEIIIYQQQgghhBAU8qzKcfN3E36DrVQ+8IEPpPoWV5Senh4dNWpU47hTTz01d/9XX311o53x48drT09P7raiLFiwIPZphzVr1gzYZ926dbF9mn1z7vnnn29cvvKggw6y4uYT4vgTI2hfUc8Kgr/rc9iMqpwQ6l8EZH/EXKna9UKufxp89A8pVz7WP0po/ojZaucUWv1D9UfMlWrcK+T6o8JLRLqF+WkN6jlE8mJ+8oF0Duu4cGJ+7IKYKzR4iUhu6U84F9hKZaONNmo8YR122GGpj9tzzz0bx+2yyy65+z/66KMb7Xz0ox/N3U6SxYsXx56M165dO2Cf1atXx/ZpNmCccMIJjccfeeQRa36+4HJAQ/yR1Syg+CNOSqpwQql/XtD9EXOlas8Lvf6d8NU/lFz5Wv86IfojZquVU4j1D9UfMVeqca+Q64+ILX/EbCE6JWF+2oN6DlG8mJ/8oJzDKFU7MT/2QcwVGlxg45b+hHOBrTRefvnl2BPWBRdckPrY448/vnHciBEjtK+vL5fD1KlTG+18/etfb9y/bNkyveqqq/Swww7TPfbYQ6dNm6bvf//79ctf/rI+/vjjHdvt6elRY0yj7cWLFw/YZ+HChY3HjTEDvj337LPP6rBhw1RE9MMf/nCuf5/vuBrQ2g3krgf5NCD5I05KynZCqn8efPBHzJWqHS8f6t8On/1DyJXP9VcN1x8xW82cQq1/p8dQyOqPmCvV7NlCYbDlpx2I2Uou3KLB/HQGMVeqGF7MTzEQzmGSKp1c178oqP6IuUKDC2zc0p9wLrCVxsMPPxx7wrryyitTH3v++efHjm12ecVO9Pb2Ni6/KCI6Z84c7evr08suu0zXX3/9WPvRbciQIXrcccfp8uXL27a/7bbbNo659957Bzx+5513Nh7fbrvtBjx+zDHHNBbf/vznP2f+94WAiwEtzQCOPElB80eclJTphFb/rPjij5gr1eJevtS/Fb77+54r3+sfsj9itpJOIdc/yz6uyOOPmCvV1nkPrf4h+yNmK+oUev2rpip/xFypuvdiforj+hw2oyonhPoXAdkfMVdocIGNW/oTzgW20vjFL34Re8K69dZbUx/73e9+N3Zsmm+VJXnxxRdjbdxxxx36sY99rOXCWnLbZZdd9OWXX27ZfvTyjkcdddSAxz/+8Y83Hj/llFNijz399NM6dOhQFbF76UrfqHpAyzJwI05SEP0RJyVlOSHWPws++SPmSrWYl0/1L+qE6u9zrkKof8j+iNmKOoVe/7z7VkVef8RcqbbPe0j1D9kfMVvJzIdc/yqp0h8xV6puvZgfOyBmqwonlPrnBd0fMVdocIGNW/oTzgW20vjJT34Se8L69a9/nfrYK6+8Mnbs73//+8z9/+Uvf4m18c53vrPx9/bbb6/XXHONLly4UHt6evSFF17Q2bNn6+abbx47ZubMmbpmzZqm7T/44IOxfc8//3x99dVX9dVXX9Vzzz23cf+QIUP00UcfjR17xBFHqEjt22v/93//l/nfFgpVDmh5BmykSQqqP+KkpAwn1PqnxTd/xFyp5vfyrf42XFD9fcxVSPUP1R8xW8k3qkOuv41jyqKoP1quVMt5ziqLwZ6fwfKcVRbMTzZ/xFypuvNifuz5I2arbCek+ufBB3/EXKHBBTZu6U84F9hK4/rrr489Yc2dOzf1sddee23s2AceeCBz/8kFsPp26KGH6qpVq5oe89prr+lee+0V2//iiy9u2cfRRx/dtI/odtZZZ8WOeeKJJ3TIkCEqInr44Ydn/neFRFUDWpGBGmGSguyPOCmx7YRc/7IdXPkj5ko1n5eP9bflgObvY65Cqn/I/ojZSmY+5PrbPtYWRf0Rc6WaLu8h1D9kf8RsRZ1Cr38VuPBHzJWqGy/mx64/YrbKdEKrf1Z88UfMFRpcYOOW/oRzga00rrvuutgT1rx581Ife8011xReYJs7d+6ANxd22WUXXb16ddvjFi1apBtttFHjmEmTJrX8Ftvq1av1ox/9aMvFtdNOO017e3tjx9QvUzlkyBB94oknMv+7QqKKAc3GAO1ykoLujzgpsemEXv8q+nbhj5gr1exevtbfZt9I/r7lKrT6h+yPmK0ii2t1fKl/mW3kxUbfiLlSTe/le/1D9kfMVtIp5PqXjSt/xFypVu/F/Nj3R8xWWU6I9a+676r8EXOFBhfYuKU/4VxgK40f//jHsSese++9N/WxyUtEPvzww5n7/8Mf/jBgweu2225LdewFF1yQaYHv9ttv14997GO6884766677qrHHHNM02P+8pe/qDFGRUSPPPLIpm29/PLLevvtt+t1112nd911l77xxhupnH2k7AHN5sDsYpLigz/ipMSWkw/1r6rPqv0Rc6Wazcvn+tvuE8Xfp1yFWH+EtsrqEzFbUafQ619VW1X3iZgrVXdjYVqYn85tIWar7LEwLcxP/rYQc6VarRfzU05biNkqwwm1/i76rMIfMVdocIGNW/oTzgW20vjlL3+Za3FLVfWSSy6JHZvnm15PPvlkrI1Ro0ZpT09PqmP/+Mc/xo795je/mbn/ZhxyyCEqIjp06FB96qmnYo+9+uqresQRRzQuH1nfRowYoWeddVbHb975SJkDWhkDcpWTFF/8ESclNpx8qX+VfVXpj5gr1fRevtc/VH9fchVq/dHatNkXYrZsOqHX30WbVfSFmCvV7F6+1r/MNqvsy5cPnLRyCrH+ZeHaHzFXqnGvkOuP2FfIHzix7YRcf1d9le2PmCs0uMDGLf0J5wJbaTz88MOxJ6yrr7469bHnn39+7NhXX301c/8LFiyItfH2t7899bHLly+PHXv66adn7j/Jn/70p8a3144++ujYY2+++abOmDEj1mdymzVrVstLVfpKWQNamQNxFZNgKI3xAAAgAElEQVQUn/wRJyVFnXyqf9V9VOWPmCvVdNkKof6h+vuQq5Drj9x20T4Qs+XDGz9V9uGjP2KuVPN5+Vj/qtquoo9k24jZaucUWv1D9UfMlWrcK+T6o/Zho23EbNl0Qq+/yz7KbBsxV2hwgY1b+hPOBbbSWLJkSewJ66KLLkp97PHHH984btSoUdrX15e5/7Vr1+p6663XaGeXXXZJfWxfX1/M/cQTT8zcf5KDDjpIRUSHDRumf/vb32KPfelLX2r0tf322+uDDz6oq1ev1t/97ne63XbbNR4777zzCnsgUcaAxglEtX0gTkqKOPlW/yrbrqKPaNtouVLtnK2Q6h+ivw+5Crn+6H0UaRsxW77NsQZzflqBmCvV/F6+1b/KPqr2R8yWyzkW82OnD8RcqeqAzIdaf8S2bfWBmC1bTj7U31XbZfeBmCs0uMDGLf0J5wJbqUycOLHxhHXUUUelPu4973lP47jdd989d//9TwYqItrd3Z36uNdeey32ZHvGGWfkdlCNX3Ly+OOPjz325ptv6ujRo1Wk+aUjn3rqKR06dKiKiG6wwQZB/SZbtMY2BskqBvcy+/LRH3FSgvjGTxV9heSPmCvV9tkKqf6h+vuQq5DrbwtEf8RsleWEWH/XfQ22N36KePlU/6r6cuWPlq00TiHVP0R/xFypxr1Crj9Km2X0hZgtG06+1L/KNqvsCzFXaHCBjVv6E84FtlKpf2tLRHS77bZLdUxPT4+OHDmycdypp56au/8TTjgh9qSZ/OZYK373u9/Fjps9e3ZuB1XVAw44QEVEu7q69Lnnnos9dssttzT62XPPPZse/973vrexT5bfskPH5huKVQ7uZfTpqz/ipCSPk6/1L6MtF30m20LMlWrrbIVW/1D9fchVyPW3CZo/YrbKdEKrv8s+y/RHzJVqcS9f6l9Fn678EbOV1imE+ofqj5gr1bhXyPV32VbZfSJmC2ksdNFnCP6IuUKDC2zc0p9wLrCVyuWXXx570nryySc7HnP77bfHjimyoJRs68ILL0x13DnnnBM77q9//Wtuh4ceeqjRzic/+ckBj0d/b+7kk09u2sapp57a2OerX/1qbhc0ojUuMki6GNxt9u2zP+KkJKuTz/W31UZeyvJHzJVq82yFWP+qqNrfh1yFXH/bIPkjZqtsJ6T658EHf8Rcqdrx8qH+Zfft0h8xW1mcfK9/qP6IuVId6BVq/atuIy95+kbMVhEn3+pfRht5se2Plis0uMDGLf0J5wJbqSxatEiHDx/eeNI69thj2+7f19enM2fObOy/8cYb65o1a3L3v3btWt14440b7Y0bN05feumltse8/PLLuuGGGzaOKZqP97///SoiOnz4cP3HP/4x4PGTTjqp0dc555zTtI1zzz23sc9pp51WyAeJ5OJankHS5eBuw8F3f8RJSdUv0IsymPPDF+jFYX7SH+tLrqqE+bHjj5itKpxQ6p8XdH/EXKna80Kvf5kOrv0Rs5XVyef6F3VA9UfMlWrzbIVY/yqOtUUIc/ioU+j1t3WsLWz5I+YKDS6wcUt/wrnAVjonnnhi7Imr3eUWzzrrrNi+3/zmNwv3f+mll8banDlzpi5btqzpvm+++abuvffesf1vuumm3H3Pmzev0c4pp5zSdJ9PfepTjX3OO++8pvt86UtfauzT7FtwvpKclGQdJBEG9yIuIfgjTkrSOoVQ/1D9EXOlWvw5qyyYH38//arq3ov5Ke7v+hw2oyonhPoXAdkfMVeqdr2Q658GX/0Rs5XHydf6F3FB9kfMlWrrbIVW/5D9EbMVdQq9/kWOKQsb/oi5QoMLbNzSn3AusJXOSy+9pBtttFHjicsYo6eeeqq+8MILjX2efPJJPeyww2JPcDvuuKOuXr26aZv33XdfbN+99967Zf99fX26zz77xPbfdttt9Uc/+pGuWrVKVVV7e3v1rrvu0p122im234EHHljo317vd7311tN//vOfTfc588wzG/21+nZa9FtuZ555ZiEnJJIDWpZBEmlwz+MUkj/apCSNU0j1D9EfMVeqca+Q6++CKvx9yJUrmJ9iIJzDJFU6ua5/UVD9EXOlat8Ltf5p8dEfMVt5nXysf14ndH/EXKm2z1ZI9Q/ZHzFbycyHXP+s+1ZFUX/EXKHBBTZu6U84F9gqYd68eTp69OgBg9DEiRN1woQJA+6fNGmSPv300y3by7LApqq6dOlS3XPPPQf0M2TIEN1000111KhRAx6bPn16y2+6peHee+/tuHCmqvqDH/yg47/jPe95T2Of73//+7md0Gg2oKUZJBEH9zqDzR9xUhJ1Cr3+ofoj5kpVB2Q+1Pq7omx/H3LlEuYnPyjnMErVTsyPfRBzpVqOF2L9s+CbP2K2ijj5Vv8kIfmj5Uq1c7ZCqn+o/ojZSr4mDLn+ofoj5goNLrBxS3/CucBWGX/84x91xx13HPAGZXLbY4899Nlnn23bVtYFNlXVlStX6hlnnBH7TbhmmzFGjzvuOF2+fHmhf+9ee+2lIqIjRozQhQsXttzvySefbPQ9bNiwAQuLTz31lA4dOrSxz1NPPVXIC4lWA1q7QRJ5cK8zmPwRJyXtFkBCq3+o/oi5Um2fLRSYn9b4kCvXMD/5QDqHdVw4MT92QcyVanleaPXPik/+iNkq6uRT/ZsRgj9irlTTZSuE+ofsj5itqFPo9Q/VHzFXaHCBjVv6E84FtkpZu3at/uhHP9KPfOQjuuWWW+rIkSN1xIgRuuWWW+rHPvYx/dnPfqa9vb0d28mzwFbnueee04suukj33HNPfdvb3qZdXV06evRo3XnnnfVzn/ucPvroowX+hTXuvPPOhtvnP//5jvu/+93vbuy//fbb64MPPqg9PT364IMP6vbbb994bN999y3shkS7Aa3ZQOjD4F5nsPgjTkqiTqHXH5Wi/oi5Uo17hVx/15Tl70OuEGB+soN2DlXdOTE/9kDMlWq5Xkj1z4Mv/ojZsuHkS/1b4bs/Yq5U03v5Xv/Q/dGylXQKvf4h+iPmCg0usHFLf8K5wEZKYI899lAR0ZEjR+pLL73Ucf+HH35Yu7q6BiwMRLdRo0bpk08+WYF9dXQa0KIDYnd3t3Z3d3sxuNcZDP6Ik5Lk4lrI9UemiD9irlRxvZoxmPPTCtTzh+jF/GQD8Ry6dGJ+7ICYK9XyvVDqnxcf/BGzZcvJh/q3w2d/xFypZvPyuf6q4fojZquZU6j1D9UfMVdocIGNW/oTzgU2Ypk77rij8SR9xhlnpD7u5z//edPfqRMR3WijjXTevHklWrshzYC2aNGi2MSqu7vbi8G9Tuj+iJOSqFPo9Ucnrz9irlRxvVoxWPPTCtTzh+rF/KQH8Ry6dmJ+iuP6HLaiCi+E+hcB3R8xWzad0OvfCV/9EXOlmt3L1/rXCdEfMVutnEKsf6j+iLlCo8gC2zAhhJACXH/99TJlyhTp6uqSs88+O/VxBx98sDz11FNy+eWXy9y5c2XZsmWy8cYby3777Scnn3yyjB8/vkRrQgghhBBCCCGEEEIIIaQAeVbluPm7Cb/BRogzpMMnRgbbV9TR4CUi3TIY8tMKxFyp4no1YzDnpxWo5w/Ri/nJBuI5dOnE/NgBMVeq5Xuh1D8vPvgjZsuWkw/1b4fP/oi5Us3m5XP9VcP1R8xWM6dQ6x+qP2Ku0OAlIrmlP+FcYCPEGe0GtOjgOFh+ZBWJtP6Ik5LkJDzk+qNS1B8xV6pxr5Dr75qy/H3IFQLMT3bQzqGqOyfmxx6IuVIt1wup/nnwxR8xWzacfKl/K3z3R8yVanov3+sfuj9atpJOodc/RH/EXKHBBTZu6U84F9gIcUarAa3dQOjDID+Y/BEnJc0W1+qEVv9Q/RFzpdo+WygwP63xIVeuYX7ygXQO67hwYn7sgpgr1fK80OqfFZ/8EbNV1Mmn+jcjBH/EXKmmy1YI9Q/ZHzFbUafQ6x+qP2Ku0OACG7f0J5wLbIQ4o9mAlmYARx7kB5s/4qQkOdlNElL9Q/VHzJWqDsh8qPV3Rdn+PuTKJcxPflDOYZSqnZgf+yDmSrUcL8T6Z8E3f8RsFXHyrf5JQvJHy5Vq52yFVP9Q/RGzlXxNGHL9Q/VHzBUaXGDjlv6Ec4GNEGckB7QsAzfiID9Y/dEmJWmcQqp/iP6IuVKNe4VcfxdU4e9DrlzB/BQD4RwmqdLJdf2LguqPmCtV+16o9U+Lj/6I2crr5GP98zqh+yPmSrV9tkKqf8j+iNlKZj7k+mfdtyqK+iPmCg0usHFLf8K5wEaIM6IDWp4BG2mQH6z+iJOStE4h1D9Uf8RcqRZ/zioL5ifdMT7kygXMT3F/1+ewGVU5IdS/CMj+iLlSteuFXP80+OqPmK08Tr7Wv4gLsj9irlRbZyu0+ofsj5itLItrdXytf5FjysKGP2Ku0OACG7f0J5wLbIQ4IzkpyTNQIwzyRRx890eclGRx8r3+ofoj5kp1oFeo9a+SKv19yVWVMD92/BGzVYUTSv3zgu6PmCtVe17o9S/TwbU/YrayOvlc/6IOqP6IuVJtnq0Q61/FsbYIYQ4fdQq9/raOtYUtf8RcocEFNm7pTzgX2AhxRnJQyztAuxzkbfTtsz/ipKTKF+hFGez5adUGYq5Um2crxPpXRdX+PuQq5PrbBskfMVtlOyHVPw8++CPmStWOlw/1L7tvl/6I2cri5Hv9Q/VHzJXqQK9Q6191G3nJ0zditoo4+Vb/MtrIi21/tFyhwQU2bulPOBfYOpJcBOHm94ZE1KvowOxikLfZp6/+iNnK4+Rr/ctoy0WfybYQc6XaOluh1T9Ufx9yFXL9bYLmj5itMp3Q6u+yzzL9EXOlWtzLl/pX0acrf8RspXUKof6h+iPmSjXuFXL9XbZVdp+I2UIaC130GYI/Yq7Q4AIbt/QnnAtsHXG5GMTN/oZE1MvGgFzlIF9GXz76I2Yrr5OP9S+7zSr7avZJMqRcqbbPVkj1D9Xfh1yFXH9bIPojZqssJ8T6u+6rLH/EXKkW8/Kp/lX15cofLVtpnEKqf4j+iLlSjXuFXH+UNsvoCzFbNpx8qX+VbVbZF2Ku0OACG7f0J5wLbB1xtRDErZwNiTK8qhjky+zDN3/EbBVx8q3+VbZdRR/Ib/yods5WSPUP0d+HXIVcf/Q++MZPZ1Drj9DHYHrjJ6+Xb/Wvso+q/RGz5XKOxfzY6QMxV6oD388Ktf6IbdvqAzFbtpx8qL+rtsvuAzFXaHCBjVv6E84Fto4kn3R8fgItu+0q+sjTNurAUZYXWv2R+rDdNmK2ijr5VP+q+6jKHzFXqumyFUL9Q/X3IVch1x+57aJ9IGbLthNy/V23XVYfiLlSzeflY/2raruKPpJtI2arnVNo9Q/VHzFXqnGvkOuP2oeNthGzZdMJvf4u+yizbcRcocEFNm7pTzgX2DpS1Rs/Scroa7D6ow4cZXoh1R+lrzLaRMyWDSdf6l9lX1X6I+ZKNb2X7/UP1d+XXIVaf7Q2bfaFmC1f3vipoi9f/RFzpZrdy9f6l9lmlX01axMxW62cQqx/Wbj2R8yV6sD3s8rCdf0R+7LVJmK2bDsh199VX2X7I+YKDS6wcUt/wrnA1pHok05VT851bD6hVjm4lNFnkbZQB46yvVDqj9BnWf6I2bLl5EP9q+qzan/EXKlm8/K5/rb7RPH3KVch1h+hrbL6RMyWrTcUfah/VW1V3SdirlTdjYVpYX46t4WYrbLHwrQwP/nbQsyVarVezE85bSFmqwwn1Pq76LMKf8RcocEFNm7pTzgX2DoSfdKp8sm5jo0nVheDi82+i7aBOnBU4YVQ/yKg+yNmy6YTev2r6NuFP2KuVLN7+Vp/m30j+fuWq9DqH7I/YrZszN19qX+ZbeTFRt+IuVJN7+V7/UP2R8xW0ink+peNK3/EXKlW78X82PdHzFZZToj1r7rvqvwRc4UGF9i4pT/hXGDriMvFtTpFnmBdDi42HPgCvTiu618UZH/EbNl2Qq5/2Q6u/BFzpZrPy8f623JA8/cxVyHVP2R/xGwlMx9y/W0fa4ui/oi5Uk2X9xDqH7I/YraiTqHXvwpc+CPmStWNF/Nj1x8xW2U6odU/K774I+YKDS6wcUt/wrnA1pHkZNcVeZ5oEQaXIi62/FEHjiq9mJ/B87X6MpxQ658W3/wRc6Wa38u3+ttwQfX3MVch1T9Uf8RsJRfXQq6/jWPKoqg/Wq5Uy3nOKovBnp/B8pxVFsxPNn/EXKm682J+7PkjZqtsJ6T658EHf8RcocEFNm7pTzgX2DqC9KST5QkXaXDJ42TTH+kcRqnai/mxD2K2ynJCrH8WfPJHzJVqMS+f6l/UCdXf51yFUP+Q/RGzFXUKvf55962KvP6IuVJtn/eQ6h+yP2K2kpkPuf5VUqU/Yq5U3XoxP3ZAzFYVTij1zwu6P2Ku0OACG7f0J5wLbB1Be9JJ88SLOLjUceGPdg7ruPBifuyCmK0yndDqnxVf/BFzpVrcy5f6t8J3f99z5Xv9Q/ZHzFbSKeT6Z9nHFXn8EXOl2jrvodU/ZH/EbCEurtVhftKBmCtV917MT3Fcn8NmVOWEUP8iIPsj5goNLrBxS3/CucDWEcQnnXZPwMiDS52q/RHPoao7L+bHHojZKtsJqf558MEfMVeqdrx8qH87fPYPIVc+1181XH/EbDVzCrX+nR5DIas/Yq5Us2cLhcGWn3YgZivqFHr9XVCFP2KuVDG8mJ9iIJzDJFU6ua5/UVD9EXOFBhfYuKU/4Vxg6wjqk06zJ2IfBpc6VfqjnkOXXsyPHRCzVYUTSv3zgu6PmCtVe17o9e+Er/6h5MrX+tcJ0R8xW62cQqx/qP6IuVKNe4Vcf0Rs+SNmC9EpCfPTHtRziOLF/OQH5RxGqdqJ+bEPYq7Q4AIbt/QnnAtsHUF+0ok+IXd3d2t3d7cXg0udqvxRz6FrL+anOK7PYTOqckKofxGQ/RFzpWrXC7n+afDRP6Rc+Vj/KKH5I2arnVNo9Q/VHzFXqnGvkOuPig1/xGwhOjWD+WkN6jlE8mJ+8oF0Duu4cGJ+7IKYKzSKLLAZrS26kEGCMeaR6dOnT3/kkUdcq8BijGn8jfj/x+LFi2XatGmyZMkSERHp7u6Wxx57TCZOnOjYLB1V+KOeQwQv5qcYCOcwSZVOrutfFFR/xFyJ2PdCrX9afPMPLVe+1T9JaP51ULLVKVeh1T9Efx+es+qEWH9kivojZgvRqRWDPT+tQD2HaF7MT3bQzqGIOyfmxx6IuUJjxowZMn/+/PmqOiPrsUPKECKEEEIIIYQQQgghhBBCCCEkVLjARohHLF68WGbNmiVLliyR7u5u6e7uliVLlsisWbNk8eLFrvU64ru/7/hef9/9fcf3+vvu7zu+1993f9/xvf6h+ftGaPWnvzt89Pe9/r77+47v9ffd33d8r7/v/r7je/199ycZyXNdSW7+bsLfYOuIgF6XFvFHMrNQpT/qOXTpxfzYATFbVTih1D8v6P6IuVK154Ve/0746h9Krnytf50Q/RGz1copxPqH6o+YK9W4V8j1R8SWP2K2EJ2SMD/tQT2HKF7MT35QzmGUqp2YH/sg5goN/gYbSY0x5tWRI0duOHXqVNcqsMyfP9+1ArHI9OnTXSs0YLbCAiVbzFVYoORKhNkKCeaKlAVKtpirsEDJlQizFRoo2WKuwgIlVyLMVmigZIu5CguUXKHx5JNPyqpVq5aq6oSsx3KBbZBhjPm7iGwgIs87ViFu2aH/v391akFCg7kiZcFskTJgrkgZMFekLJgtUgbMFSkLZouUAXNFyoLZIluKyHJV3SrrgVxgI2QQYox5REREVWe4diHhwFyRsmC2SBkwV6QMmCtSFswWKQPmipQFs0XKgLkiZcFskSIMcS1ACCGEEEIIIYQQQgghhBBCiE9wgY0QQgghhBBCCCGEEEIIIYSQDHCBjRBCCCGEEEIIIYQQQgghhJAMcIGNEEIIIYQQQgghhBBCCCGEkAxwgY0QQgghhBBCCCGEEEIIIYSQDBhVde1ACCGEEEIIIYQQQgghhBBCiDfwG2yEEEIIIYQQQgghhBBCCCGEZIALbIQQQgghhBBCCCGEEEIIIYRkgAtshBBCCCGEEEIIIYQQQgghhGSAC2yEEEIIIYQQQgghhBBCCCGEZIALbIQQQgghhBBCCCGEEEIIIYRkgAtshBBCCCGEEEIIIYQQQgghhGSAC2yEBIQxZrox5nJjzF+MMa8bY1YbY543xvzaGHOyMWZ8BQ77GGOuMMY8boxZaoxZY4x52RhzjzHmdGPMRmU7EPtUnS1jzFeMMWpjs+lF7OLyOcsYc2bOTC0oy4nYw/V4aIwZYow50BhznTHmKWPMcmPMKmPMc/0OnzHGTCrTgdjHda7aeG3SnzE1xnzFhQMZiDFmuDHmCGPMLcaYF/qfA14zxjxhjLnWGLO/McY48DotMqZtWXX/pBiuc2WM2bD/Nd2dxpgX+58HlxljHusf8w4yxnSV1T8pD5fZMrX3DvLMyy8sw4fYo+pc9c/LbLyPcI0tJ1IOAOPhSGPMScaYnxtj/mGMWWmMWWGMecYY8yNjzMHGGK67DBKMKt97JMR3jDEjReRyETmuw65LRORTqnprCQ5bisg1IrJ3h13fEJGLRORbqtpn24PYxVW2+t8gvMBGW6pa+ZtXpD0gz1k3isi/5Th0oapuZtuH2AEkWztJbTyc3mHX1SLyH1IbD9fa9iD2QMhVK/pfuN8pIvv13/VVVf1KVf2T5hhjdhWROSIytcOu94rIcar6z/KtRIwxO4jIwyIyuv+urVT1+Sr6JsVxnStjzCki8k0RGdNh16dE5CRVnWuzf1IeLrNljBklIstFZGiOwy9S1fNsuRC7uMiVMeZ5EdmiaDsicq2qHmuhHVICAOPhv4nId0Vk4w67Pia11wYP2eyf4MEFNkI8xxgzQkTuFpGZiYeWi8ibIjJJBn5b9XhVvdqiwztF5JciMiHx0FoRWSS1F/HjEo/9UkQOVdXVtjyIXVxmyxjzWRH5bI5DNxKRsZHb/6uquxf1IfZAeM7q93hKRLbrv/mKiLye8tCXVDXpTgBAyJYxZqaI/EIGvvm4TGofMJkoIiMSj/1CRD6kqr22PIg9EHLVDmPMbBH5VOQuLrA5xhjzLqllJvo8oFKbE68nIslvOi4UkT1UdWHJXm8Tkd+JyJaRu7nA5gmuc2WMuUREPp+4u1dEXpbac+AkEYl+qE1F5EhVvdFG/6Q8ALL1bhF5MHLX30Uk7QdxL1fVS2x4ELu4ypUx5n4RyfNhyK0kPp87TVUvL+JCygHgOes/RKTZwv4bUntPYaKIDI/cv05qi2yVvDYgjlBVbty4ebyJyPelNpjUt/tFZPfI42NF5AsisiKyzxqpDTA2+t9Mai+sog7PSu2bISMj++0kIjck9rvJdf244WYrh28yi/8QkUmu68gNL1dSW/Tvi7R/qOu6cLNyXl2PhxtL7YVdve2+fqdtI/t0ici/iMhfEq4Xu64fN8xctfHqEpGrEm4qIl9xXbPBvEntw2YvRs7HWhG5UEQmRvZ5u4j8T+K8zReRoSV6bSO1+XkyL1u6rhk3/FxJ7du70XaXSG1hf0zC8azEc2GPiOzmun7ccLPV3/6nI+2+Lv1fBODm74aQq4y+n0x4zHZdQ24tz5Xr8fDEJnOp/xGR6ZF91hORj0jt29zR14UHuq4ft/I25wLcuHHLv4nIHhJ/k/i2VoOGiOwutU9a1/f9nSWHGxODy/0iMrbN/p9P7H+E6zpyw8xWRt/hUrvkEV/QA28ouZLaN1Giz0Nbua4Nt8Ln1Hm2pHYJwWiuTmuz7/oi8r+RfdeJyBau68gNL1ct+tpCRB5q8gKfC2zuM3NF4nwc3mbfbyb2/VRJTodJ7U3rZnnZ0nXNuKU6h85yJSIjpbagVm9vkYhs3Wb/mVJ7w7O+/z2u68cNM1uRdqMfFpnruibcrJxT57nK4Pouqb13UO//DyLS5bqG3FqeL5fj4UZSu4JFtM3Ptdl/AxGZF9l3ibR5r5Sb3xt/bI8Qvzlb3roUx3KpXVu46SWmVPVhEflc5K73GGP2a7ZvWowxW4nI4ZG7FojIIara8lJrqvpdqS3K1bmQP/wJidNs5eDrIrJb5PaXVPV/K3YgnUHJVfS3sZap6t8ttUvc4Xo8HCkix0bumqeq/91qf1VdISJfjNw1VEQOKeJASgHlOUtEREyNo0TkT1J7Q4gAYYzpFpHjI3fNUdWftDnkSyLyQOT2+TbnxMaYCcaY74vITVJ7k4d4CECuPia1NxUb7avqc612VtUHpPa7OHXeZ4xJXq6LAACQrTrRefl8C+0RhwDlqiPGmDFSe76qX87vdakt2PC3kQEByNZpEr8s5eWqemmrnVV1uYh8VN76KYqNROT0Av0TYPimNiGe0v9C5eDIXdep6qsdDrtWapfQq3NkQY1/lfi19i9S1WUpjvt65O+tRGSfgh7EIiDZSo0x5r1SuzxXnXlS+8FZAgRYrvhCPiBAsrWr1BbJ6vwgxTF/SNzepqADsQhIrqI++0nt+eo6if+2xGxbfZDCfFxqlwWq0/Z3gVRVpfbp6jqbich7i0oYY0YaY84RkeekdtmrOssl/iE34geuc7W71D55LyKyUmqX/O/E7yN/GxGZUqB/Uh6usyXGmOEismPkrkeKtEcgcJ6rDFwiIltHbp+h/F1SZFxn68DI3ytF5IJOB6jqYhG5MnLXscYY02p/4i9cYCPEX/aT+Jt5t3Y6QFXXicgvIncdYowZVsBhRrR5EflZmoNU9TGJvwH1gQIOxD4I2UpF/4uy2fLWQu8qETmxfzJFsEDKFRfYwsJ5tlT1QREZJbVFsg+KyC9THDY6cbvT4g2pFue5SnC3iLwjcvt1ETlBVU+21D4pzgGRvxeoapo3iu+R2ps0dQ6z4HG41D7MFv3W2h+ldsnTuy20T6rFaa5Utf6J/f1l5SQAACAASURBVBki8mFV7Ulx2JjEbY5vmCA8Z+0ktd8UrcN5uf8g5Kojxpi9Jf5tqF+r6lVl90sK4Sxb/d982zVy1/0pPngXdaizhdR+I44EBhfYCPGXd0b+rl8rOg3RTxRuICLTCjhMjPz9av+nM9Lyz8jf72y5F3EBQrbS8kUR2SFy+z9V9ZkK+iXZgciVMWaExDPDF/L+A5EtVe1T1WdV9RequjTFIYcmbvOytlhA5KoJKiI/EZG3q+oPLbdNirF75O+H0hygqmukdsnPOntaNRJZJrXLEb1HVf9quW1SDc5zpaorVHW+qt7Tad/+T+Z/JHLXKyLyjyL9k9Jwni2Jf+htpYjwecp/EHLVlv4PP31P3vqQ7loR+XSZfRIruMzWhhL/4N0TGY79Z+I23/8MEC6wEeIv0UspvKCqb6Y87qnE7akFHKIDzKoC7fCyWFggZKsjxpiNpXZd7Tr/FJH/LLNPUgiUXO0iItFvlDxijNnRGPMtY8zDxphlxpgeY8xCY8yvjTFfMMaMK9gnKReUbKXGGLOvxJ+vHpf4N5+Ie9By1Su1b9HNUNV/U9UXLbVLLNA/J4n+TlWWN16imdne0qWDXhGR/xCRrVT1u61+O5BgA5irtvS/aX2JxH8j8luq2ld23yQbQNmKLrD9WUSGGGMOMcbcYIx51hiz0hjzhjHmGWPMNcaYgwr0RUoGKFed+JTE52eXqurTJfZHCgKQraGJ23z/k8Qo/fJdhJDSmBz5O/mJiHYsTNzeooDDksjf3caYYf2XR0rDZpG/JxljhvLFPwwI2UrDBRK/BM15qrqy1c7EOSi5ir6Q75XaZbQ+2mS/t/Vv7xOR84wx56gqf+sIE5RsNaX/kiJDRWRjqb3peJSIHCRvfWp2sYgcxjcg4UDL1VaqmsWDVMvkxO28mRkhteeKl1vsm4ZfisiNKS/lR7BBytUA+se3EVL7jbX9ROQUib9xeIuIXGyzT2INlGxF5+XrSe1N822b7LdN/3aMMeYRETlaVbO8wU6qASVXLTHGjBaRr0TuWiYiF9ruh1jHdbZeldpVJOqv396W4dik+6YZ+yYewG+wEeIv0cszvpLhuOR1gjcs4PBo5O8RIrJPmoOMMTuKyCaRu4bIwGv1E3cgZKstxpjJInJC5K6/isicsvojVkDJVfSF/FCJL66tktpkPblQO15E/p8x5oqCfZNyQMlWK84SkTVSy9bNInKwvPXi7BdSu3TbkyX1TfIDlSsursEzMXHbWWZUdTEX14IBJlcteEJEVojIX0TkO/LW4toKqX0Q7vAMH74k1eI8W8aYoVL7DbY6MyS+uPaqiLwktQ/ESWK/3xtj3penX1IqznOVgk+LSHfk9rdV9fWS+iL2cJqt/rHs8chd+/U/h6Xh/YnbvDpOgHCBjZCSMcb81hijlrboJwJHR/5Oe9miZvsWWdj6ZeL2V1IOMuc1uW9kAY9BSeDZ6sTZIjI8cvur/AakHQZBrqYnbq8TkctEZEdVHaWqm0vNdbqIXCO1T6rVOcUY8yUhuRgE2WpFq28wvSkizwmvKFGIQZwrgsXoxG1mhtgAPVebt7j/7yLymoh0ldAnsQNCtt4uA98D+IeInCwi41R1I1V9m4iMldoH4v6S6POnxpgdhCCBkKuWGGNGicgZkbteldrrQIIPQrail/PfXEQ+2emA/ktbJvfje58BwgU2QvwluriwNu1B/YsQ0TeMc7/w6f/E/e2Ru/YUkauMMcNbHCLGmHNE5N+aPMQ3GHFwnq12mNrvYR0Xuet5qX0rhGDjPFfGmC4RmRa56zURea+qfi56mRmt8SdVPU5EDpf4J2e/ZoyZkteBlILzbHVgCxFZLbVvsC2L3D9aRD4jIk8YY75cUt8kP+i5Ilgk576pM9NkX2aG1IHNlTFmotTeJFwmtfFtdeThaSJyqYg8ZYx5V5PDiXsQspX80NvdIrKLqs6OfqNIVVeo6k9F5J0Sf803VkQuz9k3KQeEXLXjExL/9tr3MvzGLnELQrYuk/hY911jzMGtdjbGbCi1308em3iI730GCBfYCPGX6A9zasu9yud0ib9heIyIzDfGHGuM2cwY02WMmWCMOdAYc7fUfu9IROSxRDu8lA0OKNlqxQkiMipy+zJ+e80LUHJ1gIgcLyL/ISIfVtWH2u2sqjeLyNcid3VJ7RuUBAeUbLXiZBFZX1U3V9UNpXb5o0tFpP6ba0NE5KtcZIMDPVcEC5O4nSUzyWMJqYOcq+Uisomqbtj/7f8NRGR/EYnOqzYTkbuNMdOaNUCcgpCtu6V22ezPicg3ROSj7S7V13/p26NFJHpZ7X2NMe+x5EOKg5CrdpwW+XuNcIHWJ5xnS1VfFJF/j9y1nojcaoyZY4yZZYwZa4wZbozZ2hjzWal96/ZdUvsG3fOR4/jeZ4Bw1ZSQ8jlDar/fY4MXI3+vkdrvnolk+ARG/yUcowPM6lb7pkFVnzXGfFhEbpO3Ppmxo4hc3eawa0TkdyLyg8h9q4p4DFKCzlYbor+9tlraZ41kJ9hcqepaEbkvx6EXS60uG/Tf/mBeh0FOsNlqh6q+kLj9NxH5vDHm1yJyi7w1Hz/fGPM/0W9TklQMylwRONYkbmf5dHTyNTkzQ+rA5kpVV4vIy5Hba0XkHmPMfVJ7rXdk/0NjROT7IsJFECycZ0tVX5L41XDSHLPaGPP/ich1kbsPEpEH8zgQ6zjPVSuMMXtI/Df/fqqqL7fan8ABkS1VvcQYM1lqXzQQqc35j+jfmtEjIoeJyLkismX/fXzvM0C4wEZIyajqH0pqerm89cbP+hmOS15veEVREVWdZ4zZXWoLZnu32fV1ETlDVa8yxnwxcn+Pqr5R1GOwMRiylcQYs5uITI3c9TNVfc12P4OZwZirTqjqm8aYuVJ7AS8isokxZjNVXVC1i88wW3FU9Q5jzEUickH/XcNE5FSJf7qWdIC5IiAsT9xmZogNvMuVqq4zxhwvIruLyHb9d7/bGLObqv5vFQ4kFd5lK8IvpfbtlfqHWXavuH/SGuRcHZW4zQ/p+gVMtlT1C8aYP4vIf4rIxm12fVhEjlXVJ4wx347cv6RI/wQTXiKSEH+JPilPyHDchonbiyy4iKo+o6r7iMh7ReQSEZkrIk+IyO9F5McicqyIbKqqV/Uf8rbI4S/ZcCDWgMpWguTv911bQh+kHJBzlYZnE7fbTaZJtficre+KyLrI7VkOHEhzfM4VqZ7kmyXMDLGBl7lS1TVS+62aKBzfsPAyWyIiqvqq1D64W4dzchwgc2WMGSK1bxHVWSAi99pqn1QCVLZU9ToR2Vpq73PeKCJ/FJHHReTXIvLfIrKXqr4zcmUSvv8ZOPwGGyH+8rzULsUoEn+y7sSmidtWv4Ghqg+IyAMpdt018vfTNh1IYZ4XwGz1c1Dk72Ui8psS+iDl8Lzg5ioNyUs5DHViQZrxvHiaLVV9zRjzVxGp/z7NFlU7kJY8L57mijjh+cTtvJlZKfHfNiaDm+cTt33K1e8Ttzm+YfF84rZP2RKpzcvH9f/NOTkOzyduo+RqDxGZGLl9i6r2tdqZQPJ84rbzbKnqSql94Lvth76NMVtI/HL2fP8zQPgNNkL85fHI31sZY9ZLedwOiduPWfJJTb/rjMhd86t2IG2BzJYxZoq8dakZEZE7VHVdq/0JHDC5MsaMM8Zsk/GwjRK3XynqQawBka3+XO1qjNk346FvRv7m3BwHiFwRP1DVV0RkceSuZA7aEd33cVVVO1bEdxByZYwZYozZzBgz0xizXecjGryZuM3xDQiEbImIGGOGGWMmGWMmZTjGSPwbKZyTg4CSqyb8a+L2rRbbJhUAnK007Jm4zfc/A4STHEL8JfqbI8NEZHrK494V+Xu5FPj0hDFmqDFmS2PMu4wxHzbGJL963Yr9JH4dZH4LCQvn2WpB8k3rOy23T8rFea6MMVcaY9ZI7VNrzxhjJnY6JsJukb9fl4GfoiPuQMjW1VLL1XwR+aUxZmSGw6OfquQlQ3BwniviHdHM7JHmAGPMcIlf1eFhq0YkBJzlyhgzQmq/VfNPEZknIudmODz5bV6Ob3i4zNb6xphXRGSN1LJxVYdDouwkItEPvTyax4GUBuJYGH0fYaWku+ISwcNptowxY4wxU40xs4wx/5Lh0I9E/l4ofG0QJFxgI8Rf7pX477Z8qNMBxphhEv/0zq8LfgNokoj8XUQeEpFbROSDKY/7VOTvZSJyfwEHYh+EbDVjZuL2g5bbJ+WCkKsFItIVuf2BNAcZY6aKyDsid93Hy4pAgZCtv0b+Xk9SjofGmGkiMjlyV/KSWsQdCLkifhH94M92xpg0n67eX0SiC/L88BBJ4ixXqrpa4h8o+mD/olsakt8Y4fiGh8tsrZDatxxN/13vNcasn/Lwjydu/zqPAykNqLGw/zkr+kHJh1V1ra32SaW4ztZnReQJqX1B4JY0V7cwxrxNRA6M3HUrr1QQJlxgI8RTVPV1EflF5K4TU3yD7BipLYrVaXut4BQOCyX+2yKf6HSMMea9Ev8drdmc4GCBkK0WRD+l9KKqPl9CH6QkQHL188TtLxhj2v5uQ/9laL4lb70BICJyRUEPYhGQbP0scfvs/h9U78RFids3FfQglgDJFfGL/5HatzHqnN1u5/7x5azIXYuEC2xkIK5zFR3fNpT4ByVbOWwuIidF7loi/EAlIq6zFZ2XjxaRUzodYIzZWkQ+HbnrBYmP1cQ9rnOVZFcRGR65/TuLbZNqcZ2t6AdFRorIoSmOuVBE6h9MURG5vED/BBgusBHiN9+K/D1BRG5u9SkKY8zuInJp5K7HROQOCw5zIn/vZ4w5pNWO/d8CuTly1ysi8h0LDsQ+CNmK9jFKRKK/mcVvr/mJ01yp6p8kfkmQnaXNc1BkcS36qbN7VfWeIh6kFFxn6xkRuT1y1wypvaBqiqnxDRE5OHL370XktiIexDpQYyHBRlUXi8h1kbuONca0W4z4hsS/nX8xP3RGkgDk6v9J7ZJqdS4yxsxotXP/b2ndLrUFkzpfZrbxAMjWFSISPf6rxpjkbxU16P8myG0S/6mJ8/hNcSwAcpVkl8Rtvo/gKQDZul9ql3isc2G7D98ZY74gIsdF7rpWVZ8s0D9BRlW5cePm8SYi10vtkxD17U8iMktETP/jY0Tk81K7fn59n3Ui8t4O7T6faHfLFvtNFJGlkf1WS+2TJOMS+3xJapeBqO/XJyIfcV0/brjZShwzPXHM11zXh5ufuRKRaVJ7oyi67y+l9g3JusMQEXmv1C7/EN1vsYhs7rqG3GCztYXULnsc3fenIvKOyD5DRWRvqV3OKLrfKyKynesacsPLVUrHaDtfcV2zwbxJ7RuMSyLno09qn1aeHNlnB6l9WzV63h4TkfVatLlPYt/7C/gdayt33AZPrkTkc4l9V4jImSIyIbLPeKl9u+3FxL63isgQ1zXkBputryX2XS0iXxaRSZF9xkntG5EvJ/b9sev6ccPMVeK4yxLHbe26Ptz8zZaInJjY9wmpXYZyaGSf3aX2GjC633MisqHr+nErb6u/MCSEeIoxZrSI/EpE9ko8tEJEXpPaAJS8BNpnVfW/OrT7vNTeLKyzlba4JJ8x5iCpXT5kWOTuPqn9YPFIqV1ORBKPfVZV+fVoYBCyFTnmI1KbpNT5lKr+oN0xBBOEXBljPiC1341MfhPlDaktkHRL/FrtIrXFtX1V9fF2HsQdINl6j9QuPTIm8dDr/VurbB2sqn8QAgdCrlI4Rl/QfVVVv5KnHWIHY8xMqX1wY3TiocVSy8qExP0vS21B9pkW7e0jIvdF7pqrqvvkdDtWRK6O3JU7d6RaXOfKGPMdEflC4u6+/n6MiGwsA6+Q9CsROVRVV7Vql7jHZbb6rxZxtdQusZykvqA2UQaOs7eIyOHKb0bC4vo5K3LcbfLWT5SoiIxQ1TVtDiHgADxn3SAi/5Z4aKXUPjA5Ud66JGSdF0Rkf1V9qlmbJAx4iUhCPEdV3xSRA6T2Ox/RN1jWF5FNJT4ZfU1EPtHpTZ8cDrdL7RJqL0fuHtLff3Jx7W8i8i9cXMMHIVsRJiVuv1BSP6RkEHKlqr+S2jfWHk08NEZENpeBCyC3isjuXFzDBiRbD0rt8pAPJR4aK82zdYeITOfiGi4IuSJ+oaoPiMi+IpIcMybKwDd9/iAie7Z604eQOq5zpapnSG0RZGnk7iEi8jYR2UTi7y0tF5FzReSDXFzDx2W2tMaxIvIZqX3QLcokqWXr/2/vzqPkrMo8jn8fAmGLIITtgAgii4hCAIWRZdhdEVFRhiPLjKAMelxAGAeZUVFQj6I4g4iioCyjDqsKOIggjghGQBDDIiiQsAmSiAIBISTP/PFWD5XbVdX1Vld1d9Lfzzl9ct5bd8tNnSTdv7r3Nv87+yTVnUrvNFyb2Mb776wmzT9HeMRwbck33n9nAQcDJ1F9yGTISlTf65Xh2vnAqwzXln7LjlxF0kSXmfOpzh8+BTgQ2IPqhz6rUP2w5zaqTxCekZlzBzSHKyJiY6p/bN4MzKD6x+05quDtBqodSN/3P8NLjonw3mooP510/wDH0oBNhPdVZt4SEVsDr6O6oHgHqh8SrQzMozri6Crggsy8fhBzUP9NkPfW74EdImIPYH9gx8YcVqLaITmH6gz/72XmTYOYg/prIryvtGTJzBsiYgbV3wFvozrqem2qnT4PA9cD3wN+kJmL2nYkNRnv91Vmnh0RF1J9v/cGqu/31mi8/CgwC7gCOCczH+v3+BqcCfDe+kpEnEP13tqL599bCTwCDN11e35mPtLv8TUY4/2+amj+OYI/Q1hKjOd7q/HzzGMi4htURyPvCryU6sO6T1BtKriG6s618gO9Wkp5RKQkSZIkSZIkSZJUg0dESpIkSZIkSZIkSTUYsEmSJEmSJEmSJEk1GLBJkiRJkiRJkiRJNRiwSZIkSZIkSZIkSTUYsEmSJEmSJEmSJEk1GLBJkiRJkiRJkiRJNRiwSZIkSZIkSZIkSTUYsEmSJEmSJEmSJEk1GLBJkiRJkiRJkiRJNRiwSZIkSZIkSZIkSTUYsEmSJEmSJEmSJEk1GLBJkiRJkiRJkiRJNRiwSZIkSZIkSZIkSTUYsEmSJEmSJEmSJEk1GLBJkiRJkiRJkiRJNRiwSZIkSZIkSZIkSTUsO94TkCRJkqRWImJX4Ooemi4EFgDzgXnA/cD1wJXAtZn5TL/mKHUSEbOBDZqK5mTmhuMzG0mSJEn95A42SZIkSUubKcAKwHRgU2AP4FjgKuCeiPjniPDDhpIkSZKknhmwSZIkSZpM1gVOA/4nIqaN92QkSZIkSUsmP7UpSZIkaUlyHtWRj50sAywHvABYD3g1sGpRZ0/g8ojYJTMX9n2WkiRJkqSlmgGbJEmSpCXJaZn5szoNImJF4APAiSz+PdCOwJHASX2bnSRJkiRpUvCISEmSJElLtcx8OjM/DxzQ4uXjI2L6WM9Jk0a5O9LdkpIkSdJSwoBNkiRJ0qSQmRcA5xTFKwEHjsN0NDncWzzfPS6zkCRJktR3BmySJEmSJpMvtih7/ZjPQpPFbcXzrHGZhSRJkqS+8w42SZIkSZNGZt4SEXOBNZqKXzFe89FSb9IFbBGxLrAd8BJgZeBJ4H7g8sycP55zkyRJkvrJgE2SJEnSZHMviwdsa9XtICJeRhXMrQ2sAswFHgauy8x5/ZhkRCwHbAu8GJgOrAYk8ATwIDArM//Qj7Ea420I7AasAzwKzMzMW0doMwXYAphBtabLA38G5gG3Z+btfZpbNMbZEliT6mjPoTWfmZmP9mOcYswpwN8BGwLrAgsa492UmXd12U1PAdtYrWsdEfFa4MdNRYuAVYZCs4g4APgQsH2bLtYADNgkSZK01DBgkyRJkjTZLCyeF3TTKCJWAY4G3gVs1K7viJgJfCkzL6o7sYhYvtH/AcAOVEFSp/qzgTOB/8zMv3bR/2xgg8bj/MycFhFTgVOAQ4EpRf1bgWMy8/KifAPgX4D9qcK/duM9BFwGfLmXUCgi1geOBA5i8VC0WUbEjcBpwNmZWf75tut7NsVaNMpfCPw71Z/D2m3a/g74MvDNEcZrDtgWAR3XYKzWtUfbFM+3Z+b8iNgEOB3YtUPbOf0KniVJkqSJwjvYJEmSJE025Y61EXc/RcQ/AHdTBS/twjWoAqodgQsj4ucRsV63k4qIXYE7gDOAPRkhXGvYEPgUcGdE7NztWIWzgfdShGsNr6DavdU8z0OA3wHvo0MI1LAu8B7gtxFxYkR09T1oRCwTER+lWvMjaR+uAQTwaqqgcVZEzOhmjDbj7ka1y+wo2oRrDS8DvgbMjIi2c8vMvwAPNR7vzsynO4w98HUdpW2L5xsiYnfgN3QO1wBuGsiMJEmSpHHkDjZJkiRJk0ZErEl1N1SzO0docxxwQg/D7UwVwLwxMzseDRgRbwXOo/fv0dYGLouILTLz/m4bRcQRVLul2nkC+O+m+gcA36IKteqYAnwMWI5qh1anOS0HXATsXXMMgM2BX0TEgZn5/ToNI2J7ql1hK9Zo9irgxxGxfWY+16pCZo4Yso7FuvZBuYNtZeASng+CHwcupjpG8j7gOWA9qvDtjgHPTZIkSRpzkZnjPQdJkiRJGqaxo+vqoni3zPzZKPo8CvhiUXxMZp7Upv4RwFeL4kVUYdh5wM1UwcIaVPd1vRvYpaj/ADCj3RF5jbvPbqUKLMoxLqDaUTXUdjqwFfAO4O0MP5Xk3Mw8qNU4jbFm8/yxiAuAvwEvaDzPBq4EnqQKqvYAzszMwxtt16YKI1dt6nIe1fGSV1LdbTcfmNZovz/wTyy+M24hsEVmtg01I+Is4OCieCHwX1RrchtV8LcO1Z1xh1PttGv2LLBLZs7sMM5sFl+Lx3h+d+OfgFOBy6nWZXmqXWuHAe9s0d37M7N8n3RlrNZ1NBrHZj7WocoZwLGDuAtPkiRJmqgM2CRJkiRNSP0O2CLixVRH1TUfv7cA2Dgz72tRf0vgV8AKTcX3A/tl5vUdxjkE+AbVrqIhl2Vmyx1ZEXE21R1jQ54F9snMH4/w+9mJasfVKk3FTwFrZuZTbdrM5vlQqdlJwHGZ+WxT3Q2ovmec3Xg+FvhMU5v7gB0y88EOc9y9McfmNTwjMw9rU/8wqrVrNgfYNzN/06bNFOA44PjipQeArTLzz23azab1WpwPHJqZT7RpdwBwLouHm7/NzK1a1R/JWKzraEXEHlRhX2kRVbj4tUGMK0mSJE1k3sEmSZIkaanXCMt+wvC7rb7dKlxr+ByLBxhzgV07hWsAmXkWcEBR/KZGIFbOazWGH9F44kjhWmOcX1DdCddsJWDrkdoWLsjMY5rDtUb/c4bCtYY9i3af7hQCNfr4KfDZovi1repGxFTg40Xxw8BO7cK1xhgLM/NTwNHFSy8CPtRpfi1cBRzQLlxrjPdd4JtF8ZYR8aKaYw0Z6Lr2SXk85JB/NVyTJEnSZGXAJkmSJGmpEhHLRsTqEfGKiDg4Ii4Gfg1sWlSdA3y0TR+bA68vio/MzHu6mUNmXkh1vGOzj7So+npgatPzfODkbsZouLhF2Zo12kP398utWzw/3GW7M4EEHgKuAa6KiGkt6h0ErF+UvTczH+hmkMz8IlWI2uwDbcZq5+jMXNhFva+3KCvfX90a9Lr2w7Ytyi7NzC8MaDxJkiRpwuv1Am1JkiRJGg9XR0Q/+nmc6qjHdvdKHQQ0D3Qf1R1gdXwV2K/p+U0RsWJmPt1UdjWwN7BR42tup91Tpcy8PyIWsvh9XCvVmOMfM/OWLuvOLZ4PAS4dqVFmPhARK2Xm30ao+qbi+dbMvKTLuQ05Adir6Xk1YHfgh120vbXTTrnCLKrjEZs/tLpal21Lg17Xfih3sD1L/d2BkiRJ0lLFHWySJEmSJpubgR0z88YOdXYuni/N+hdYXws0hx/LAds3V8jMhzPzssw8JTOPzMwTa45BMQbU+yDlzBp1by6e94uI8yJik5EajhQCRcQywC5F8bk15jY0zs+B2UVx2W87HY/+LMZZAMwrilfstn1hYOvaDxGxCrBxUXxBt7s5JUmSpKWVAZskSZKkyWA+cAnwdmDbzLy1XcWIWA54VVF8W90BG3ea/aEo3q5uP6WIWDEiXhMRR0XEFQzfsVbn+7zf1ah7GtWRhM3eAdwVEbdExOciYrfGXWp1vRRYvSjrOvAq/Kp47nbNyz+rkTxdPE9pWWtkg1zXftiGxXdzApw+HhORJEmSJhKPiJQkSZK0JDkPuH+EOguBZ4DHqO6nuhO4rbHrqBtrAisUZadGxKl1JtrGOt1Uauzo2gjYjCp82qjx69Bzvz4s+eduK2bmHRHxKeATLV7esvH1UWB+RFwNXE61829OF923ujeudqjZcHsXfbfyeM1xylCsp7NLB7yu/VAeD/kE1e5MSZIkaVIzYJMkSZK0JDktM3824DF6vUtrVH03QrV9gYOp7g17wQDnMeQvdSpn5icjIoHjqI68bGVlqnvl9ga+EhE3Ad8BzsrM8r6xIdNHO7cO7Vr13cr8HscbtQGuaz9sWzxfk5nPDXA8SZIkaYngEZGSJEmStLgXDrDvVVsVRsR2wE3AhcBb6C5cmwN8iWq3Xq9qByWZeTywNXA23YVS2wAnAX+IiA+3qbNKOa/GEZu9eKp4LncjTkgDWtd+KAO28ghOSZIkaVJyB5skSZIkLa68Wwvgm8Bf+9D3sLvfImJv4HzaB0EJPEDjqEvg18B1mXl3o/3hwPJ9mFvXMvM24JCIOAJ4HfDmxq/rdmi2KnByRKyfmR8pXnuyeF42Iqb2GLKV4WQZuE1YA1jXUYmIacAmRfGv+zmGJEmStKQyYJMkSZKkxbW6l+yMzJzZ74Ei4sXAuQwP124AvgtcB9yamZ12NE3t97y6lZlPARc3voiIzYE9gD0bv05r0eyoiLguMy9sKnusRb3VgEd6mFZ5DGfdu9XGDgAObQAABkpJREFUXR/XdbS2ZvjJNwZskiRJEh4RKUmSJEmluVS7xpqVu3j65eMMPzbyg5m5XWaenJm/6hSuRcSKtL+za8xl5h2Z+ZXM3BdYA3gr0CqYLI80fLhFnZf3OI1XFs/39tjPhDGKdR2tbYrnhzKz1Z+VJEmSNOkYsEmSJElSk8x8ErijKN69l74iYnpERJvXlgf2L4q/k5mn1Bhi4xZlA/0+LyKmRsTaI9XLzGcy8/vAzsDVxcvbRUTziSq/Z/gutu17mFsA2xXFd9btZzwMaF1Hq7x/zd1rkiRJUoMBmyRJkiQNd03xvE9ErFyng4hYC3gIeDoi7oqIKyLizU1VNmT4UX8X15znni3KptTsY0QRsVdE/CAi7gTmAz/stm1mPgecWhRPpWnnXmYm1XGYzQ7sYaq7M/y+sv/toZ8xMeh17QMDNkmSJKkNAzZJkiRJGu6C4nl14IM1+ziGKvBYnuqIyb2AB4s+S09323lErA4c3eKlQRwZuQywD7Ap1V3e20bEejXaLyyeE3iyKCvXfIuI2KfbARq7144tip8CftJtH+NgLNa1JxGxErBZUXxjP/qWJEmSlgYGbJIkSZJUyMwrgd8UxZ+MiNd00z4iXs3wQO7GzLyp6Xlui6a7ddn/csCZDN+tBbBCN33UdA3wRNPzFOD4Gu33K55nZeYzRdl3gD8WZV+vETgdBexRlJ2dmX/tsv14GIt17dUMhu+GdAebJEmS1GDAJkmSJEmtHUu1I2jIVOCKiHhrp0YRsT1waaN+s48Vz3cDjxRl74+IHUbof32qYw/f0qZKeezkqGXmU8C3i+JDI+Lf2t0xNyQi3gO8qyg+p8UYzwKfLIrXAa6NiBkd+p8SEccBJxUvPQZ8otPcxttYrOsobFM8P5SZD/exf0mSJGmJZsAmSZIkSS1k5uXAF4riacBFEXFVRBwcEZtGxGoRsV5EvCEizgKuBdYq2p2amYsdVZiZi4BvFfVWAK6OiJMjYqeIWCsiXhgRL4mIt0TEGcBdQPNOuvKYwDV6+O1240RgXlH2aeCGiDg8Il4ZEWs01mOTiNg/In4EnF60uZfhd4cBkJmnA98rijcAboyIsyLijRGxQUSsHhEvj4j3ATcBJxRtFgGHZOafevh9jrWBr2uPvH9NkiRJ6mDZ8Z6AJEmSJE1gHwNWA95TlO/e+OrGxVTHF7byWapj/jZuKpsKfLjxNZKvUe2Ca96pVe486ovMfCQi/hG4iMXveduW4WFMO38B3paZne6aO4wqyNy7qWwKcHDjayQLgEMz85Iu5zSuxnBd6zJgkyRJkjpwB5skSZIktZGZCzPzvVRh15M1my8APgO8o3H8Yav+HwdeR7UrrY4HqQKVI4BfFq9tHxHTa/bXlcy8FNgX6GVn2Cxgp8ws77Yrx5hPdfzlZ4CW69bBHcDfZ2Y/j0ocuLFY1zoiYgVg86LYgE2SJElqYsAmSZIkSSPIzP8AXgJ8Hpg9QvUngG8AMzLzuMwsj3As+76HatfZCcCjnaoCNwNHAptm5sWN8p8W7ZYF3jfCHHuWmT8CXkZ1jOHsLppcD7wb2CYzb+tyjEWZeRywGdVajrQuM4FDgC0zc2Y3Y0w0Y7GuNWzF8BNvDNgkSZKkJpGZI9eSJEmSJP2/iNgU2BJYE1gdeJrqHq1ZwG8z87ke+1220e9WwHSqIwPnAX8EfpmZc0c/+/6KiA2BGcC6wCpUxzk+DtwD3NCPe9AiIqhCyM2o1nwaVZA5NMYjox1johmLdZUkSZLUOwM2SZIkSZIkSZIkqQaPiJQkSZIkSZIkSZJqMGCTJEmSJEmSJEmSajBgkyRJkiRJkiRJkmowYJMkSZIkSZIkSZJqMGCTJEmSJEmSJEmSajBgkyRJkiRJkiRJkmowYJMkSZIkSZIkSZJqMGCTJEmSJEmSJEmSajBgkyRJkiRJkiRJkmowYJMkSZIkSZIkSZJqMGCTJEmSJEmSJEmSajBgkyRJkiRJkiRJkmowYJMkSZIkSZIkSZJqMGCTJEmSJEmSJEmSajBgkyRJkiRJkiRJkmowYJMkSZIkSZIkSZJqMGCTJEmSJEmSJEmSajBgkyRJkiRJkiRJkmowYJMkSZIkSZIkSZJqMGCTJEmSJEmSJEmSajBgkyRJkiRJkiRJkmr4P2KdkAeZdsPzAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 864x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 372,
       "width": 876
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "_hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "width = 0.15  # the width of the bars\n",
    "fig, ax = plt.subplots(figsize=(12, 5))\n",
    "\n",
    "# precents1 = [0.3106796116504854, 0.22330097087378642, 0.1553398058252427, 0.06796116504854369, 0.13074092951, \n",
    "#              0.04854368932038835, 0.009708737864077669, 0.02912621359223301, 0.0245988763113245, 0.0]\n",
    "\n",
    "precents1 = np.array([3, 14, 26, 34, 50, 66, 70, 81, 90, 60])\n",
    "precents1 = precents1 / np.sum(precents1)\n",
    "\n",
    "x = np.arange(-0.9, 1, 0.2)\n",
    "y1 = np.array(precents1)\n",
    "labels1 = [f'{p*100:.1f}%' for p in precents1]\n",
    "\n",
    "bar1 = ax.bar(x , y1, width, \n",
    "              color='w', edgecolor='black', hatch=_hp[5], linewidth=1.5,\n",
    "              label='Bitcoin-OTC')\n",
    "\n",
    "def autolabel(rects, labels, _x_offset=0):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for i, rect in enumerate(rects):\n",
    "        height = rect.get_height()\n",
    "        ax.annotate(labels[i],\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2 + _x_offset, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom', fontsize=20)\n",
    "\n",
    "autolabel(bar1, labels1)\n",
    "\n",
    "ax.xaxis.set_ticks(list(np.arange(-0.9, 1, 0.2)))\n",
    "ax.set_ylim(0, 0.21)\n",
    "ax.yaxis.set_ticks(np.arange(0.05, 0.21, 0.05))\n",
    "ax.set_yticklabels(['5','10', '15', '20'])\n",
    "ax.yaxis.set_tick_params(labelsize=20)\n",
    "ax.xaxis.set_tick_params(labelsize=20)\n",
    "\n",
    "ax.set_xlabel(r\"Pearson's $r$\", fontsize=24)\n",
    "ax.set_ylabel(r'Authors $(\\%)$', fontsize=22)\n",
    "# ax.legend(fontsize=20)\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig.savefig(os.path.join('.', 'motivation-correlation.png'), bbox_inches='tight', dpi=200)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> fig/3cikm/plot-motivation-new.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import collections\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "''' Font type hack '''\n",
    "'''\n",
    "Link1: https://tex.stackexchange.com/questions/18687/how-to-generate-pdf-without-any-type3-fonts\n",
    "Link2: http://phyletica.org/matplotlib-fonts/\n",
    "'''\n",
    "# plt.rcParams['text.usetex'] = True\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "\n",
    "# plt.rc('font',**{'family':'sans-serif','serif':['Arial']})\n",
    "\n",
    "%config InlineBackend.figure_format = 'retina' # render double resolution plot output for Retina screens\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "bitcoinotc_file = os.path.join('data', 'bitcoin-otc', 'soc-sign-bitcoinotc.csv')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Bitcoin-OTC"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "''' Read in file '''\n",
    "_lines = []\n",
    "with open(bitcoinotc_file, 'r') as f:\n",
    "    for l in f:\n",
    "        ts = l.strip('\\n\\r').split(',')\n",
    "        assert len(ts) == 4\n",
    "        _lines.append(ts)"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "''' Nodes mapping '''\n",
    "nodes = (set([int(node) for line in _lines for node in line[:2]]))\n",
    "nodes = [str(node) for node in sorted(list(nodes))]\n",
    "print(f'#nodes: {len(nodes)}')\n",
    "print(f'Sample: {nodes[-20:]}')\n",
    "node2idx = {n: idx for idx, n in enumerate(nodes)}\n",
    "# print(n2idx[6005])"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "''' Times mapping '''\n",
    "times = [float(l[-1]) for l in _lines]\n",
    "# _times = sorted(times)\n",
    "print(f'#timestamps: {len(times)}')\n",
    "print(f'Sample: {times[:10]}')\n",
    "print(f'Sample: {times[-10:]}')\n",
    "\n",
    "# _bins = np.quantile(times, np.arange(0, 1, 0.1))\n",
    "_bins = np.arange(times[0], times[-1], ((times[-1]-times[0])/10))\n",
    "# print(_bins)\n",
    "ts = np.digitize(times, _bins)\n",
    "print(f'Sample: {ts[:10]}')\n",
    "for i in range(1, 11):\n",
    "    _num_ts = np.sum(ts == i)\n",
    "    print(f'({i}): {_num_ts}')"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "''' Edgelist '''\n",
    "n_v_t = [(node2idx[l[0]], node2idx[l[1]], ts[i]) for i, l in enumerate(_lines)]\n",
    "\n",
    "_n2t2neig = collections.defaultdict(lambda: collections.defaultdict(list))\n",
    "for n, v, t in n_v_t:\n",
    "    _n2t2neig[n][t].append(v)\n",
    "    _n2t2neig[v][t].append(n)\n",
    "    \n",
    "n2t2neig = [[_n2t2neig[n][t] for t in range(1, 11, 1)] for n in range(len(nodes))]\n",
    "# print(len(n2t2neig), len(n2t2neig[0]), len(n2t2neig[0][0]))\n",
    "# for i in range(10):\n",
    "#     print(i, n2t2neig[30][i])\n",
    "\n",
    "n2t2uniq_neig = [[[v for v in sorted(list(set(_n2t2neig[n][t]))) if v not in set([_v for _t in range(t) for _v in _n2t2neig[n][_t]])] \n",
    "                  for t in range(1, 11, 1)] for n in range(len(nodes))]\n",
    "# print(len(n2t2uniq_neig), len(n2t2uniq_neig[0]), len(n2t2uniq_neig[0][0]))\n",
    "# for i in range(10):\n",
    "#     print(i, n2t2uniq_neig[30][i])"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "_n2neig = [set([v for t in range(10) for v in n2t2uniq_neig[n][t]]) for n in range(len(nodes))]\n",
    "n2contribution = [[(len(n2t2uniq_neig[n][t])/len(_n2neig[n])) for t in range(10)] for n in range(len(nodes))]\n",
    "\n",
    "print(n2contribution[30])\n",
    "print(n2contribution[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 371,
       "width": 877
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "_hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "width = 0.35  # the width of the bars\n",
    "fig, ax = plt.subplots(figsize=(12, 5))\n",
    "\n",
    "precents1 = [0.3106796116504854, 0.22330097087378642, 0.1553398058252427, 0.06796116504854369, 0.13074092951, \n",
    "             0.04854368932038835, 0.009708737864077669, 0.02912621359223301, 0.0245988763113245, 0.0]\n",
    "precents2 = [0.4716981132075472, 0.2830188679245283, 0.11320754716981132, 0.03773584905660377, 0.018867924528301886,\n",
    "             0.01104413975, 0.0078237847722354, 0.03773584905660377, 0.01557272994, 0.0032951945824613]\n",
    "x = np.arange(1, 11)\n",
    "y1, y2 = np.array(precents1), np.array(precents2)\n",
    "labels1 = [f'{p*100:.1f}%' for p in precents1]\n",
    "labels2 = [f'{p*100:.1f}%' for p in precents2]\n",
    "\n",
    "bar1 = ax.bar(x - width/2, y1, width, \n",
    "              color='w', edgecolor='black', hatch=_hp[5], linewidth=1.5,\n",
    "              label='Bitcoin-OTC')\n",
    "bar2 = ax.bar(x + width/2, y2, width, \n",
    "              color='w', edgecolor='black', hatch=_hp[4], linewidth=1.5,\n",
    "              label='Bitcoin-Alpha')\n",
    "\n",
    "def autolabel(rects, labels, _x_offset):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for i, rect in enumerate(rects):\n",
    "        height = rect.get_height()\n",
    "        ax.annotate(labels[i],\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2 + _x_offset, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom', fontsize=15)\n",
    "\n",
    "autolabel(bar1, labels1, -0.1)\n",
    "autolabel(bar2, labels2, 0.1)\n",
    "\n",
    "ax.xaxis.set_ticks(list(range(1, 11, 1)))\n",
    "ax.set_ylim(0, 0.51)\n",
    "ax.yaxis.set_ticks([0.1, 0.2, 0.3, 0.4])\n",
    "ax.set_yticklabels(['10','20', '30', '40',])\n",
    "ax.yaxis.set_tick_params(labelsize=20)\n",
    "ax.xaxis.set_tick_params(labelsize=20)\n",
    "\n",
    "ax.set_xlabel(r'Interval $\\Delta$ (month)', fontsize=24)\n",
    "ax.set_ylabel(r'Neighborhood $(\\%)$', fontsize=22)\n",
    "ax.legend(fontsize=20)\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig.savefig(os.path.join('.', 'motivation-new.png'), bbox_inches='tight', dpi=200)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> fig/3cikm/plot-performance-bc.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import collections\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "''' Font type hack '''\n",
    "'''\n",
    "Link1: https://tex.stackexchange.com/questions/18687/how-to-generate-pdf-without-any-type3-fonts\n",
    "Link2: http://phyletica.org/matplotlib-fonts/\n",
    "'''\n",
    "# plt.rcParams['text.usetex'] = True\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "\n",
    "# plt.rc('font',**{'family':'sans-serif','serif':['Arial']})\n",
    "\n",
    "%config InlineBackend.figure_format = 'retina' # render double resolution plot output for Retina screens\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 371,
       "width": 878
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" RMSE scores \"\"\"\n",
    "_hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "width = 0.1  # the width of the bars\n",
    "fig, ax = plt.subplots(figsize=(12, 5))\n",
    "\n",
    "m1 = [1.401, 1.518]\n",
    "m2 = [0.754, 0.835]\n",
    "m3 = [1.243, 1.034]\n",
    "m4 = [1.121, 1.356]\n",
    "m5 = [0.624, 0.689]\n",
    "\n",
    "x = np.arange(1, 3)\n",
    "y1, y2, y3, y4, y5 = np.array(m1), np.array(m2), np.array(m3), np.array(m4), np.array(m5)\n",
    "l1, l2, l3, l4, l5 = [[f'{p:.3f}' for p in m] for m in [m1, m2, m3, m4, m5]]\n",
    "\n",
    "bar1 = ax.bar(x + (width/2)*(-4), y1, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[2], linewidth=1.5,\n",
    "              label=r'GraphSAGE')\n",
    "bar2 = ax.bar(x + (width/2)*(-2), y2, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[5], linewidth=1.5,\n",
    "              label='DCRNN')\n",
    "bar3 = ax.bar(x + (width/2)*( 0), y3, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[4], linewidth=1.5,\n",
    "              label='STGCN')\n",
    "bar4 = ax.bar(x + (width/2)*( 2), y4, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[0], linewidth=1.5,\n",
    "              label='EvolveGCN')\n",
    "bar5 = ax.bar(x + (width/2)*( 4), y5, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[-1], linewidth=1.5,\n",
    "              label='CoEvoGNN')\n",
    "\n",
    "def autolabel(rects, labels, _x_offset=0):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for i, rect in enumerate(rects):\n",
    "        height = rect.get_height()\n",
    "        ax.annotate(labels[i],\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2 + _x_offset, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom', fontsize=19)\n",
    "\n",
    "autolabel(bar1, l1)\n",
    "autolabel(bar2, l2)\n",
    "autolabel(bar3, l3)\n",
    "autolabel(bar4, l4)\n",
    "autolabel(bar5, l5)\n",
    "\n",
    "ax.xaxis.set_ticks(list(range(1, 3, 1)))\n",
    "ax.set_xticklabels([r'$\\mathcal{D}_{\\mathtt{BC}}^{\\mathrm{otc}}$', r'$\\mathcal{D}_{\\mathtt{BC}}^{\\mathrm{alp}}$'])\n",
    "\n",
    "ax.set_ylim(0.5, 1.6)\n",
    "ax.yaxis.set_ticks(np.arange(0.6, 1.6, 0.2))\n",
    "# ax.set_yticklabels(['10','20', '30', '40',])\n",
    "\n",
    "ax.yaxis.set_tick_params(labelsize=20)\n",
    "ax.xaxis.set_tick_params(labelsize=26)\n",
    "ax.grid(axis='y', which='both', zorder=0, alpha=0.7)\n",
    "\n",
    "# ax.set_xlabel(r'Interval $\\Delta$ (month)', fontsize=24)\n",
    "ax.set_ylabel(r'RMSE', fontsize=22)\n",
    "ax.legend(fontsize=20, loc='upper center')\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig.savefig(os.path.join('.', 'performance-bc-1.png'), bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABtwAAALoCAYAAAD7m1FQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAWJQAAFiUBSVIk8AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdeXhN1/oH8O/OIDITkiCJxJikNYUiRDSo1nDrVoqiKqFo9aeEatFJTMUtCW2psaZUDTXc9qq6iCCoIqYISZAQEhlMGWTO+v0R2ffsjGdIJOH7eZ7zPHvtvdba74kjw3nPepckhAARERERERERERERERERaUevugMgIiIiIiIiIiIiIiIiqs2YcCMiIiIiIiIiIiIiIiLSARNuRERERERERERERERERDpgwo2IiIiIiIiIiIiIiIhIB0y4EREREREREREREREREemACTciIiIiIiIiIiIiIiIiHTDhRkRERERERERERERERKQDJtyIiIiIiIiIiIiIiIiIdMCEGxEREREREREREREREZEOmHAjIiIiIiIiIiIiIiIi0gETbkREREREREREREREREQ6YMKNiIiIiIiIiIiIiIiISAcG1R0APf8kSYoBYAEgtppDISIiIiIiIiIiIiIiKosTgFQhRDNNBzLhRs+ChbGxsZWrq6tVdQdCRERERERERERERERUmqtXryIzM1OrsUy40bMQ6+rqanXu3LnqjoOIiIiIiIiIiIiIiKhUnTp1QlhYWKw2Y7mHGxEREREREREREREREZEOmHAjIiIiIiIiIiIiIiIi0gETbkREREREREREREREREQ6YMKNiIiIiIiIiIiIiIiISAdMuBERERERERERERERERHpgAk3IiIiIiIiIiIiIiIiIh0w4UZERERERERERERERESkAybciIiIiIiIiIiIiIiIiHTAhBsRERERERERERERERGRDphwIyIiIiIiIiIiIiIiItIBE25EREREREREREREREREOmDCjYiIiIiIiIiIiIiIiEgHTLgRERERERERERERERER6YAJNyIiIiIiIiIiIiIiIiIdMOFGREREREREREREREREpAMm3IiIiIiIiIiIiIiIiIh0wIQbERERERERERERERERkQ4MqjsAIiIiIiLSXn5+PtLS0pCamoqsrCwUFBRACFHdYRERUSWTJAl6enqoW7cuLCwsYG5uDn19/eoOi4iIiIieYsKNiIiIiKgWEkLg3r17ePToUXWHQkREz4AQAvn5+cjIyEBGRgYSEhJQr149NGrUCJIkVXd4RERERC88JtyIiIiIiGoZIQTi4+ORmpoKADA1NYWFhQVMTU2hr68PPT1Wjiciet4UFBTICbfU1FRkZGTg0aNHKCgoQJMmTZh0IyIiIqpmTLgREREREdUy9+7dQ2pqKvT09ODg4AATE5PqDomIiKqYnp4e9PT0UK9ePdSrVw9PnjxBXFyc/POgcePG1R0iERER0QuNH30lIiIiIqpF8vLy5DKSTLYREb24TExM4ODgAAB49OgR8vPzqzkiIiIiohcbE25ERERERLVIeno6gMIykky2ERG92ExMTGBqagoASEtLq+ZoiIiIiF5sTLgREREREdUiRfu2WVhYVHMkRERUExT9PCj6+UBERERE1YMJNyIiIiKiWiQrKwsA5BUNRET0Yiv6eZCdnV3NkRARERG92JhwIyIiIiKqRQoKCgAA+vr61RwJERHVBEU/D7iHGxEREVH1YsKNiIiIiKgWEUIAAPT0+Ks8EREBkiQB+N/PByIiIiKqHvwrnYiIiIiIiIiolipKuBERERFR9WLCjYiIiIiIiIiIiIiIaoR79+5h3rx58PDwgJWVFerUqQN7e3t4enoiMDAQycnJzzymAQMGQJIkSJKEjRs3ajRWCIH//Oc/GDt2LFxdXVGvXj0YGRmhSZMmGDhwINatW4fMzEydY4yNjYWxsbFWMVLlMKjuAIiIiIiIiIiIiIiIiDZv3oxJkyYhLS1Ncf7u3bu4e/cuQkNDMX/+fKxcuRLvvPPOM4lp3bp12L9/v1Zjw8PDMX78ePz1118lriUkJCAhIQF//PEHvvnmGwQFBaF79+5a3Sc3NxejRo1CVlaWVuOpcnCFGxERERERERERERERVatVq1bBx8dHkWxzdnaGl5cXmjVrJp978OABhg8fjs2bN1d5TLdu3cK0adO0Gnvq1Cl4enoqkm3169dH165d4eHhAXNzc/l8TEwM+vbtixMnTmh8n4KCAvj6+mo1lioXE25ERERERERERERERFRtwsLCMHnyZLndsWNHXLp0CdeuXcORI0dw8+ZNhIaGonXr1nKf8ePH4/Lly1UWkxACY8eOLbHaTh23bt3CgAED8OjRIwCAhYUFNmzYgMTERPz1118IDQ1FSkoKli1bBiMjIwDAkydPMGrUKI3KS2ZmZmL48OHYunWrxjFS5WPCjYiIiIiIiIiIiIiIqs3UqVORm5sLAHBxcUFwcDDatm2r6OPh4YHjx4+jRYsWAICcnBzMmjWrymJasWIFgoODtRr78ccfy8k2a2trHD16FL6+vjA0NJT71KlTB1OmTMHq1avlc7Gxsdi2bZta97h27Rq6dOmCnTt3ahUjVT4m3IiIiIiIXiBFG33zofuDiIiIiIh0FxYWhmPHjsntwMBAWFpaltrXxsZGkaDat28fIiIiKj2m69evY8aMGQCAevXqaTT24sWL+P333+X2ihUr0KFDhzL7+/j4wNXVVW7/9ttv5c6fnZ2NpUuX4pVXXkF4eLhGsVHVYsKNiIiIiIjoOZSeno5///vfmDRpEry8vODg4AALCwsYGhrC2toarq6ueO211zBnzhwcP34ceXl51R1yjRISEqJIsIaEhFTp/S5evIjFixfj9ddfh4uLC6ysrGBkZITGjRujbdu2GDRoEL777jtERkZW2j0PHz5cIpF86tSpSptfVUxMDFasWIGRI0fCzc0NNjY2MDY2hrGxMezt7dGhQwcMHz4ca9aswY0bNzSaOzY2ttIT6n5+flXydSAiIqKSfvnlF/nYwcEBb7zxRrn9+/Tpg1atWsnt7du3V2o8BQUFGDNmDJ48eQIAWLZsmUbjf/rpJ/nYy8sLQ4cOrXDMnDlzMH36dHzzzTcYPnx4mf1+//13uLi4YPr06cjIyAAAGBkZKe5J1cegugMgIiIiIiKiynPr1i3861//wubNm5Genl5qn5SUFKSkpODatWs4fPgw/P390aRJE/j5+WHy5MnyPhJU9Y4ePYrp06fj7NmzpV6/d+8e7t27h/DwcPmT0h4eHli8eDE8PDx0uve6detKnFuxYgW6deum07yq9u/fj2+//RZHjhwps8/du3dx9+5dXLx4UX7DrGfPnvD390evXr0qLRYiIiKqmQ4dOiQf9+3bV61qEn379kV0dDSAwhVhc+bMqbR4AgICEBoaCgAYOHAgfHx84Ovrq/Z41dVtEyZMUGvM0KFD1UrMrV+/HrGxsXK7Y8eOWLduHdzc3DB27Fi1Y6SqwYQbEREREdELSghR7vWiP3Qr6qet2jh/TS8luWTJEsyePVv+NG5xlpaWsLS0xMOHD0ts/h4fH4/PPvsMGzduxJ49exQb0lPVWLx4MWbNmlXiNWpoaAgrKysYGxsjPT0d9+/fV/Q5ceIEPD09sWDBAq33Lbl//z727NkDoPB1XTT/zp07ERAQABsbGy2fVaHExESMGzcO//nPf0q9bmBggAYNGkBfXx8pKSnIyclRXD927Bh69+6NDz/8EN9//z0MDNR/+8Lc3Fzn+K2trXUaT0REROrJy8tTlITs1KmTWuNUSzRevnwZWVlZqFu3rs7xXL16FV999RWAwlKSa9as0Wh8fHw8YmJi5LaXl5fOMZXG1tYWX375JSZOnAh9ff0quQdpjgk3IiIiIiKiWi43Nxe+vr7YunWr4ryzszN8fHzw+uuvo3379oqkRVpaGkJCQrBnzx4EBQXJm9RHRESgZ8+eOHPmDBwcHJ7p83iRbN68GTNnzpTblpaW8PPzw9tvvw1XV1fFv1V6ejpOnTqFNWvW4NdffwVQmEj+/PPPUa9ePUycOFHj+2/ZsgXZ2dkAgN69e+PKlSu4d+8ecnJysG7dOnz++edaP7eIiAgMGDAAt27dks9JkoRBgwZh8ODBeO2119CkSRNFAjsmJgYHDhzAhg0b8Pfff8vnV61ahcePH5d4bZfH29sbGzdu1Dp+IiIienZiYmIUH7xRLRVZnubNm8vH+fn5iI2NhYuLi06x5Ofnw8fHB1lZWQAKS0k2adJEozkuXrwoH1tZWaFx48YAgOTkZAQFBWH37t24fv06Hj58CBsbG3Tp0gUjRozA22+/rdb8rVq1wrJlyzBu3DiYmppqFBtVPe7hRkREREREVMt99NFHioSEmZkZ1q1bhytXrmDWrFno1KlTiRVC5ubmePPNN/HTTz8hKipKUUYwMTERY8eOrbLVhy+6x48fY+rUqXK7RYsWuHTpEvz9/dG2bdsS/1ZmZmbo27cvdu7ciZ07d8LQ0FC+Nn36dMTFxWkcg2o5yd69eyve5Fm1ahXy8/M1nhMoLIHZr18/RbKtS5cuCAsLw969e+Hj4wM7O7sSq0WbNWuGDz/8EKdPn8auXbtgbm4uX/vll18QFBSkVTxERERUs8XHxyvaRQmqijRq1EjRTkhI0DmWhQsX4syZMwD+V0pSU6p70drZ2QEo/KCVs7Mzpk2bhtDQUNy7dw/Z2dmIi4vDrl27MGTIEHTv3h137typcP5vv/0WU6ZMYbKthmLCjYiIiIiIqBbbsmWLInnSqFEjnDhxAu+//77a5WWcnJxw+PBhuLu7y+cOHTpU6RvQU6Ft27bhwYMHcnvjxo1o2rSpWmOHDBmC2bNny+0nT57gxx9/1Oj+p06dwpUrV+R2nz59MHLkSLkdFxen2HtEE6NGjVIkAL29vXH06FFF2aeKeHt749ChQ4rE4pQpU8oslUpERES1l+rvREBhGUd1WFpaKtoPHz7UKY6LFy9i7ty5cgyalpIscu/ePfnY1NQUS5YsgY+Pjxxf8+bN4eXlBTc3N8WHrE6dOgV3d3fcvHlTh2dB1Y0JNyIiIiIioloqNTUV06dPl9sGBgbYuXMn2rVrp/FcxsbG2LBhgyLJoe0bDVS+o0ePyscNGzZEjx49NBo/ZcoUmJmZye2DBw9qNH7t2rXysYODA7p06YLu3bujRYsW8vkVK1ZoNCdQmEg8fPiw3HZzc8PPP/+s1X4qXbp0wYwZM+T2gwcP5HKaRERE9PwoKt9YxNjYWK1xRkZG5c6jidzcXPj4+Mgl1pcvX65xKckiqom/q1ev4rPPPgMAdO/eHWFhYbhx4waOHDmCsLAwJCQkKEqD3717F2+//bZc9ptqHybciIiIiIiIaqnVq1cjKSlJbn/00UcaJ29Uubi4YNCgQQAAPT09PHr0COnp6Yo+ISEhkCQJkiTJpXyEEFixYgVcXFxgYmKC5s2bY8iQIdi1a1ep98nKysIvv/yCDz/8EG5ubrCzs4OxsTFMTEzQpEkTvPLKK/Dz80NwcHCFMfv7+8vxvPXWW/L5gwcPYtiwYWjevDnq1q0LS0tLuLm54ZNPPsHVq1e1/RIhOTkZixYtQo8ePWBrawsjIyM4ODjA09MTgYGBSE5OrnCO+/fva31/oLDEpGoJUE1KKKWlpWHHjh1ye9iwYXJ5R9WySYcOHcK1a9c0imvBggXysSRJWLt2rVbJtiJ+fn7ym2lmZmaIjIzUei4iIiKqmYqSXEXUrdBQvAR3Xl6e1jHMmTNH3ntt4MCBGD16tNZzqSbLHj9+DCEE+vXrhyNHjsDNzU3Rt2HDhli5ciXmzZsnn7tw4QLWr1+v9f2pejHhRkREREREVEutXLlSPjY0NMQXX3yh85z+/v7Ys2cPUlJSEBYWplhJVZapU6di0qRJiIyMRGZmJmJiYrBr1y4sWrSoRN8VK1agWbNmGDlyJFavXo0LFy4gPj4eWVlZyMzMREJCAs6dO4fly5ejT58+6NatG27fvq12/FlZWRgzZgxef/117Ny5EzExMcjOzkZqaiouXLiAgIAAtG3bFpMnT9b408Nr1qxBq1atMGvWLJw4cQJJSUnIycnBnTt3EBoaimnTpqF169bYuXNnufOofmI6JSVFrcRicT/99BNiY2ORlpam1n4fRbZu3YqMjAy5PWrUKPl4zJgx0NP739sEqq+vioSEhCA8PFxuDxo0CJ06dVJ7fGkaNGiArVu34tSpU3j48KEioUdERETPh+IJNnX3kS2eYKtTp45W9z979iwWL14MQLdSkkWK71Nrbm6OoKCgcuP74osv0LFjR7n9/fff6xQDVR8m3IiIiIiIiGqhsLAwxMbGyu3+/fvDxsZG53nbtGmDt956C/Xr11er/3//+18sX7681Gv//Oc/Fe2JEydi0qRJir0tJEmCra0tnJycSr3nX3/9BU9PzxIr7UojhMDo0aOxceNG+ZyJiQns7e0VpTLz8/Px/fffY8CAAWqXH5o/fz4++OADPH78WI67cePGsLKyUvR79OgRhg0bhj///LPMuTp37qxojxw5EocOHVIrjiL29vZwdHRUKyGqSrWcZKdOnRR7q9nb2+ONN96Q25s2bVLr6w4Au3fvVrRVV8vpwtvbG+7u7iU+xU5ERETPBxMTE0Vb3d/NivfTZlV9dnY2Ro8eLSfvdCklWaT472ajRo1CgwYNyh0jSRImTJggt69du6bYE5dqDybciIiIiIiIaqHi+3apJkqelYKCAkybNq3M66oJt507d2LVqlVyu3nz5tixYwfS0tJw7949xMTE4MGDB7h79y6+/fZbWFhYyH1v376N7777rsJ4/vzzT3l12UsvvYQ//vgDaWlpiIuLw6NHj7BhwwZFUjI4OLjc+FUV7U3WsmVLbNiwAenp6YiPj8f9+/dx7do1eHt7K/qPGzeuzNJGPj4+ikRdYmIi+vbti44dO+Lbb79FRESEWjFp6sKFCzh37pwixuLGjx8vH6empiIoKEituVVfj/r6+ujTp48OkRIREdGLongyqujDTRVJTU0tdx51fPnll3Kp8X/84x86lZIsYm5urmirW+69e/fuirampb2pZmDCjYiIiIiIqBa6dOmSov3KK6888xiSk5Nx5coVGBgYYM6cObh9+zbS0tJw6tQpzJgxA23btpX7fvnll/KxtbU1QkNDMXToUJiamirmbNKkCaZPn44DBw4oSvLs2bOnwnhycnIAAH369MGZM2fQv39/uUSiiYkJfH19cfr0aTRt2lQes2rVKnnPjor07NkTZ86cga+vr+LT2M7Ozti1axcGDhwon7t79y6OHTtW6jympqb44YcfSpQcOn/+PD777DO8/PLLsLGxgbe3N5YuXYpTp06V2N9EG6qr20xMTDBy5MgSfd588015bz6gsARoRbKyshAdHS23W7durUiYEhEREZXFzs5O0U5MTFRrnGrFBABo3LixRvc9ceIEAgICABSWkly9erVG48tibW1dbrssxStVpKSkVEo89Gwx4UZERERERFQL3bhxQ9Fu3rx5NUVSuNfX119/DQcHB5iZmcHd3V2xf9vly5cRFRUlt2fOnFnhmyLu7u7o2rWr3L5+/bpasTRq1Ag7duwoUZ6oiJOTk2LVlhACgYGBFc5rZmaGoKAg1KtXr8w+qklFoLDsZ1lGjBiBzZs3lxlncnIy9uzZg+nTp6N79+6oV68e+vXrhx9++KHEG0zqyMzMxNatW+X20KFDS02KGRgYwNfXV26Hh4eXmTgsEhsbq9hvpTpfi0BhKUxJkrR++Pv7V2v8RERELxJHR0fF/mbFf8cty82bN+XjOnXqwMnJSaP7zp07FwUFBQAKf88bO3Ys+vXrV+ZD1dKlSxXXVJOEbdq0UfR9+PChWvEU/3AVy2nXTvxXIyIiIiIiqoWKl9uxtLRUa9yiRYuwbt06te/z9ttvyxvJl8bJyQnvv/9+uXPY2dlh3759uHnzJm7evIl3331XrXu3bNkSf/31FwAgIyNDrTGfffZZiX3VivP09MSrr76Ko0ePAijcf2zdunXlvrHx9ttvw8HBodx5X3nlFRgZGSE7OxsAcOfOnXL7jxo1Cj169MDs2bOxbds2eYVeaZ48eYIDBw7gwIEDmDp1KoYPH4558+ap/ebSzp078ejRI7ldWjlJ1WuLFy+GEAJA4Sq3nj17ltlf29ciAHTp0gUPHjxQu//PP/+sSMQSERFR7WZgYIB27drh7NmzAApLYKvj/Pnz8nGbNm00TlAV/b4GFP7OVtHvbarCw8MRHh4utzMzM+Xj9u3bK/pGRkaqNWfx+1f0eyfVTEy4ERERERER1UKqK4o0kZKSovYnh4GKy/r07t1bLttYFisrKwwYMEDtewKF5SGfPHkit8vaD6240sokluatt96SE25paWk4f/48OnfuXGZ/d3f3Cuc0MDCAlZUVEhISAKiXJHRycsKmTZuwbNky7N27F/v27UNwcHC5n4bOy8tDUFAQ9u7di7Vr12L48OEV3ke1nKSLi0u5+4m0aNECvXr1QnBwMIDChGR8fDyaNGlSan9tX4tA4afT79+/r3Z/1Te0ymJubl6iLJMmKkrYEhERUeXq3bu3nHD773//q9YY1f1jX3vttSqJSxtWVlZwc3OTE4K7d+/GV199VeE41YoCRkZGaNeuXZXFSFWHCTciIiIiIqJaqPiG7GlpadWSKCgvSaUOIQTi4+MRExOD6OhoREREICwsDKdPn1YkrIpWW5XHyckJtra2at3Xzc1N0Y6IiCj3uaj7KWPVkkia7LtWv359jBkzBmPGjEFBQQEuXbqEY8eO4fjx4zh27BiSkpJKjElPT8fIkSOhr6+PoUOHljl3ZGQkQkND5XZFKxKBwlVuRQm3vLw8rFmzpsxSi6W9FquTt7c3Nm7cWK0xEBERkfqGDBmCf/3rXwCA6OhoBAcHo3fv3mX2P3jwoKLc+DvvvKPxPUNCQjTqr7r37oYNGxQluIvz8fGRE24XLlzA/v370b9//zL75+TkYM2aNXK7X79+ZZYdp5qNe7gRERERERHVQvb29or27du31Rq3ZMkSCCHKfMTExGgUh7oJriIZGRkICgrCu+++izZt2sDY2Bj29vbw9PTE2LFjsWTJEgQHB6tdQlJV06ZN1e5bfAVUaQktVc/yTQ89PT106NABkydPxs6dO5GYmIiLFy9iwYIFJUpICiEwYcIEpKSklDmf6uo2AFi2bBlatmxZ7mPWrFmKMWvWrCkzgajtaxEoXHFZ3utx9uzZas9FREREtVPnzp0V1QQmTJiA5OTkUvsmJSXhgw8+kNs9e/ZEx44dqzxGTbz33nuwtraW2xMnTiz396NPP/1UUYFi6tSpVRofVR0m3IiIiIiIiGqhtm3bKtqXL1+uljjq1aundt+ffvoJzZo1w3vvvYetW7fiypUriv0zilhaWmLw4MHo0qWLRrEUX2lVnuIJtNLiUKX6qebq0K5dO3z++eeIjo7G999/r9in5NGjR1i/fn2p43Jzc7F582bFubt37+LGjRvlPm7duqUYk5CQgD179pR6j/r168POzk5uR0VFlbsfHREREVFxS5YskcuU37hxAz169MDJkycVfU6ePAlPT0/5A2KGhoYIDAwsdb6QkBBIkiQ/ylqpXxWsrKywcuVKuX3r1i1069YNv/76KwoKCuTzSUlJ8PX1xXfffSefGzFiBF599dVnFitVLibciIiIiGqoe/fuYd68efDw8ICVlRXq1KkjrwIJDAws8xN/VWnAgAHyHyyVVa5r8eLF8pzlleUoTUJCAubMmQNPT0/Y2tqiTp06sLKyQvv27TFp0iTFRtpEzxsvLy9F+9ChQ9USh7qJqK+++grvv/++4nuXnp4enJ2dMXjwYMycORObNm3CpUuX8ODBA+zevbtEUrEiFSXNVBUve2hmZqbRvbSVl5eHxMREhIeHa/U9ysDAAJMmTcKqVasU5w8fPlxq/71791baz4sVK1aUeU319ZiZmYkTJ05Uyj2JiIjoxeDh4YGlS5fK7aioKHh4eKBly5bo1asXWrZsCQ8PD0RFRcl9li9fXuNWtxUZMmQIFi1aJLfj4+MxdOhQ2NraokePHujcuTPs7OywadMmuc8rr7yC1atXV0e4VEmYcCMiIiKqgTZv3ozWrVvj66+/xsmTJ/Hw4UPk5ubi7t27CA0NxbRp0+Di4oLt27c/s5jWrVuH/fv3V+qcV65c0bpc2PLly9GsWTP4+/sjNDQUSUlJyM3NxcOHD3Hp0iWsWLECHTt2hI+Pj1al6YhqOi8vL8WebXv27Kn2vbPKEhwcjAULFsjt+vXrY+XKlUhJScG1a9ewe/duLFy4EKNHj0bbtm3lTzdnZmZqdJ/79++r3TchIUHRLl4Wsap4enqiUaNGaNu2Ld544w2t5xkzZoyiLObdu3dL7bdu3Tr52NraGrm5ueWWcCz+UN0/5dixY2WupPT29la0Vd88IiIiIlKHn58f1q9fDwsLC/ncjRs3EBISoii5aG5ujk2bNmHixInVEabaZsyYge3bt6NJkybyuZSUFJw4cQJnz55FXl6efP7dd99FcHCwRhUbqOZhwo2IiIiohlm1ahV8fHwUb5w7OzvDy8sLzZo1k889ePAAw4cPL1EqrCrcunUL06ZNq9Q58/Ly4OPjo9GKlCIzZ86En5+fYqyTkxN69eoFNzc36Ovry+c3b96M119/XeM37olqOgMDA8X+FWlpaWWW1Kluy5YtgxBCbv/222+YOHEi6tevX+64O3fuKNqqc5QmIiKizH3GigsLC1O027Vrp9Y4XamWXkxOTsa1a9e0mkdPTw+Ojo5yu27duiX6xMbGKlY+Dh06VFGKUh3FVx6rlkdSNWjQIMUeetu2bUN0dLRG9yIiIiIaO3YsoqKiMH/+fHTr1g02NjYwMDBAvXr14O7uDn9/f0RGRmL06NHVHapahg0bhqioKKxZswYDBgxA06ZNUbduXRgbG8PFxQUffPAB/v77bwQFBTHZ9hxgwo2IiIioBgkLC8PkyZPldseOHXHp0iVcu3YNR44cwc2bNxEaGorWrVvLfcaPH1+lezJ9HJEAACAASURBVDcJITB27NhKXzmzYMECnDt3TuNxBw8exOLFi+V2ixYtcOzYMcTExCA4OBhhYWGIi4vDkCFD5D4nT57EjBkzKiVuoprEz89PsYfaN998UyKRpCnVfSUqy+nTp+XjNm3aoEePHhWOycjIKPE9oqLYsrOz1S6tuWvXLvm4adOmiu+rValnz56KtrZJ0vz8fNy8eVNut2nTpkSf9evXK75mI0aM0Pg+3t7einKbW7ZswePHj0v0MzAwwJdffim3s7OzMXbsWJ33cquK1yMRERHVbLa2tvjiiy9w8uRJJCYmypVMTp06hdmzZ6Nx48YVzuHl5aVYta/rHm6qc2m6FYKpqSnGjx+Pffv24datW8jMzMSTJ09w9epVrFq1Cp07d9YptsqIkSoHE25ERERENcjUqVPl1RkuLi4IDg4usYeRh4cHjh8/jhYtWgAAcnJyMGvWrCqLacWKFQgODq7UOc+fP68oL6eJefPmycfW1tY4duwYPD09FX0aN26MHTt24K233pLP/fjjjyVKyBHVdjY2NggICJDb2dnZGDhwIC5duqTVfHFxcXjvvfcqKzyZaoJGdQVqeb766qsS5WDVWb32r3/9q8KVcAcOHMCZM2fkdlU857KMGDFCsRptw4YNCA0N1XieDRs2KEpoDhs2THE9Pz9fsddm06ZN4eHhofF9TE1NFR9gyMjIKLNc5Lhx4xR7uYWGhmLEiBHIysrS+L5AYZnU5cuXazWWiIiIiOhZY8KNiIiIqIYICwvDsWPH5HZgYCAsLS1L7WtjY6PYTHnfvn2IiIio9JiuX78urwxTXUWji5ycHPj4+MhvnJf1HEuTlpaGEydOyG0/Pz9FPXxVkiTh22+/ldt5eXn4448/tIyaqOYaM2YMPv74Y7l97949dO/eHYGBgWqXV0xPT8fChQvx8ssv4+TJk4prkiTpHKOTk5N8fOnSJZw9e7bc/suWLcOyZctKnFcncRMSEoKvv/66zOuRkZEYM2aM3DY3N1esLK5q1tbWig9J5Obmol+/ftiwYUOFicIie/bswaRJk+R2ly5dMGDAAEWf/fv3K0pyDh8+XOt/Sx8fH0V75cqVpcYqSRK2b98ufyAEAHbv3g13d3fF9+6KREREwNvbG97e3khNTS1xDyIiIiKimogJNyIiIqIa4pdffpGPHRwc8MYbb5Tbv0+fPmjVqpXc3r59e6XGU1BQgDFjxuDJkycAUOqb39qYPXu2XALT19cXHTp0UHtsfHy8orxYp06dyu3fsmVLNGzYUG7HxMRoGC1R7bBs2TJMnTpVbmdkZGDatGlwdHTErFmzEBoaKv9fLpKeno5Dhw5h0qRJcHBwwOeff16idOzgwYMVq0q19fbbb8vHQggMHDgQa9euVcT05MkT7Nq1C71798bUqVNLTeioW9p2/vz5GDJkiKLcbmpqKlasWIFu3bopVrsuXboUNjY22jwtrX3xxRfo37+/3M7IyMDYsWPRrl07LFq0COHh4cjPz1eMSUxMxLZt29C3b194e3vLe1haWlpiy5YtJRJR69atU7S1KSdZ5NVXX1UkTSMjI3H48OFS+9rY2ODw4cOKPfEuXryIHj16wNPTEz/++COioqJKlIqMi4vD5s2b0a9fP7Rp0wZ79uxRXDczM8OSJUu0WqVHRERERPQsaLZbMhERERFVGdV9h/r27avWp/j79u2L6OhoAMBvv/2GOXPmVFo8AQEBcpmzgQMHwsfHR+c68KdPn5ZXndnZ2SEwMFBR9rEixVfDpaenVzgmLy9PPjY2Nlb7XkS1iZ6eHgICAuDu7g4/Pz85oZSQkIBFixZh0aJFkCQJ1tbWMDExwZMnT5CUlFTmfK1bt8bSpUvxj3/8o1Li++yzz7B161bExsYCAJKSkjBhwgRMmDABtra2yMvLU5RHLNK5c2dF6ce4uDg4ODiUe682bdogPDwcu3btwq5du1C/fn2YmJggMTFR8f0AAGbOnInx48fr/gQ1pK+vjz179mDcuHEICgqSz4eHh2PWrFmYNWsW9PT00KBBA9StWxf3798vkTAFCr+P/vbbbyX2n7t37x727dsnt11cXDT6cENxkiThvffeUyRfV6xYgddee63U/o6OjvLematWrZKTh6GhofLPlbp166JBgwYwMDDA/fv3y/x+rqenB29vbwQEBFT4b19k9+7dWpXpLO7nn39G165ddZ6HiIiIiF4MXOFGREREVAPk5eUpSkJWtHKriOobqJcvX9Z6n5zirl69iq+++gpAYSnJNWvW6DxnVlYWfHx85Dde16xZo3GZykaNGilWrP3555/l9j9z5gwePXokt1966SWN7kdU2wwbNgxRUVFYtGgRHB0dFdeEEEhKSkJsbGypyTZJktC3b1/85z//wbVr1yot2QYUJssPHTqkWPVUJDExsUSyzdbWFkFBQdi7d6/ifEhISIX3Cg4ORu/eveX2w4cPcffuXUWyzdraGkFBQVi4cKGGz6TyGBkZYcuWLfj3v/8NNze3EtcLCgqQnJyMuLi4Esk2IyMj/N///R8uX76Mjh07lhi7YcMGxfMdOXKkzvEWLyv5+++/4/bt22X2NzU1xQ8//IDz58/Dx8dHsW8dUPgz4e7du7h161apyTYLCwtMmTIFUVFR2Llzp9rJNqBwJeSNGzd0fmRmZqp9TyIiIiIirnAjIiIiqgFiYmKQk5Mjt1VLRZanefPm8nF+fj5iY2Ph4uKiUyz5+fnw8fGRk3fLli0rc580TXz++eeIjIwEUFhKsvh+Q+qaPHmyvD/Tpk2b8O6778LLy6tEv4yMDHz00Udy29HRsVITCM8DdfdCquo9k2r7/DWNmZkZZsyYgU8//RSnT5/GgQMHcO7cOVy7dg0pKSlIT0+HiYkJrK2tYWNjg/bt28PLywteXl6wtbWtsrhatGiBM2fOYMeOHfj1118RFhaG5ORk5Ofnw9zcHPb29mjbti1ee+01vPPOO/KK1C5duuDvv/8GAKxfvx4zZsyAvr5+mfextrbGoUOHsGvXLmzcuBFhYWFISUmBpaUlOnTogLfeegs+Pj4wMzOrsueqiUGDBmHQoEG4cOEC/vjjD5w5cwbR0dGIj49HRkYG8vPzYWpqCjs7O7Rr1w69e/fGkCFDYGVlVep8QgisX79ecW748OE6x9miRQt4eHjIe7Hl5+dj1apV+Oabb8od17ZtW2zcuBHLly/HwYMHERwcjMuXL+PmzZt4/PgxsrOzYWVlBWtra9jZ2aF79+7w8vKCu7s7jIyMdI6biIiIiOhZYcKNiIiIqAaIj49XtBs3bqzWuEaNGinaCQkJOifcFi5cKJdwKyolqavjx49j+fLlAP5XSlJb06ZNwx9//IG//voLubm56NevH2bMmIF3330XzZo1Q3p6OoKDg/H111/LqwYNDAzw448/wtDQUOfnQlRb6OnpoVu3bujWrVulzuvl5VXq/mrqqFOnDkaNGoVRo0apPeb06dMa30eSJAwZMgRDhgzReGwRbZ9nUdlMTXXo0EGnso9FJEnC9evXdZ6nNLqUabS0tNT536QsTk5OWr8miYiIiIgqC0tKEhEREdUADx48ULTVLbVYfE+zhw8f6hTHxYsXMXfuXDmGyiglmZGRAV9fXxQUFADQrpSkKlNTUwQHB2P69OkwNjZGdnY25s6dC2dnZ9SpUwdWVlYYMmSInGxzdnbG4cOH0b9/f52fCxERERERERFRabjCjYiIiKgGKL73WlEptYoUL7elyx5uubm58PHxQW5uLgBg+fLllVJK8tNPP8XNmzcBAGPGjNG6lKQqY2Nj9OrVCxcuXMChQ4fK7GdtbY3Zs2ejR48eOt/zecFVIERERERERESVjyvciIiIiGqAoiRXkfL2J1JlYKD8/FReXp7WMcyZMwcXL14EUFhKcvTo0VrPVeTQoUNYtWoVAN1LSRZJSUnB66+/joEDB8rJNkmS4Orqit69e+OVV16RE5HJyckYOXIkOnXqhKioKJ3vTURERERERERUGibciIiIiGqA4gm2/Px8tcYVT7DVqVNHq/ufPXsWixcvBlB5pSRTU1MxduxYeUXVmjVrSpTA1FR2djb69euHgwcPyudGjRqF2NhYRERE4PDhwzhz5gwePHiAZcuWwdTUFABw4cIFeHh4IDo6Wqf7ExERERERERGVhgk3IiIiohrAxMRE0Va3NGTxfnXr1tX43tnZ2Rg9erScvKusUpJ+fn6Ii4sDUHmlJAMDA3Hu3Dm5PXv2bGzZsgVNmzZV9DMxMcGUKVNw/PhxmJubAyhcGefj46NzDERERERERKQ9SZL4qCEPqlxMuBERERHVAA0aNFC0Hz9+rNa41NTUcudRx5dffomrV68CAP7xj39USinJffv2YcOGDQAqr5QkAKxcuVI+7tKlC/z9/cvt7+bmhiVLlsjtU6dO4dixY5USCxERERERERFRESbciIiIiGoAOzs7RTsxMVGtcffu3VO0GzdurNF9T5w4gYCAAACFpSRXr16t0fjSPHjwAOPHj5fba9eu1bmUJADcunVLXjEHQHGP8vj4+MilJQHgwIEDOsdCRERERERERKTKoLoDICIiIiLA0dERderUQU5ODgDgxo0b6NWrV4Xjbt68KR/XqVMHTk5OGt137ty5KCgoAACYmZlh7Nixao9dunQptm3bJrc3bdoEW1tbrF69GgkJCQAKSzsuX74cy5cvL3OeS5cuyccHDx5Ev3795PYnn3yCvn37AgDi4+MV41566SW14jQyMoKzszPCwsIAADExMWqNI6Lawd/fv8LVrkRERERUMxXt+V2aqKgoAEDr1q2r5N4v6vwsJVl1mHAjIiIiqgEMDAzQrl07nD17FgBw4cIFtcadP39ePm7Tpg0MDDT79S47O1s+vnPnDu7cuaP22PDwcISHh8vtzMzMEnM+efJEoxVl8fHxisTa8OHD5WMjI6MyY6+Ivr6+fKynxyIPRERERERENVlUVBScnZ3l41atWnH+Zzg/aYfvNhARERHVEL1795aP//vf/6o15uDBg/Lxa6+9Vukx1ST29vaKtmqysTx5eXmIjo4ucx4iIiIiIiKqWU6cOFHqMed/NvOTdphwIyIiIqohhgwZIh9HR0cjODi43P4HDx7E9evX5fY777yj8T1DQkIghFD7oWrDhg2Ka0XlLP39/TWa89VXX5Xn9PHxUVzz9fWVr9nY2KB9+/Zye/369cjLy6vwOf7666949OiR3H7eE5NERERERES1WX5+PhYtWiS3Fy1ahPz8fM7/jOYn7THhVgpJkupIkjRSkqQ9kiTdliQpU5KkR5IkRUiStEmSpNelaip0KknSKkmSxNPHRg3G7VMZp8kjqAqfDhEREano3Lkz3N3d5faECROQnJxcat+kpCR88MEHcrtnz57o2LFjlcdY3T766CP5OCIiArNmzSq3/40bNzBlyhS57eLiAi8vr6oKj4iIiIiIiHS0fft2eX8yAIiMjMSOHTs4/zOan7THhFsxkiS5AbgA4GcAbwFwAFAXgCUAVwCjARwAcFCSJIdnHNs/AXxQYcfSPf/vwBERET0HlixZIu8xduPGDfTo0QMnT55U9Dl58iQ8PT0RExMDADA0NERgYGCp84WEhECSJPnh7+9fpfFXtffffx9du3aV20uWLMHgwYNx+fJlRb/c3Fxs3rwZXbt2RVJSEoDCfdx++OEHjfe5IyIiIiIioqonhEBycjLmz59f4tq8efOQnJxcovIK56+8+Ul3fLdBhSRJ7gD+C8Bc5bQAkAjACEB9lfN9AJySJKmrEOLuM4itCYD1Wo5tBKCRyqk4ADlqDr+nzT2JiIhIOx4eHli6dCmmTp0KoHDzYw8PD7Ro0QIODg6Ii4vDjRs3FGOWL1/+QqxuAwqTZr/99hteffVVXLt2DQCwd+9e7N27F05OTnB0dER2djbCw8ORnp4uj9PT08Pq1avRp0+f6gqdiIiIiIiIipk9ezaio6Plx+PHj0vtd/XqVdjY2MDS0hKtWrVSPDp16gRXV9cS/c+dO6eYm/NTVWPC7SlJkhoA2I3/JdvyACwG8J0QIulpn5cAzAXw9tM+dgB+lySpsxCiyoqkPi1fuQVAAy2n6FSs7SaEuK9bVERERFRV/Pz8YGFhgalTpyI1NRVA4Wq34ok2c3Nz/PDDDxg9enR1hFltbGxs8Pfff2PSpEkICgpCQUEBACA2NhaxsbEl+js5OWH9+vXo3bv3M46UiIiIiIiIyjN37lyN+j9+/Bhnz57F2bNnAQC2tral7n9eUFCA6dOnIzExkfNXsD88VR6WlPyfeQAaq7RHCSG+LEq2AYAQIkIIMQTAv1T6uQF4v4pj+wyALu8QqX7k/TaTbURERDXf2LFjERUVhfnz56Nbt26wsbGBgYEB6tWrB3d3d/j7+yMyMvKFS7YVMTc3x6ZNm3DlyhXMnDlT/hoZGhrCwsICLVu2xMiRI/HLL78gOjqayTYiIiIiIqIaqEmTJjqNPXr0KF566aUS115++WUcPXqU85cxP1UNiTU9AUmSrFFYZtHo6amfhRCjyukvATgKwPPpqTsAHIUQBVUQ2ysATgIwBJCFwpV3Zk8vbxJC+Koxxx4U7kcHAHuFEIMrO84K7n+uY8eOHc+dO/csb0tERET0XLp69SoAsCQIERHJ+LOBiIhqk8K31wsVfUAyLi5OozmaNm2K4OBgtGjRotx+169f5/zFqH79mR8qqVOnTggLCwsTQhSvHFghrnArNAL/S7YBQGB5nUXhq3Cxyil7AD0rOyhJkkwBbEVhsg0oXOmmzeo01RVuzHoRERERERERERERUbVr2bIljh07BicnJ7XHNGvWDEePHq0wWcX5K56fKhcTboX6qRzfEUKok5Q6COCJSnto5YYEAPgeQKunx38KIb7XdIKne9M1VTkVVhmBERERERERERERERHpysnJCceOHYOxsXGFfY2NjXH06FGNElCcn54VJtwKdVY5PqXOACFEDoDzKqc8KjMgSZKGAhjztJmscqypjsXaTLgRERERERERERERUY1Rv359ZGZmVtgvMzMTVlZWnL+S56fK8cIn3CRJsgXQUOVUhAbDI1WOnSXV4qe6xeQAYI3KqXFCiHtaTqeacIsHkChJ0muSJP0kSdI1SZLSJUl6IklSjCRJ2yVJGilJkoHWwRMRERERERERERERaSAiQv235TXpy/npWXrhE24AHIq1Ndl98K7KcV0AtroGI0mSHoAgAPWenlothPhNhylVE24ZAP5GYTnMMQCcAZgCMAbgBGAYgJ8BXJEkqYcO9yQiIiIiIiIiIiIiUkt4eHiV9OX89Cwx4QbYFGunaDD2frF2ZazV/AJAz6fHkQCm6TifasKtFYBXVNqPUZg0zC02pjWAYEmSRul4byIiIiIiIiIiIiKicl25ckXRtre3x9q1a7F27VrY29uX25fz6z4/VQ4m3ACzYu10DcYW72uuSyCSJLkD+PppMxfAu0KIJzrMZwGgRbHT9wF8CqCREKKeEMIehXH3A3BcpZ8hgJ8kSeoJIiIiIiIiIiIiIqIqUrQqq2HDhggICEB0dDTGjRuHcePGITo6GkuXLkWDBg0UfTl/5c1PlUMSQlR3DNXq6SquLSqnXhVCHFNz7GgAm1ROeQohQrWMwxzABQDNn56aJYRYVEq/WACOT5ubhBC+5cz5KoAQlVPnAfxDCBFfRn89AAEApqicjgLwshAiT43ncK6MSy6urq4m27dvr2gKIiIiIqpAbm4ujIyM0KxZs+oOhYiIaoiYmBhkZ2fD0NCwukMhIiKqULt27eTjovyEq6srRowYAT8/P1hYWJQ6LjU1FYGBgdi+fbvG+5Rx/v+RJEk+vnTpkkZxvAjeeecdXL16NUwI0UnTsUy4SdJ7ADarnOophDheVv9iY30AbFQ5pUvCLQjAu0+bxwD0EkIUlNIvFuon3KwAdAXQ7OmY5WUl21TGSAAOAeitcvpdIcRWNZ4DE25EREREVYwJNyIiKo4JNyIiqk2KJ9yEELh//z4aNmyo1viUlBQ0aNBAkTgqD+dXYsKtfLok3AyqIqBaJqdYW5PfTot//bK0CUCSpJH4X7LtEYD3Sku2aUoI8QDAfg3HCEmS/KFMuL0JoMKEW1kvQEmSzhkbG3ds27atJqEQERERUSmuXr0KADAxMdFqvLp/1FHFXvQPLxJRzaGnpwdjY2O4urpWdyhEREQakyRJ7WQSAI36cv7y8T37koyNjbUeyz3cgNRibVMNxhbfsy1D05tLktQMwI8qpz4SQtzWdJ5KdgKFib8inasrECIioueZJEl81KAHUW3k5OSk1utbX18fxsbGsLa2xssvv4x//vOfCAwMxJ07d6r7KZCG/P39n9n3ro0bN1bZ99yNGzfqHJ+9vb0837hx43R/wlVs3bp1iq8B//8RERERPV+YcAOSi7UbaDDWqlg7UZMbS5JkAOBnAEVFV4OEEL9oMkdVeLq6LlbllG01hUJERERERJWgoKAAWVlZSElJQUREBH777TdMmzYNTZs2xaBBg3D7dnV/5o+IiIiIiKh2Y0lJZWIJAJpoMNZO5fgJgIca3rs7gG4q7V6SJF3X4J7ekiT1UGl/J4T4TsMYypKpcqxfSXMSERERUQ3Ckoiaq8mrIQ0MDODo6Fjqtby8PGRlZeH+/fvIy8uTzwsh8Pvvv+PIkSNYvXo1Ro4c+azCpVrAwsICLVq0qLDfrVu35NdVea/D4nMTERERET1PXviEmxAiRZKkJAA2T0+5aDBcte8Vofk7FsVXGNqV2qts5lCWtSy+4g6SJOkBaAigjhBCk3oVqoVeUzSMi4iIiDTExEf1qMnJEyJN2dnZ4fr18j+/J4RAbGwsQkJCsHz5cly8eBEAkJ6ejvfeew8FBQUYNWrUswiXagFvb294e3tX2M/JyQm3bt0CoN7rkIiIiIjoecSSkoVOqxx3VWeAJEl1ALipnDpTqRFVAkmSIgHkorDU5QENxtUDoPoxxouVHBoRERE9I1FRUYiKiuL8RASgMMncrFkzjBkzBmFhYfjyyy/lawUFBRg3bhzOnz9fjRFSRfz9/SGEkB8vsjt37shfh3Xr1lV3OERERFTNavvfp7V9fmLCrcifKsetJUlSZ5Xb6wCMy5hDLUKIECGEpMkDwC2VKTYVu+5f7BYJ+N+/saskSU5qhvYOlK+NQ5o+NyIiItJMdHR0pc8ZFRUFZ2dnODs7c/4y5id6kenp6WHevHn44osv5HPZ2dn44IMPXvhEDhERERHVLs/D36fPan6qOky4FfoVQI5Ke0Z5naXC2kOfqZxKhBYJt2fg3yrHEoDpFQ2QJMkKwBcqpzIAbK7kuIiIiKiYEydOVOmcnL/8+YleZHPmzIG7u7vcPnPmDH7//fdqjIiIiIiISDPP09+n/Pu39mLCDYAQIgnKpJKvJEkTyhmyCICnSjtACJFbJcHpZjOARyrtiZIkDSmrsyRJFgB2A3BQOb1YCPGwiuIjIiKipxYtWoT8/PxKmy8/Px+LFi3i/GrOT/Qi09fXxzfffKM49+OPP8rHv//+OyRJkh/z589Xe+6IiAjF2O3bt8vX/P395fPDhw+Xz1+8eBHTp09H+/bt0bBhQ9StWxdNmzbFm2++iZ9++gk5OTml3apMMTExCAwMxODBg9G6dWs0bNgQhoaGqFevHpo1a4Z+/fph4cKFiIuLq3AuJycnOeaQkBAAQFZWFrZs2YJ+/frB0dERdevWRZMmTdC9e3csW7YMjx49KjHP33//jQkTJsDV1RVmZmYwNzfHSy+9hI8//rjCTzSrft3U3Yfy5s2bmDt3Lnr27Alra2sYGhrCwsICLi4uGD16NPbv31+tqxoPHTokPx97e3sAhfsNfv/993B2doaxsTGaN2+OoUOHYs+ePfI4e3t7edy4ceMqvM/jx4+xfv16+Pr6ok2bNmjUqBGMjIxgZmYGBwcHeHh4YNasWTh37pxG8RcUFGDXrl0YOnQoHB0dYWRkBCsrK3Ts2BHz5s1DYmKiZl8QIiIi0sjz9vcp//6txVRrv7/IDwCNACQDEE8fBQBWAHBQ6eMCYIdKHwEgHIBRGXN6FesbUglxxqrMt1GN/mOLxZAPYBmAZip9TAAMB3C9WN9QAAaVEPO5jh07CiIiIlIq9nNXbN26tdLm/vnnnzm/hvPXFhERESIiIkLr8eo854sXL4oOHTrI/d58801x8eJFre/5PM1f014zjo6OcjyOjo46zdWqVSt5LkNDQ/Hw4UMhhBC5ubnC1tZWvubi4qL2nDNnzpTH1atXT2RmZsrXZs+eLV975513RFZWlvDz8xN6enol/n+qPpo1ayZOnTpV4b1TUlLEqFGjhL6+frnzqT7nzz77TOTn55c5p+rX+8iRI+LcuXPCxcWl3HkdHR3F5cuXhRBCZGZmio8++qjc/kZGRmLz5s1lxqD6davodfjw4UPx/vvvq/U16Natm4iOjq7w61rR10Wb1+HBgwfl8XZ2dkIIIf7v//6v1Djd3d3lcXZ2dvL5999/v8z58/LyxNdffy0sLCzUei0AEIMGDZL/D5Tn0qVLol27duXOVb9+fbFjxw6xdu1axfm4uDiNv1Zl0fVnAxERKSUkJIi5c+eK7t27i/r16wtDQ0NhZ2cnevToIQICAkRSUtIzj6l///7yz5ANGzZoNPbEiRPi//7v/4Sbm5to0KCBMDAwEPXr1xcvv/yymDBhgjh8+LDG8Vy+fFl88sknomvXrsLa2loYGhoKS0tL0bp1azF69GixZ88eUVBQUOrYyv6d+nn8+7Sq569Jf9PUNB07dhQAzgltciHaDHpeHyhctZZWygsvEUBKKecTALQqZz6vYv1DKiHGWJX5Nqo5Zm4Z/6GSAcShsJxm8WsnAVhU0teVCTciIqJSFP/56+rqKpKSksr8o0QdBQUFIikpSbi6unJ+DeevLaoy4ZaTkyO8dmtMwAAAIABJREFUvLzK/GPM09NT5OTkaH3v52H+mvaaqcyE28cff6x4fvv27ZOvTZs2TXEtLCyswvkKCgpE06ZN5TEffvih4rpq4mjo0KHC29tbcQ9TU1Ph4OAgjIyMSvxbWlhYiKioqDLvffv2bdG6desS4+rWrSvs7e2Fg4ODqFu3bqmvk6lTp5Y5r+rXOyAgQJiZmSnGNmrUSDRo0KDEnE2bNhVpaWliwIABivM2NjbC2tq6RH9DQ0Nx5syZUmNQN+EWFxcnnJ2dS8xtYGAg7OzsRMOGDUtcs7Gx0er7S2Un3Pbt21fm/+OFCxfK49RJuGVnZ5f4ugMQ+vr6okmTJsLR0bHMRJy7u3u5CdgTJ06UeA0AhcnlJk2aKBKdenp6ijdKASbciIhqqk2bNglzc/MyfxYBEFZWVmLbtm3PLKbiH9pQN+F2584d0bdv33KfS9GjZ8+eav1sevjwoRgxYoRac7Zt21ZcuXKlxByqfWrr34+1ff6Kfpd8kemScDMAyYQQxyVJ6g1gA4CXVS7ZlNL9NICRQoibzyQ4HQghvpYk6TKAH6B8Lg1L6Z4LIADAXCHEk2cRHxERERW6evUqbGxsYGlpiVatWikenTp1gqura4n+586dQ3R0tOLx+PFjzq/F/AT06dMHx48fl9uWlpZ48uQJcnMLq6cfP34cb7zxBoKDg1/Y+Z9n7du3V7TDwsIwYMAAAICPjw8CAgLkaz///DPc3NzKne/o0aO4ffu23B4zZkyZff/973/LpSLffPNNfP755+jSpQv09PRQUFCA/fv3Y+rUqXK5xdTUVMyaNQu//vprqfNNnDgRUVFRcnvo0KGYNWsW2rdvDz29wp0V8vPzERYWhoCAAGzbtk3u+91332Hq1KlwcHAoMa+qTz/9FPn5+bC0tMScOXPg6+sLS0tLAMD58+fh4+ODy5cvAwBu376NDh064MaNG9DX18cnn3yCyZMnw87ODgAQHR2NyZMn488/C7cGz83NxYIFCxTlEzWRm5uLwYMHIzIyUj738ssvY+7cuejfvz+MjY0BAJGRkfj666+xY8cOAEBSUhKGDRuGsLAwGBoaanVvXeXn52PatGllXv/nP/+p0XxLly7FH3/8Ibc7deqEBQsWoFevXqhTp458/saNG1i/fj2WLl0qvxb/+uuv/2fvzuOqLPP/8b9uNsFERAjUQCAkBNPGg9tkuGZaZlo6uSZu1eg0mcun5We51TjZ5NJ3qskll0xzLzMnzRVcslFwLAQRcTc9Kgi4ALJcvz+Qe859zgHus8G5D6/n43E/Hvd139f1vq9zPHju61z3dV3YuHEjXnzxRZO4169fxwsvvIDbt2/LxwYOHIgZM2agdevWAMo/p2vWrMG0adOQk5ODH3/80aK6ExFRzfviiy8wfvx4xbHo6Gg0bdoU58+fx9mzZwEAOTk5GDJkCIqKijBy5EiH1un8+fNVfjdWVe7xxx/H77//Lh9zd3fHo48+ioCAAGRnZyM1NVWeujApKQnt2rXDoUOH8PDDD5uNefPmTXTp0gWpqanyMUmSEBMTgyZNmiA/Px+//fYbioqKAAC//fYbOnTogD179qBDhw5mY/r7+2uy/aj1+OQg1vTSufoGwAPAcACbAJwFcBdAwf39dQCeB+CmIk43KHuM99mhbucM4q2wsKw3gNEANgA4A+A2gEIA5wEkAngTQLgD3k+OcCMiIjIDlTxhZrwFBwebfSowNTVVMc2btRvja+vJPkeNcDt+/Lh83NPTU1y5ckU+l5+fLzw9PeXzv/76q8XXdaX4zvSZsecIt8TERMXrGzNmjOJ827Zt5XMPPfRQlSN/hBBi7Nixiid0jRmP1AIgZs2aVWm8GzduKP6mvby8RF5enkm+Q4cOKWK+9NJL1b728ePHK8p8+umnZvMZvt9A+VSBqampZvNmZWUJDw8Pk9e4fv16s/mLi4tFq1at5Hw+Pj6iuLjYJJ+aEW6ffPKJIs8zzzwj7t69q/r1r1y5stK85thzhJvh3/EHH3wgLl68KG7duiUOHTok3n77bUW56ka43blzRzECrVWrVuLOnTtV1sV4yqUhQ4aYzffaa68p8r3zzjuVxszMzFTUtWLjCDciIueSnJysuGfU6XQm940HDhxQjKL38vKy6t5SrbKyMtGjRw+T75DqRriVlpZWjNIRAIQkSeLNN98U2dnZinw3btwQkydPFpIkyXkfffRRs/cgQggxYMAART1Gjx4tLl26pMhz+/ZtMWfOHMV7GRwcrJiq2RXaj64Sn0xxSkluTr2BHW5ERERmqbn5bdasmTh58mSlMU6ePCmaNWtm9c0642uvoeGoDrd+/frJx/Pz803KXblyRT7ftm1bi6/rSvGd6TNjzw43407Ffv36Kc4vXLhQcX7Pnj2VxiooKBB+fn5y3rlz55rkMe446tixY7V1nDt3rqLM3r17TfIYTn/p5eWl6HytzMmTJxVx33jjDbP5jDvcFi5cWGVc4x/IBg0aVGX+f/zjH4r85v5/q67DraysTISHh8vnmzZtWu1aZAUFBYofaHr27FllfmOO6HBbtmxZteWq63DbvHmzIuaWLVuqjVlWViaCgoLkMu3atTPJk5+fL3x8fOQ8f/zjH6ud7snca2SHGxGRc+nSpYv8f3TLli1Fbm6u2Xx6vV5ERkbKefv27euwOv3zn/8023aprsNt1apVivxffPGFRddZtGiRSZ79+/cr8hg/CGPs+++/V3TkGT6c4grtR1eJT6Zs6XArn0uDiIiIiJxO8+bNkZSUhOjo6ErzREdHIzExsdqpzxjf8vh1zdatWwEAnp6e8PX1NTnfpEkTNGzYEED5dHl1Nb4re+CBBxTpgoICRXr48OGKaQbXrFlTaaytW7fK09e4u7vjpZdeqvb648aNqzZPx44dFekbN26Y5Bk7dizWrl2LOXPm4G9/+xuaNGlSbdwWLVoo0nfu3Km2jJeXF8aOHVtlnoqpBStUN+VUVFSUIp2Tk1NtPYz95z//wblz5+T0+PHj0ahRoyrLeHt7Y/z48ejSpQvGjh2Lfv36WXxde4qMjMSoUaNsjtOxY0d89913mD9/PiZNmiRPkVoVSZIU02iZ+yz88MMPir+PKVOmQJKkKuM++eSTJp9fIiJyHikpKUhKSpLTCxYskKeKNhYUFIRFixbJ6W3btiEtLc3udTp9+jTeeustAKj2u9zYypUr5f3OnTvj1VdfrTL/a6+9ppjy0dx9nmHM8PBwvP/++1XG7NevHwYNGlRlTENabz9qPT7ZBzvciIiIiJxQREQEEhMTERkZWW3eFi1aICkpCeHh4Yxvp/h1Wf369Ss9d/eu7Uv8aj2+KyssLFSkDde3AoDAwEBFh8XGjRvlta6MrVq1St7v3bs3mjZtWu311XRGGHeeGXcKAkBsbCwGDx6Md955B1OnTq02JlDecefu7i6nS0pKqi0TExODBg0aVJnH+Ic6nU5XZX7jzuKK9U8sYbiOIQA899xzqsrNmDEDiYmJWLp0KSZOnGjxde2pZ8+e1XZgqdGsWTP0798fkyZNwvz58+HhUf0y9nfu3JHXfQTMfxYMf5B1c3PD008/rao+AwcOVJWPiIhq3jfffCPvh4aGonfv3lXm79mzp+JBmXXr1tm1PmVlZRg9erR8/7pw4ULVZUtKSpCYmCinhw4dqqqc4TqpR44cMTm/e/dueX/QoEGqvlcHDBgg758/fx7Xr183m0/r7Uetxyf7YYcbERERkZPx8fFBYmKiRTfI4eHhSEpKgo+PD+PbGL+u+sMf/gAAyMvLg16vNzl/69Yt+YdntT/gu2J8V5abm6tIm3uS2nDUUW5uLv7973+b5MnOzsb27dvNlqmKmidx69Wrp0iXlZWpil2hsLAQGRkZ+PHHH7Fw4UKMHTsWbdq0QdOmTVFaWmpR3ObNm1ebx7jTKDAwsMr8bm62N9HT09PlfU9PT7Rq1crmmDWtffv2Dr9GaWkpzp07h3379mHx4sWYOHEiOnfujICAACQnJ8v5zH0WDEcxREZGVtnRb6gu/D9CRKRVu3btkvd79eql6sGPXr16yfvff/+9Xeszf/58HDhwAADQt29fJCQkqC578eJFxT1TbGysqnIBAQHy/t27dxUPNhUVFSnuFa2JCZifnUDr7Uetxyf7qr4bmoiIiIhqVEFBARo3bmxxOX9/f7OjPRjfsvh11cqVK/HYY48BKO/4yM7OlkfbXL16VdG58MEHH9Tp+K7KuMPN39/fJE/fvn0RGBgo/1iyevVqxZPLALB27Vp5hJC/v7/qDk5zU4FWR5SvGV2prKwsrF27FklJSUhLS8Ply5erLaNWxRSlljDuMHSEq1evyvv+/v6qnj53NsHBwXaPmZ2djQ0bNmDnzp347bffcPbsWVUjGc0xfI8ffPBB1eWaNWtm1fWIiMixSkpKFA9TxMXFqSpn+CDFb7/9hsLCQnh7e9tcn/T0dLz33nsAyh+AWrx4sUXlIyIicOvWLeTn5+Py5cuqpxc8e/asvO/t7a3orKlXrx5ycnJw584dXL58udqHiMzFBMzfX2q9/aj1+GRfHOFGRERE5ISsWQPAkjKMT8batGmD7t27AwCKi4vRsGFDeHp6ws/PD02bNpU7ULp06WKyLlVdi++qjP9GYmJiTPJ4enpi2LBhcvqHH35Afn6+Is/XX38t7w8dOlR1J5PhlI62ysvLw+jRo/HII4/g3XffxU8//YRLly6Z7Wxr0aIFJk6caPHoMmftyDKchlLtyCtnY+k6NVUpKyvDnDlzEBYWhvHjx2Pz5s3IzMw029kWFBSEESNGmKzpZ8xw+lVL3mNrOmmJiMjxzp49q5gm23hN1coYrvlZMXLaVqWlpUhISJC/axYuXGj1AxsNGzZUNQU2UP59uXnzZjlt7j4QKF/z95FHHlHdAbRhwwZ5PyAgAEFBQWbzab39qPX4ZD/scCMiIiJyQqmpqQ4tw/hkzo4dOxAfHy+nS0pKFJ0p3bt3V0y3Uxfju7LDhw8r0p06dTKbz3BKo8LCQsWPM6dPn1bEGT16tJ1rWb28vDx07twZK1asUEwH+MADD6Bjx45ISEjAnDlzsHXrVly5cgWZmZlYuHChXdYMcwaGP6ppdd1Ce/5bDB8+HNOmTcOdO3fkYx4eHmjdujVefPFFvPfee1i7di1OnToFvV6PVatW4aGHHqoypuHoBcO41alszUMiIqpdv//+uyKtZu1ZwHRt2StXrthcl7///e/y+mmWTiVpi5UrVyIzM1NOG89gYI29e/diz549cvq5556r9AEnrbcftR6f7IcdbkREREROICQkRJE+ceKExTGMy4SEhGDJkiVYsmQJ41cSn5Q8PT2RlJSE48ePK6YBbNu2LX799Vfs2bMHnp6edTq+qyouLpbXCQHKp3ds06aN2bw6nU4xSnD9+vXy/tq1a+X9Vq1aoV27dg6obdVef/11xd/7448/jn379iEvLw+HDx/GihUr8M477+DZZ5+VfygrLi5WrOGmZYZPnOfm5lo9baIrWLJkieIz2bx5c3zzzTfIy8vDr7/+inXr1mH27NkYPHiwYjRDddMvGY40MLdmZGWys7MtqD0REdWUnJwcRVrtSGs/Pz9F+ubNmzbV4/jx45g9e7ZcB0unkrTWmTNnMGXKFDnt6+uL8ePH2xQzJycHY8eOldPu7u6KaxjTSvvRVeKT47DDjYiIiMgJZGZmYt68efKi0rY8wRYYGIj58+cjMzMT48aNw7hx4xi/kvhkXps2bbBlyxYIISCEQEpKilXTMLpqfFe0YcMGXLt2TU4PHjy4yg5Gw6et9+zZg9u3bwMAtmzZIh8fNWqU/StaDb1ejzVr1sjpRx99FLt370bXrl2rnLLy0qVLirS91nmrDS1btpT37927h5MnT6oqd+zYMcTHx2PkyJGYPn26yXuiRQsWLJD3fXx8sG/fPgwZMqTaaSANX7u5z4Lh/ydnzpxR/QPr8ePHVeUjIqKaZThVMADF2mVVMZ422ziOJYqLi5GQkCBPg/7JJ5/UyNqf2dnZ6Nevn+K7bMaMGRatUWqssLAQL7zwgmL9tvHjx6NVq1aVltFK+9FV4pPjsMONiIiIyAl4e3tj8uTJOHPmDGbOnIkLFy5YHOPChQuYNWsWsrKyMGnSJMWUV4xfdXyiuqykpAQff/yx4lh1DfERI0bIa5gVFRVh+/btuHLlCpKTkwGUT9k3YsQIx1S4CikpKYoRXaNGjVL1t56UlKRIG05FqTVPPPGEIv3vf/9bVbmdO3fiwIEDWLVqFd5//32nXaNOrVu3biE9PV1O9+7dGxEREdWWy8rKUkwtZu6z0LNnT0XacFrVqqj9tyAioppV0clVQe26ssbflbaMKp81a5b8YEbfvn0xcuRIq2OplZOTg169einW+urXrx8mT55sdczCwkL0798fiYmJ8rG4uDiTe01DWmw/aj0+OQ473IiIiKhSV69exfvvv4/OnTujcePG8PLyQkhICOLj47FgwQJcv369xuv0zDPPQJIkSJKEFStW2Bzv559/hpubGyRJwr59+2yOZxjX3d0dkiQhPDxcdbmGDRtixowZSEpKsmiEhRAC+/fvx/Tp09GwYUPGtzI+UV30zjvv4NixY3J6wIAB6NixY5VlgoOD0bt3bzm9ZcsWbN26Vf677NOnj8m6JjUhLy9PkVbzg1leXh5mzpypOGb8w5uWdOzYUfG9869//avatdxKSkqwbNkyOa3T6Wrl38+erPksADD5kdHcZ+Hpp59WPPn/j3/8o9pRDampqfjhhx9U1YGIiGqW8XeE2mmmjTvYvLy8rLr+0aNHMXfuXAA1N5XkpUuXEB8fr7gHfOyxx7Bq1Sqr11LNy8tD79698dNPP8nHQkND8e2335qMBjSk5faj1uOT/bHDjYiIiMz66quv8Mgjj2D69Ok4dOgQbt68ieLiYly+fBkHDhzA5MmT0bJlS6xbt67G6rR06VL8+OOPdouXn5+PhIQEu08dVlBQgISEBJtGSAQGBlrU0JEkCYGBgYxvp/hEdUFZWRlmzJiBefPmycf8/PwU0/BVxXDKyG3btuHbb781e64mGT/gsGrVqiqfNr9x4wYGDRqEc+fOKY7bMiVUbXN3d8ekSZPk9Llz5/Dyyy9X+ePhu+++i4yMDDn917/+1aF1rAnBwcGKJ7l/+uknXL58udL8xcXFmDRpEr7//nvFcXOfBS8vL7z55ptyOiMjA2PGjKn0s3bt2jUMHjy4Tq+nR0TkzIynGlZ7H2Ccz5oRREVFRRg5cqT8HVETU0n++uuvePzxxxUj21q3bo2ffvrJZF06tS5cuID4+HjFrAEhISHYvXs3QkNDqy2v9faj1uOT/bDDjYiIiEx88cUXSEhIwK1bt+Rj0dHR6Natm2I6ppycHAwZMgRfffWVw+t0/vx5m6a2MFZQUIABAwY4ZB2vt99+m+uDEZFTKi0txcmTJ/HJJ58gOjoas2fPlh868PDwwMaNG1WPyu3Xrx8aN24MALh58ya2b98OAAgICEC/fv0cUv/qdOjQQfGjTkpKCnr16oVffvlF8RDExYsXMXfuXLRp0wa7du0yiWP4/adFf/nLXxAfHy+n16xZg/j4eOzevVvR6ZOamorBgwfLT9UDQOfOnWtkGitH8/T0xHPPPSenb926ha5du2LTpk24d++efDw3NxcrVqxAhw4dsHDhQpM4lX0WXn/9dbRv315Of/PNN+jSpYviCfTCwkKsXbsW7du3V/yoSUREzqVinawKxqOkK5Ofn19lHDXeffddeQrkZ5991uHfwVu3bkXnzp1x8eJF+Vj79u2xd+9eBAUFWRXz8OHD6NChA3777Tf5WGRkJJKSkhAVFWVznYm0RNuTshMREZHdpaSk4PXXX5fTOp0OK1asQOvWreVjBw8exJgxY3Dq1CkAwMsvv4y2bdsq8tiTEAJjxoyx2w+g2dnZeOGFF0zW7LGHffv24Z///Kfd4xIRVefy5cto0aKF2XNlZWW4e/cusrOzzY6y8ff3x9q1a/Hkk0+qvl69evUwZMgQfP7554rjQ4cOtXpKJVu5ubnhk08+wcCBA+VOj3379qFTp07w8vJCUFAQsrOzUVBQoCjXoEEDhISE4OTJkwCg+BFKi9zd3bF+/Xr07t0bv/76K4DyqY6ffPJJeHt7IygoCLdu3cLNmzcV5aKjo7Fx40a4ubnGs7lz5szBjh075B9Os7KyMGjQILi5uaFJkya4c+eOyY+qkiRBp9PJ6xHeu3cP165dM/kR0svLC9999x26desmP2Tz888/o2vXrmjQoAH8/f2h1+sVnXtTpkxRjCglIiLn8NBDDynSer0esbGx1Za7evWqIt20aVOLrnvw4EHMnz8fQPlUkosWLbKovKXmzZuHN998U/EQUu/evbFx40Y0aNDAqpjffPMNxowZoxjtp9Pp8O9//xvBwcE215lIa1zjLpqIiIjsZtKkSfJ6JS1btsSePXtMOtI6d+6M/fv3IzIyEkD5j1HvvPOOw+r02WefYc+ePXaJ9fPPP6Nt27YO6Wy7ffs2Ro8ebfcpKomI1CgpKUFWVpbZ7ezZs9Dr9SadbR4eHhg9ejSOHz+Op556yuJrJiQkmBwbPXq01a/BHp5//nksX77cZHqoe/fu4dKlSyadbd27d0dKSgpeeukl+VhmZmaV0w9qQZMmTeQHZAzXpiksLMSFCxdMOtsGDhyIgwcPan7tNkORkZHYsWMHmjdvrjheVlaG33//3aSzrUWLFvjpp5/kHz8rVLbGa7NmzXD48GEMGjRIcfz27du4ePGi3Nnm6emJefPmYdy4cTa+IiIicoSwsDDFw0JZWVmqyp05c0be9/LysmjtbgCYPXu23PnVoEEDjBkzBn369Kl0MzRv3jzFOb1eX+l1ysrKMH78eEydOlXR2TZu3Dj88MMPVne2zZkzB8OGDVN0tvXt2xdJSUnsbKM6iyPciIiISJaSkqLoiFqwYEGlc7gHBQVh0aJF8miIbdu2IS0tTdWTgJY4ffo03nrrLQDlT/3l5uZaFefWrVv48MMP8dFHHzlsDZUpU6bI6wDZUleimmLtguikPZIk4YEHHoCvry9CQ0MRGxuLLl264LnnnrNq+qMKHTp0QExMjDwVUuvWraHT6exVbaslJCSgZ8+eWLJkCXbt2oWMjAzk5eXBy8sLjRo1QlRUFNq2bYuBAwfiiSeeAFDeUTdt2jQ5xuLFizFr1qzaegl20aBBA3z55Zf4v//7P6xevRq7du3CuXPnkJ2dDR8fHzRv3hzx8fEYM2YM2rVrV9vVdYiOHTvixIkTWLlyJbZu3Ypff/0VOTk5EELAz88PYWFheOyxx/D000+jf//+8PDwQElJCYKDg+UfLxctWoQXX3zRbPzGjRtjw4YN+OWXX7Bs2TIkJibi/PnzcHd3R0hICHr16oU///nPaNWqlTyCkoiInIuHhwfatGmDo0ePAgD++9//qip37Ngxef/RRx+Fh4dlP7UXFRXJ+5cuXcKlS5dUl01NTUVqaqqcNn6gqEJJSQmGDRuGDRs2yMckScKcOXPw9ttvW1RfQ5MnTzZZ9/e1117DwoULFQ/6ENU5Qghu3By6AUjW6XSCiIic39SpUwUAAUCEhoaKsrKyastERUXJZaZPn27X+pSWloonnnhCjr9ixQp5H4BYvny5qjhffvmlePDBBxVl/fz8xOeff644tnfvXqvrun37djlOy5YtxVtvvSWnw8LCzJYxvLZaGRkZIiMjw+p6Mr6SNf8GtS0tLU2kpaVZXd7wNXOzbaNyXbp0kd+TBQsW1HZ1iOokW78biIjqujfffFO+n4mKilJVpkWLFnKZN9980+Jrdu3a1W73pWfPnjWJX1paKv70pz8p8nl7e4sNGzZYXFdDkydPVsR0c3MTCxcutCiG2ntqZ2s/ukp8tmmqptPpBIBkYUVfCKeUJCIiItmuXbvk/V69eqka/dKrVy95//vvv7drfebPn48DBw4AKJ+awtzUZWr8v//3/3D9+nU53bNnT6SkpODpp5+2Sz3z8vLkaaLc3d2xfPlyeHt72yW2oVOnTiE6OhrR0dHyejGMX3PxicjUxYsXsX//fgDlUymNGDGilmtEREREZDnD6YEzMzOrXdJg586dOH36tJwePHiwxdfct2+fpYMaZMuXL1ecMzed5bRp0xQj2xo1aoSdO3eaTIVsiUWLFimmXq5Xrx7Wr1+PiRMnWh2zMlpvP2o9PlmHHW5EREQEoHyqibS0NDkdFxenqtwf/vAHef+3335TzN9ui/T0dLz33nsAyhsGixcvtjnmww8/LE+p9fDDD9scr8Lrr78uT/8xZcoUdOrUyW6xDR08eNDsPuPXTHxXYc1Tetyq/9Gjrvrqq6/k92LQoEEIDAys5RoRERERWa59+/aKdtwrr7yieGjT0LVr1/Dqq6/K6S5dujjFlNqGdu7ciblz58rpBg0aYNeuXfJU2tZITU3FpEmT5LSHhwc2b96MgQMH2lTXymi9/aj1+GQddrgRERERAODs2bO4d++enI6KilJVzrDjqrS0VF7DzBalpaVISEiQO+8WLlyIZs2aWR2vbdu2WLZsGU6ePIlhw4bZXD9D33//Pb766isAQMuWLR223k9paSk+/PBDOf3hhx+itLSU8WsoPhGZunXrFj7//HM5/frrr9dibYiIiIhs8/HHH8PNrfzn8qysLDzxxBM4dOiQIs+hQ4cQHx+Ps2fPAgA8PT1N1jKrsG/fPkiSJG8zZ850aP0rlJWV4a9//aviAbGVK1eqfqi2MpMmTVKsFffRRx/hmWeesSlmZbTeftR6fLKeZSs5EhERkcv6/fffFemmTZuqKtekSRNF+sqVK2jZsqVNdfn73/+OI0eOALBtKskKy5cvt6l8ZbKzs/HKK68AcOxUkgCwbt06nDp1Sk5nZGRg/fr1GDp0KOPXQHwiKp+9WKYAAAAgAElEQVQ+18/PD0D5Qxpjx46VvzueeuopdOzYsTarR0RERGSTzp07Y968efIorlOnTqFz586IjIxEaGgoLl68iKysLEWZTz75xOlGt23YsAEZGRly2tvbG4sXL7Z41piVK1ciODgYAPDLL78olqCQJAnbt2/Hjh07LIr50UcfoU2bNtXm03r7UevxyXrscCMiIiIAQE5OjiLdqFEjVeUqfnytcPPmTZvqcfz4ccyePVuugz2mknSUCRMmQK/XA3DcVJJCCNy4cQMffPCBybn3338fTz75JAIDA1Wtt8f4RGSLiIgIeHt7o6ysDNeuXZOfmn7ggQcUI92IiIiItOqNN95Aw4YNMWnSJOTn5wMoH+1m3NHm6+uLTz/9FCNHjqyNalZp/fr1inRhYaHFHWMAFKPZjGMKIfDTTz9ZHPPtt9+u8rzW249aj0+2Y4cbERERAYDJ2ms+Pj6qytWrV6/KOJYoLi5GQkICiouLAZQ/LWjLVJKOtH79ernRERMTY5epJNPT05GcnIzMzEzFlpeXV2n+oKAg+Pn5ISoqSrHFxcUhJiaG8S2IT0RVi4iIQEpKiuKYt7c31qxZg8jIyFqqFREREZF9jRkzBn379sXSpUuxbds2ZGVlIScnBw0aNEDLli3Rp08fvPLKK6pnhalpJ0+e1ETMCjNmzNBk+1Hr8ckx2OFGREREACB3clVwd3dXVc7DQ3k7UVJSYnUdZs2ahePHjwMon0rSGZ8WBAC9Xo8JEyYAsO9UkmVlZZg6dao8ak6tvLw8HD16FEePHgUABAcHY8+ePYxvYXwiqtrzzz+P69evQ6/XIygoCPHx8Xj77bdVTQtEREREpCXBwcGYNm0apk2bZnWMbt26KdZRs5XaWCdOnLDbNSts27bN7jErVMxwo5aztB+1Hp8cw622K0BERETOwbiDTe2Cu8YdbF5eXlZd/+jRo5g7dy4A559K8tVXX0V2djaA8qkk7bVuUatWrZCYmGjTqL5mzZohMTERsbGxjG9hfCKq2rvvvosLFy6gqKgIFy9exJo1a9jZRkREREQ20Wr7UevxyTHY4UZEREQAgPr16yvSaqeGNM5nzUivoqIijBw5Uu68c+apJL/66its2bIFgP2mkjQUHR2NxMREhIaGWly2efPmSEpKQnR0NONbGZ+IiIiIiIhqjpbbj1qPT/bHDjciIiICAAQEBCjSlc0LbqxiIenK4qjx7rvvIj09HQDw7LPPOu1UkpcvX8bEiRMB2HcqSWMtWrRAUlISwsPDVZeJiIhAYmKiqnWUGJ+IiIiIiIicgdbbj1qPT/bFDjciIiICADz00EOKtNp5wq9evapIW7pw9MGDBzF//nwA5VNJLlq0yKLyNWncuHHIzc0FYN+pJM0JDw9HUlISfHx8qs3r4+ODxMREi27AGZ+IiIiIiIicgdbbj1qPT/bjUdsVICIiIucQFhYGLy8v3Lt3DwCQlZWF7t27V1vuzJkz8r6Xl5fFN3WzZ89GWVkZAKBBgwYYM2aM6rLz5s3D2rVr5fTKlSsRHBxs0fXV+vnnn7F9+3Y5/Z///Ad9+vSpNP/p06flfb1er8jbq1cvTJkypdpr+vv7o6CgoNp8BQUFaNy4cbX5GJ+IiIiIiIickdbbj1qPT/bBDjciIiICAHh4eKBNmzY4evQoAOC///2vqnLHjh2T9x999FF4eFh2e1FUVCTvX7p0CZcuXVJdNjU1FampqXJazc2ntQzrCQD79u1TXbawsBA7duyQ002aNFFVLi0tTfU10tLS0L59e9X5GZ+IiIiIiIichdbbj1qPT/bBKSWJiIhI1qNHD3n/p59+UlVm586d8v6TTz5p9zrVZYadifbMy/hERERERETkTLTeftR6fLIPdrgRERGRbNCgQfJ+ZmYm9uzZU2X+nTt3KqZOHDx4sMXX3LdvH4QQqjdDy5cvV5xz5Bzl3bp1s6ieM2bMkMuGhYUpzq1YsULVNU+cOKFIh4SEYMmSJViyZAlCQkKqzMv4tscnIiIiIiKimqH19qPW45N9sMONiIiIZO3bt0enTp3k9CuvvILr16+bzXvt2jW8+uqrcrpLly7Q6XQOr2NdUvFUWmBgIObPn4/MzEyMGzcO48aNQ2ZmJubNm4eAgABFXsa3X3wiIiIiIiKqGVpvP2o9PtkHO9yIiIhI4eOPP4abW/ktQlZWFp544gkcOnRIkefQoUOIj4/H2bNnAQCenp5YsGCB2Xj79u2DJEnyNnPmTIfW35VcuHABs2bNQlZWFiZNmgRvb2/5nLe3NyZPnowzZ85g5syZuHDhAuPbOT4RERERERHVDK23H7Uen+xDMp6aicjeJElK1ul0uuTk5NquChERqbRw4UJMmjRJcSwyMhKhoaG4ePEisrKyFOc+//xzjB8/3mysffv2oXv37nJ6xowZNnW6SZIk7y9fvhyjRo2yOta5c+cQEREhp/fu3Ytu3bpZHc/QzJkzMWvWLADlU0qeO3fOJI/hazG+JxNCIDs7G4GBgaqud+PGDQQEBChiVoXxy1X1b+Cs0tPTAQAxMTG1XBMiInIW/G4gIiItMW6HaaX96CrxtdgOrklxcXFISUlJEULEWVrWwxEVIiIiIm1744030LBhQ0yaNAn5+fkAyke7GXe0+fr64tNPP8XIkSNro5ouTZIk1TfTACzKy/hERERERFSXqe3ooJqh9faj1uOT/bDDjYiIiMwaM2YM+vbti6VLl2Lbtm3IyspCTk4OGjRogJYtW6JPnz545ZVX0LRp09quKhERERERERERUa3ilJLkcJxSkoiIyDxO41D7tPhvwGnDiIjIGL8biIgswxFuzkMr7TBXosV2cE2yZUpJN0dUiIiIiIiIiIiIiIjI2VWsIebMm16vR2xsLAAgNjYWer2+1utkS/2JXBU73IiIiIiIiIiIiIiInNC1a9fQvXt3pKWlITY2Fnv37kVQUFBtV0s1c/UnclVcw42IiIjIhZ06dQoA8MgjjzA+ERERERGRhrhiZ5sj66/19mlNxSfHYYcbERERkRPIzMxEVFSUXWOeOnUK0dHR8j7jm8YnIiIiIiJyRuxss4wrtE9rKj45DqeUJCIiInICBw8edGhMxq86PhERERERkbNgZ5vlXKl9yvavdklCiNquA7k4SZKSdTqdLjk5ubarQkRE5FQkSZL3o6OjceLECbi7u9sldmlpKWJjY+VRXIxfdXygfLF0LUhPTwcAxMTEWFXe8HNHttHKZ4aIXJ+t3w1ERHWN4T2xs93T1YXONnu//67WPq2J9m8FZ/v8O4O4uDikpKSkCCHiLC3LEW5ERERETiAjIwPr16+3W7x169YpbqYZv+r4RFoVHh4OSZKq3dzd3eHj44MHH3wQrVq1Qv/+/bFgwQJcunSptl+CQn5+PjZt2oSXX34ZcXFxCA0Nhbe3N/z8/BAZGYk//vGPmDhxIrZt24Y7d+7Y7brx8fGK96t3794Wlb99+7aqfwdrtmeffdZur5OIiIicW13obHMEV2ufsv2rXRzhRg7HEW5ERETmGY80iomJQWJiIgIDA60ehSSEwI0bN9C1a1f5aXfGVxdfK/fFHOHmPJzhMxMeHo7z589bXb6iQ+fTTz9F8+bN7Vgzy9y5cwezZs3C559/rrojrWHDhvjrX/+KadOmwcfHx+prZ2RkoGXLlopjkiQhIyND9doZt2/fhq+vr9V1qErfvn3xww8/OCQ2uQ6OcCMisowzjnCrS51thu9/WVmZJtuPWo9vmIeUbBnh5uGIChERERGR5dLT0xEUFAQ/Pz9ERUUptri4OJMf0dLT05GcnIzMzEzFlpeXx/hWxK+Lhg8fjtWrVwMAtm/frnpUz4wZMzB79mwAwLBhw+QYxkaMGOFy8Z25w9LDwwNhYWFmz5WUlKCwsBDZ2dkoKSmRjwshsHXrVuzduxeLFi3CsGHDaqq6sgsXLqB37944efKkyblGjRqhYcOGKC0txc2bN3H37l35XH5+Pv72t79h06ZN+PHHHxEeHm7V9ZcsWSLvS5IEIQSEEPj888+xYMECVTHc3NwQGRlZbb7s7Gzk5ubK6ZCQENSrV6/KMs2aNVNVByIiItKuutTZZszf31+T7UetxycHqWhMcOPmqA1Ask6nE0RERKQEQNUWHBwsTpw4YVI+NTVVBAcHq47D+FVvWpGWlibS0tKsLm/utfv4+FgUo7S0VPj6+srlc3JyTPLk5OS4ZHxn+8yEhYXJ9QkLC6s2f1lZmThz5oxYtmyZeOyxxxSvx83NTaxatcrxlTZw9+5d0apVK0U9evToITZt2iRu3LhhUvfTp0+LefPmiWbNminKREVFidzcXIuvf+/ePfHggw/KcYYPHy7vN2rUSNy5c8deL1UIIcSUKVMU9T5y5Ihd41PdZet3AxFRXeNM93R6vV7ExsYKACI2Nlbo9frarpJFrKm/K7QfXSU+mdLpdAJAsrCiL4RruBERERE5sWbNmiExMRGxsbEm51q1aoXExESbRj8wPgHA888/b1F+Nzc3vPfee3J6//79JnkMj9W1+M5MkiRERERg9OjRSElJwbvvviufKysrw7hx43Ds2LEaq8/HH3+MEydOyOkPPvgAu3fvxgsvvICAgACTukdGRmLy5MlIS0tD165d5XOZmZmK16LWd999h+vXrwMA6tevj7///e/y4vS5ubmVjn4kIiIisoe6PLLNHK23H7Uen2zHDjciIqI6TJIkbrW4Vad58+ZISkpCdHR0pXmio6ORmJiI0NBQi//9GZ8qNG3a1OIyonwmAwDAzZs3Tc4bHquL8bXAzc0N77//PqZNmyYfKyoqwquvvqp4fxxFCIF//etfcrpnz56KulTFz88PmzdvVvyg8+WXX1o8Zc7SpUvl/S5duiA0NBQ9evSQj3322WcWxSMiIiJSi51tSlpvP2o9PtkHO9yIiIiInFBERAQSExNVrQnUokULJCUlWbR+EeOToeDgYIvL6PV6xncRs2bNQqdOneT0kSNHsHXrVodfNzMzE1euXJHTlo4kbNy4McaPHy+nCwoKcODAAdXlz507h127dsnpQYMGAQBeeukl+djx48dx8OBBi+pFREREVB12tilpvf2o9fhkP+xwIyIiInIyPj4+SExMtOgGOTw8HElJSfDx8WF8G+OTOoYdJf7+/ibnzR2rS/G1xN3dHXPmzFEcMxx5tnXrVsXo3A8++EB17LS0NEXZdevWyeeys7NtrvtTTz0l70uShMuXL6su++WXX6KsrAwA4OnpKXf4DRw4EL6+vnK+Tz/91OZ6EhEREVVgZ5uS1tuPWo9P9sUONyIiIgIAixeCtdem1+vl+cdjY2Oh1+trrS41Xf/KFBQUoHHjxhb/G/r7+6OgoKDafIxPxj744AO540Gtb7/9Vt6Pj483OW94rC7G15ru3bsjKipKTu/evRu5ubkAgKeffloxys+Sdc1WrVol7zdq1Aj9+/eX08brS6xfv97ierdv3x5paWnQ6/UoLi7GK6+8oqpcaWkpVqxYIaefeeYZ+f+V+vXrY8iQIfK5TZs24erVqxbXjYiIiMgYO9tMab39qPX4ZF/scCMiIqJaw8ZG5dLS0hxahvEJAIYOHQoAyM/Px+zZs1WX27FjBwoLCwEAI0aMqHSEWF2Nr1V9+vSR94uLi3Ho0CEAgIeHB4YPHy6fO3nyJI4dO1ZtPCEE1qxZI6eHDBkCb29vOR0aGqroyEtKSsLYsWMtWofN09MTMTExCAoKgru7u+pyP/74Iy5duiSnx40bpzhvmC4uLsaSJUtUxyYiIiIyh+3fymm9/aj1+GQ/7HAjIiKiWsHGRtVSU1MdWobxCQCmTp0q78+aNQubNm2qtszGjRsVHTOTJk1ifBfx2GOPKdIpKSnyfkJCguKcmlFuiYmJuHDhgpwePXq04rybmxsmTpyoOLZs2TKEhIRgzJgx2LJlC27duqW6/pZYunSpvP/QQw/h6aefVpzv0KED2rRpI6cXLVqEkpISh9SFiIiIXB/bv1XTevtR6/HJftjhRkRERDWOjQ1TISEhivSJEycsjmFcJiQkBEuWLMGSJUsYv5L4dZ1Op8OwYcPk9KBBg/Djjz+anfK0rKwMM2bMwJ/+9Cf52NChQ6HT6epUfFdmOKUkAJw9e1beb9OmDdq2bSun165dW+00m19//bW8HxMTgw4dOpjkeeONNxRxAeD27dtYvnw5BgwYAH9/f7Rr1w5vvPEG1q9fb9EabZW5evUqtm3bJqdHjRpldnTcyy+/LO9fvnwZW7ZssfnaREREVPew/Vs9rbQfXSU+OVBtr3vCzfU3AMk6nU4QEZHzASBvNUWv14vY2FgBQMTGxgq9Xl9j17YHe9bf8P0vKCgQ8+bNEwEBAQKA6N27t8XxnnrqKQFABAYGivnz54uCggL5HOObj18bfwO2SktLE2lpaVaXN37NhYWFokePHorjAMTo0aPFvHnzxPz588VHH30kfH19Fed79OghCgsLq72eq8Z3ls9MWFiYXJ+wsDCbYh0/flzx+vr166c4v3DhQsX5PXv2VBqroKBA+Pn5yXnnzp1bad4bN25U+h6b2x555BHx2muvid27d4vS0lKLX+ecOXPkWJIkiTNnzpjNd/PmTeHj4yPn7d69u8XXMjZlyhTFazly5IjNMYmEsP27gYiorqmpezq2f80zvr/TSvvRVeI7W5vG2eh0OgEgWVjTF2JNIW7cLNnY4UZE5Lxq+iaLjQ0lc+9/Xl6emDlzpoiJibE4XsuWLcWsWbNEXl5epXkYXxlfiw0Ne3e4CVHeqTR06FDVHR7Dhw9X1Vnl6vGdgT073E6fPq14fU8++aTi/PXr14Wnp6d8fty4cZXGWr9+vZzP3d1d/P7771Veu7S0VCxfvlxER0er/ncEIB5++GGxfPlyUVZWpuo1lpWVicjISLl8z549q8z/0ksvKa534sQJVdepDDvcyFHY4UZEZJmauKdj+7dyhu+/ltqPrhLf2do0zoYdbtycemOHGxGR86rJmyw2NkxV9f5fv35d9Q/IQpT/iHz9+nXV+Rm/nBYbGo7ocKuQnJwsRo8eXWnnxrBhw0RycrLV13aF+M72mbFnh1tqaqri9T3zzDMmefr37y+fb9SokSgqKjIbq1+/flXGqcrhw4fFW2+9Jf7whz8ISZJUdbw9+eSTIicnp9rYu3btUpT75ptvqsyflJSkyD9hwgSLXosxdriRo7DDjYjIMo6+p2P7t2rG779W2o+uEt/Z2jTOxpYON0mUd4gQOYwkSck6nU6XnJxc21UhIiIjkiTJ+468J+Cc9ebV1PtPldPiv0F6ejqA8jWxrKHmNd+8eRP79+/HzZs3AQD+/v6Ij4+Hv7+/Vdd0pfjO9pkJDw/H+fPnAQBhYWE4d+6c1bEOHjyIJ554Qk4PGzYMq1evVuT57rvv8Pzzz8vpb7/9FgMGDFDkyc7ORtOmTVFcXAwAWL9+vWLtPEvk5ORg//792L9/P5KSkpCSkoLS0lKzedu1a4ekpCT4+PhUGm/o0KFYu3YtACAgIACXL19GvXr1qqxDy5YtkZGRAQDw9fXF5cuX4evra9XrmTp1KubNmyenjxw5gnbt2lkVi8iQrd8NRER1jSPv6dj+rZ6z3VPXNXz/qxYXF4eUlJQUIUScpWU9HFEhIiIiogpsbBBpj7+/P5577jnGr2Nyc3MVaXMdlH379kVgYCBu3LgBAFi9erVJh9vatWvlzjZb/y0aN26M/v37o3///gCAvLw87Nq1C+vWrcPmzZsVnW9Hjx7F3/72N3zwwQdmY2VnZ+Pbb7+V03fv3kWrVq2qrcO1a9fk/Vu3buGrr77CX/7yF2tfEhEREbkwrbcftV5/otrmVtsVICIiItel9Zt1rdefiMgSaWlpirS5kTKenp4YNmyYnP7hhx+Qn5+vyPP111/L+0OHDq12BJkl/Pz8MHDgQKxfvx4ZGRno2LGj4vxnn32GoqIis2VXrVqlOFdQUICsrKxqt1u3bplcg4iIiMiY1tuPWq8/kTNgh5sZkiR5SZI0TJKkbyVJuiBJUoEkSbmSJKVJkrRSkqSnJMNxlzVbty8kSRL3txVWlNdJkvSZJEm/SpKUJ0lSoSRJ5yRJ2iVJ0p8lSbLPPD5ERFTnaf1mXev1JyKy1OHDhxXpTp06mc2XkJAg7xcWFmLz5s1y+vTp04o4o0ePrvR6t2/fxpkzZ/DLL78gOzvb4vpGRkZi7969iIqKko/l5uaisqnsly5davE1zElPT8fevXvtEouIiIhcg9bbj1qvP5GzYIebEUmS2gL4L4DVAAYACAXgDcAPQAyAkQB2ANgpSVJoDdetP4BXrSzrI0nSMgDJACYAaA2gIYB6AMIA9ATwLwAZkiQNqDQQERGRClq/Wdd6/YmILFVcXIwDBw7IaV9fX7Rp08ZsXp1Oh9atW8vp9evXy/sV66MBQKtWrSpdn2zHjh3w9fVFZGQkOnXqpChnCR8fH0ycOFFx7PLlyyb5fv75Z5w4cUJOf/LJJxYtfp6UlKSIx1FuREREVEHr7Uet15/ImXANNwOSJHUC8BMAwxWwBQA9yjumDEd/9QTwsyRJHYUQpi06+9etGYAvrSzrjfJOwnijU/kAbgNogv91vj4I4FtJksYIIZZbWV0iIqrDtH6z7uz1P3XqFADgkUceYfxaiE/m3bx5E/v378fNmzcBlK/bFR8fb3YNsLoYXws2bNigWKts8ODB8PT0rDR/QkICpk6dCgDYs2cPbt++jQYNGmDLli1ynlGjRlVa/qGHHlKk9+/fb/W6aBEREYq0t7e3SZ4lS5bI+25ubnjxxRctukZ8fDwiIyORlZUFANiyZQsuX75s8jqIiIiobnH29mN1nL3+Wm8/aj0+WcGSp/pceQMQAOB3lHewCQDFAD4AEGSQJxbARoM8AkAKAHcH100CsNvougLACpXlFxuV2wegvcF5PwCTAdwxyHMPQEc71T9Zp9MJIiJyPobfD/ag1+tFbGysACBiY2OFXq+3S9yaUtP1t/T9z8jIkPOfOnXK7vWpi/Ht/TdQE9LS0kRaWprV5Q1f8/Dhw0VycrLVsY4ePSqGDBlifI/q0vGd7TMTFhYm1ycsLMyqGMXFxaJt27aK13b48OEqy1y9elV4eHjI+Tds2CB+//13IUmSACA8PDzElStXKi1fWloqAgIC5PKenp7i/PnzVtV/wYIFirqfOXNGcT4/P1888MAD8vmePXtadZ1Zs2YprvPuu+9aHGPKlCmKGEeOHLGqLkTGbP1uICKqa+xxT8f2r/XUvP/O2H50lfjO1qZxNjqdTgBIFlb0hXBKyf95H0BTg/QIIcS7Qgj5MU8hRJoQYhCAjwzytQUw1sF1exNAD2sKSpLUEcA4g0NbAfQUQhypOCCEyBNCzAfQDeWdbgDgCWC+VbUlIqI6ydmfjKuOFup/8OBBs/uMXzPxXdHq1asRFxeHYcOGoaioSHW5oqIiDB8+HO3atatyKsC6Gl9r3nnnHRw7dkxODxgwAB07dqyyTHBwMHr37i2nt2zZgq1bt1Y8cIc+ffqgSZMmlZZ3c3NTjIArLi7GX/7yF5SWllpU96KiInz66adyul27diYj3tasWYM7d+7I6WHDhll0jQojR46E4VLeS5Yswb1796yKRURERNqmhfZjVbRQf623H7Uen6xkTS+dq20on0axEP/r2f26mvwSgCSD/BcBuDmobu1QPtpMACgAcMvguitUlN9skD8PQEA1+cca5BcAetnhNXCEGxGRk4Kdnmrik33WseT9LykpEY888oicPzo6WpSUlNitLnU1vr3+BmqSPUe4GW49evQQhYWF1ZYvLCwUPXr0UJRt2LCh+Oijj8RHH30kpkyZIoYNGyZ8fHxcMr6zfWZsGeFWWloqpk+fLo9KAyD8/PzE2bNnVZXfsGGDXM7f31/06dNHTm/cuLHa8jdu3BCBgYGK97RXr17i4sWLqq6fm5srevXqpSi/bds2k3xxcXHyeS8vL3Hz5k1V8c3p2rWr4npr1qyxqDxHuJGjcIQbEZFlbLmnY/vXdtW9/87afnSV+M7WpnE2toxwq/XOLmfYALxu9INDnIoyfY3KdHNAvR4AcMrgGn8FcE5thxvK15wrMcj/TxXX9ABwRe01VL4OdrgRETkpe9xkOcPNui2cfRqNCqtXrzbpILH0h17GN6XFhoY9O9y2b9+uSA8fPrza8kOHDlWUmTlzpigtLTWb1xXjO9tnxtIOt5KSEpGeni4WLlwoWrRooXg9Hh4eYufOnaqvXVhYKBo3bmzytxcQECCKiopUxdi7d6/w8vJSlK9Xr55ISEgQmzZtMukcKykpEYcPHxbTp08X/v7+inLjx483iX/s2DFFnv79+6t+feYsW7ZMEa9z584WlWeHGzkKO9yIiCxj7T0d27/2Ud3776ztR1eJ72xtGmfDDjfbO4T+bfAhu6iyjBeUa5595oB6LTOI/+P9Y+cMjlXZGQbgRaM/vJ4qr7vUoEweAA8bXwc73IiInJStN1nOcrNurdquv5r3v6ysTFy7dk3ExMSY3FDHxMSIa9euibKyMqvrUNfja7GhYc8ONyGE2Lhxo+JYVWuiHT16VJFXzSgmV4vvbJ8Zww43Dw8PERkZaXaLiIgQwcHBinXXDDd/f3+xY8cOi68/YcIEk1ivvfaaRTH27t0rgoKCKn2ffXx8RGhoqAgMDBRubm5m80yYMMFsx6lx/datW2fxazR069YtUb9+fUXM//73v6rLs8ONHIUdbkRElrHmnq6224+2cqb6V/b+O3v70VXiO1ubxtnY0uEmifIOkTpNkqTrAALvJzcIIV5UWe4AgM73k8eFEH+wY53+BGD9/eR1AG2EEFclSToHIOz+8ZVCiFFVxPgYwJT7SQGgoRDitoprjwOwxOBQWyHEfy17BYp4yTqdTpecnGxtCCIichDDtWgsvSfQwpzvVXGG+sul1QgAACAASURBVBu//+np6UhOTkZmZqZiy8vLqzKOn58foqKiFFtcXBxiYmIU+RjfNL4tfwO1JT09HQBM3h+1zL3mGTNmYPbs2QDK17davXq12bIjRoyQz23fvl2xhldVXCm+IWf4zISHh+P8+fNWl/fw8MBLL72EWbNmITQ01OLy//nPf0zWe0tOToZOp7Mozo0bNzB79mwsXboUBQUFqss9+uij+PDDD9G3b1+TcwUFBWjWrBlyc3MBAA0aNIBer0f9+vUtqpuxl156CV9//bWcfvnll7F48WJVZadOnYp58+bJ6SNHjqBdu3Y21YcIsP27gYiorrG0HeAM7UdbOFv9Dd//6dOna6b96CrxtdgOrklxcXFISUlJEULEWVzYml46V9oABEPZGzzTgrJfGpQrAMo7MO1Qp1AANw1iP2dw7pzB8RXVxPnRIO85C64fb/SeDLXx9XCEGxGRk4KVTzU505Nx1nCW+hu//6mpqSI4OLjSUR5qt+DgYHHixAmT6zG+aXxr/wZqk6PWcONm+eYMDEe4VbVJkiQaNGggmjZtKjp06CBGjRolli1bJm7cuGFzHQyfsG3durVNsfLz88U333wjxo8fLzp37ixCQ0NF/fr1hZubm6hXr55o2rSpiI+PF//3f/8nDhw4UGWslStXKt4DNVOOqrFz505F3Pr166teF44j3MhROMKNiMgyltzTOUv70VrOWH973pO7Uvu0puI7W5vG2XBKSds6g9oZfQjHWlB2tlHZJnaojxuARIOYXxidP2dwbkU1sVIN8u63oA4PG72ut218TexwIyJyUtbcZDnjzbolnKn+5t7/kydPimbNmll9M92sWTNx8uTJSq/J+Mr4WmxosMPNeTYq16VLF/k9WbBgQW1Xh6hOYocbEZFl1N7TOVP70RrOWn/jNppW2o+uEp9tmqrZ0uHmBjIeO3vDgrLZRunGNtYFAKYB6HJ/PwPAZBtiGb622n5dRETkApxtGgpLaaH+0dHRSExMtGpqt+bNmyMpKQnR0dGMb2V8IrLMxYsXsX//fgCAl5cXRowYUcs1IiIiIrIPLbQfq6KV+mu5/aj1+GR/HrVdASfQwChd7RpnVeT1taUikiR1AjD9frIYwHAhxF0bQhq+Noe/LkmSKlukrWVBQQF+++03C6pARETORis365XRUv1btGiBpKQkdO/eHefOnVNVJiIiAnv27EF4eDjjWxlfK/cqxcXFqFevHu7ete428c6dO3auUd1l7b+BK/nyyy8rZrXAgAEDUL9+fb4vRLWgrKwMRUVFmvkuIyJydlpqP5qjpfprtf3oKvF572DKkjWljXGEG+BllC62oKxxXk9rKyFJki+A1fhfJ+h0IURlHVhqGb421a9LCFGK8iGlFax+XURE5Bq0dLNujhbrHx4ejqSkJPj4+FSb18fHB4mJiapuphmfiOzl1q1bWLx4sZyeMGFCLdaGiIiIyD602H40pMX6a739qPX4ZD8c4QZIRmlhNpe6srb4F8rXTgOAJAAf2SGmYf0seV1WEULEma2EJCX7+PjoWrdu7egqEBGRA2jxZt2Qluvv7++v6smqgoICNG5s+QzQjK+klXuV9PR0AED9+vVruSZU1+Tl5cHPzw8AcPbsWYwdOxZXrlwBADz11FPo2rVrbVaPqE5zc3ODj48PYmJiarsqRESapuX2I6Dt+mut/egq8bXSDq5Jajo2K8MRbsA9o7Qlo7mMOywLramAJEnDAAy/n8wF8JIQosyaWEYMX5vq1yVJkjuUnXVWvS4iItI+Ld+sA9qvf1pamkPyMj4RWSMiIgLNmjVDkyZNEBkZib179wIAHnjgAXz++ee1XDsiIiIi22i9/aj1+mu9/aj1+GQf7HAD8o3SD1hQ1nhtM4sXxJAkKQLlo9sqTBBCXLA0TiUMX1uNvi4iItI+rd+sa73+AJCamuqQvIxPRNaIiIjAlStXoNfr5XXbvL29sWbNGkRGRtZy7YiIiIisp/X2o9brD2i//aj1+GQf7HADrhulAywoazw2U2/JhSVJ8kD5um0N7x/6WgjxjSUxqmH42mrsdRERkfZp/WZd6/WvcOLECUU6JCQES5YswZIlSxASElJlXsa3PT4RKT3//PMIDQ2Fl5cXQkJCMHToUPzyyy947rnnartqRERERFbTevtR6/WvoPX2o9bjk50IIer0BiAQ5eubVWz/nwVlvzQodweAZOG1uxhd+xKA09VsxQb5843OvW4U/weDvKcsqFe8Ub1etPE9TtbpdIKIiJyP4f/3FfR6vYiNjRUARGxsrNDr9bVYQ8tpqf7m3n9DTz31lAAgAgMDxfz580VBQYF8rqCgQMybN08EBAQIAKJ3794WX5/xq/83cEZpaWkiLS2ttqtBREROhN8NRESWMWwHaKX9aI6W2r+GzLXDtNB+dJX4WmwH1ySdTicAJAsr+kIkUd4hUqdJkqQHUNHtv0oIMVJluYMAHr+fPCKE6GDhdbsB2GtJmWrMEkLMNIg/F8Cb95MlABoIIYpU1OtlAIsNDrUSQlg98askSck6nU6XnJxsbQgiInIQSfrfkp1CCM0/Gae1+hu//8ZiYmIwdOhQvPHGG2jYsKHJeQDIz8/HggULsG7dOovnaWf86v8NnFF6ejqA8tdPREQE8LuBiMhShu0AAJpoPxrTWvvXkLl2mBbaj64SX4vt4JoUFxeHlJSUFCFEnKVl2eEGQJKk7wH0u588JYSIVlHGC0AuAJ/7hz4XQvzFwut2g2M73F4AsMng/ONCiJ9V1OtLAGPuJ/MBBAghSqytFDvciIicl+FNll6v1+zNOqDNxkZVN7lCCGRnZyMwMFBVrBs3biAgIMCk4VgZxi+nxYYGf1QlIiJj/G4gIrKMYTtAK+1HQ1ps/xoybodppf3oKvG12A6uSbZ0uHENt3LbDfYfkSSppYoyT+F/nW3GMVQRQuwTQkiWbADOG4RYaXR+ptEldqN8ZFuF/tXV6f66cs8YHNplS2cbERFph5Zv1rXe2DBHkiTVN9MAEBgYqPpmnfGJiIiIiIjKaa39qPX277Vr10yOab39qPX4ZD/scCu3EcA9g/RbVWWWyj+tbxoc0sOKDjdHE0LkAdhmcGicJEmNqymWAKCJQXql3StGREROScs361pubBAREREREVHt0VL7Uevt34r6E7kqdrgBEEJcA/CVwaFRkiS9UkWRDwHEG6TnCyGKHVI52/3DYD8AwAZJkuqZyyhJUnsAnxgcSgXwgwPrRkRETkTLN+tabWwQERERERERqaH19q9h/YlcFTvc/uc9ADcM0l9IkvSZJEmhFQckSWopSdJ6KEe3nYCykwoG+btJkiQMtn2OqHhVhBAHAXxtcKgHgMOSJHW/P1IPkiT5SpL0BoB9AB64n68UwF+EEGU1WV8iIqo9Wr5Z12pjg4iIiIiIiKg6rtD+Naw/kavyqO0KOAshxFVJkl4A8G8ADQBIACYAmCBJ0jUA7igfIWboKoDnhRBFNVpZy40HEA7gifvpPwDYA+COJEm5KJ9C0t2ozCQhRFKN1ZCIiGqdlm/WtdrYICIiIiIiIqqKq7R/DesfHBxc29UicgiOcDMghNiP8hFgJ4xOBcG0s+0XAJ2FEJk1UTdbCCFuA+iD8vXYhMGpBwA8BGVnWy6AEUKIf9ZcDYmIiNRzpcZGTTh16hROnTrF+ERERERERBrjSu3fmqi/1tunWo9P7HAzIYQ4gvIRYCMAbAZwDkABgML7++sBvADgcSHEmdqppeWEEHeEEKMAtAewEMBvAHIAlKB8Ks1EAG8DiBJCrK6tehIREVXF1RobhjIz7f8Mz6lTpxAdHY3o6GjGryQ+ERERERGRM3K19m9NdLZpvX1aU/HJcdjhZoYQokQIsVoIMVAIESGEqC+E8Lm/P1gI8a2atc2EEPuEEJLB1s0OdQs3iDfKivLJQohJQog2QogAIYSnEOJBIUQ3IcRcIcSN6qMQERHVPFdsbBg6ePCg3a9pGJPxq45PRERERETkLFyx/evo+rtS+5TtX+1ihxsRERE5vbrQ2Pjwww9RWlpqt2uWlpbiww8/ZHyV8YmIiIjof65evYr3338fnTt3RuPGjeHl5YWQkBDEx8djwYIFuH79ukOuW1hYiGXLluG5555DSEgIvL29ERAQgDZt2mDChAk4cOCAVXFLSkqwdu1aDBkyBFFRUfD19YWPjw/CwsIwcOBArFu3DiUlJRbFTEpKwp///GfExMTAz88P9erVQ2hoKAYMGIDVq1ejuLjYqroS1YX2r725WvuU7V8NE0Jw4+bQDUCyTqcTRETkfFC+tqcovyVwTnq9XsTGxgoAIjY2Vuj1+tqukkWqqr/h+w9ArFmzxm7XXb16NeNbGF8r0tLSRFpaWm1Xg4iInAi/G8ieVq5cKXx9fU3ulQy3xo0bi7Vr19r1uomJiSI8PLzK6wIQffr0ERcuXFAdNykpScTExFQb97HHHlP1d6TX60WfPn2qjffwww+L3bt32/KWkAM5azvAldu/huz9/rti+9TR8Z3x8+8sdDqdAJAsrOkLsaYQN26WbOxwIyJyXs5+k+XqjQ3jG92YmBhx7do1UVZWZvU1y8rKxLVr18z+qMD4VcfXCv6oSkRExvjdQPbyr3/9y+QeKTo6WnTr1k1ERESYnFu5cqVdrrtt2zbh5eWliB0UFCS6du0qOnfuLPz8/BTnmjRpoqrT7dtvvxX16tUzidu5c2fRsWNH4e3trTj34IMPioyMjErjnT17VoSEhJi8D1FRUaJ79+6iVatWQpIk+bibm5tYvHixXd4jsi9nbAe4evvXkOH7r9X2o9bjO9vn35nY0uEmifIOESKHkSQpWafT6ZKTk2u7KkREZESSJHnf2e4J6sI0GobvvyE/Pz9ERUUptri4OMTExCjypaenIzk5GZmZmYotLy+vyroxvvn4zvY3UJn09HQAMHm9RERUd/G7gewhJSUFnTp1kqdC1Ol0WLFiBVq3bi3nOXjwIMb8/+ydeVxW1fb/P4dJAQERQUAQDGRSSUHIK4LgPKdWTjfnvvozc6jMe7tG2dVyKDPTNDM1B0wb1BzKnFIxcwLTEBXEkZR5UmRm//4gzn32M0/Ac2C9X6/9ep19ztprr7Of55yz11ln7z11KlJSUgAAVlZWuHTpEiejK+np6ejcuTMKCgoAAC4uLli/fj1Gjhwp9pcrKiqwYcMGvPXWWygtLQUAhIaG4uLFiyr71JcuXUKPHj3E83F3d8e6deswfPhwscyTJ0+wfPlyfPjhh6iurgYAdO/eHb///ruCvtLSUoSFhSEpKUncFxMTg88++wydOnUS9925cwdz587FgQMHANT0+X/55Rf069dP7zYijI+p+cJNwf+VRbb9peo/Nhb9pvD/NzVCQ0ORmJiYyBgL1bmwPlE6SpR0SaARbgRBECYLTPSrpqbyZR9UfGEmn9q0acOuXbumUD4pKYm1adNGaz2kX32SCjSKgSAIgpCHng2EMYiKihL7RQEBAaygoECpXGZmJvPx8RFlhwwZYlC9M2bMEHVZW1uzpKQklbK7du3i+m8HDx5UKldVVcW6dOkiyvn6+rK7d++q1Lto0SJO74kTJxRkVq5cycmMGTOGVVRUKNVXXV3NJkyYIMp6enqy0tJSDS1B1Cem5Ac0Ff9XlsbgPzYW/YQiNKUkJZNOoIAbQRCEyWKKnaym5Gxo0/l1d3dnN27cUKnjxo0bzN3dXe/OOuk3vWtAE/RSlSAIgpCHng2EoSQkJHD9op9//lmt/LFjxzh5ZS9/taG0tJTZ2NiIet566y2NZTp27CjKT548WanMvn37RBlBENi5c+fU6iwrK2MtW7YUy8ybN09BRnZKTS8vL/b06VO1OouLi5mLi4tYZsOGDRrPjag/TMUPaEr+ryyNwX9sLPoJRQwJuJmBIAiCIAjCRGhq02hool27djh9+jT8/f1Vyvj7++PUqVPw9PQk/UbWTxAEQRAE0VT45ptvxG1PT08MGDBArXyfPn3QoUMHMb9792696r158ybs7OzE/Pjx4zWWkZ2+8tatW0plNm/eLG5PmjQJzz33nFqdVlZWWLZsGRYsWIBly5ahf//+3PG0tDTcuXNHzM+ePRvW1tZqddrY2GDChAliPi4uTq080fQg/5dH6v6j1PUTxoECbgRBEARBmATkbPC0b98ep06dgo+Pj0ZZX19fnD59Gt7e3qTfSPoJgiAIgiCaEseOHRO3+/Xrp3JdNFlk1yTbv3+/XvUGBwcjIyMDOTk5OHnyJIKDgzWWqV3rDQDs7e0VjpeWluLo0aNifvr06VrZMmPGDCxfvhz/+te/MGjQIO5Yamoql+/du7dWOsPCwsTtc+fOoaysTKtyROOH/F8eqfuPUtdPGA8KuBEEQRAE0eCQs8FjbW2NU6dO6dRB9vb2xunTpzV+aUv6Netv7AiCQMlIiSAIgiAaA5WVlUhOThbzoaGhWpXr0qWLuP3nn3+itLRUbxucnJzQq1cvmJmpf1WZm5uL06dPi3lltiYkJKCkpARAzSiz8PBwve2qJS8vj8u3bdtWq3KtWrUSt8vLy5GUlGSwLYT0If+XR+r+o9T1E8aFAm4EQRAEQTQo5GwoUlJSwjnn2uLo6Ci+XCD9+usnCCnh7e1t1CCi7MtTqbFo0aImExAtKyvDkSNHMH/+fPTv3x/e3t5wcHCAhYUFWrVqBT8/P0RFReHtt9/G0aNHDXoJLk9GRga+/PJLjBs3Dp07d4aTkxMsLS1hZ2eHdu3aoV+/fli4cCH++OMPnfTK/5f1nZ4OACwsLEQ9kydP1lsPQTQV7ty5g/LycjEvO1WkOp555hlxu6qqCnfv3jW2aRyFhYUYM2YMnj59CqDmJfSsWbMU5K5evSpuBwQEwNzcHABw//59LFmyBOHh4XBxcYG1tTXat2+PiRMnciP8lNGiRQsur+199fHjx1z+/v37WpUjGi/k/yoidf9R6voJ40IBN4IgCIIgGgxyNlQj+5VxXZQh/QRBENIjJycHb7/9Ntq2bYsBAwZg5cqVOHr0KO7du4eioiJUVVUhPz8fqampiI+PF9chcnd3x8KFC1FUVKR33VevXsWYMWPg4eGBGTNmYNeuXUhKSkJeXh4qKyvx5MkTPHjwAMeOHcOHH36Irl27onv37jh79qxe9c2aNQsZGRl620sQhPY8fPiQy7u5uWlVztXVlcs/evTIaDYBQHV1NZ4+fYo//vgDS5YsgZ+fH44fPw4AMDc3R1xcHNq0aaNQLi0tTdxu27YtqqursXLlSgQEBCA2NhYXL15EdnY2SktLcffuXWzfvh39+vXD8OHDuekqZZFfD0nbjwrk5YzdRoS0IP9XNVL3H6WunzAeFHAjCIIgCKJBIGdDPfpMN6NLGdJPAABjTK+UmZmJoKAgAEBQUBAyMzP11tUQyRD7TRkLCwv4+PgYlNq1a9fQp0GoYNu2bfD398eyZcuQm5urcLx2hJmDg4PCsfz8fHz44Yfo2LEjzp07p1O9lZWVWLBgAUJDQ/Htt9+iqqqKO+7o6AgvLy84OzsrTAV3/vx5RERE4N1339X5+snNzcUrr7yiUxmCIPRDfrrEli1balVO/n6Tn59vNJsAICoqCra2tujatStiY2ORlZUFoGbU2i+//IKRI0cqLScbrLe1tcXcuXMxf/58caRHQEAAYmJi0LFjR25E9IEDBxAREaH0PJ599lluhMmXX36p0f6qqirExcVx+4qLizWWIxon5P+qR+r+o9T1E8aDAm4EQRAEQdQ75Gwo4uHhweWvXbumsw75Mh4eHti4cSM2btxI+lXoJ3SHrl/TpW3btrh165ZBaf/+/Q19GoQSFixYgEmTJnEvxdu2bYvY2FjEx8ejtLQURUVFuHfvHgoKClBSUoKjR49izpw5sLW1Fcukp6ejb9++uHz5slb1FhcXY9CgQfjoo49QWVkJADAzM8NLL72E/fv3Izc3F3l5ebh79y6ysrJQUFCAQ4cOYciQIZyexYsXY+bMmTqf96FDh7Bp0yadyxEEoRvy0yNqu+ZPs2bN1OoxlHv37ind7+zsjPT0dPG+JI9swOzw4cNYu3YtAGDYsGFITU3F9evXceLECSQlJeHu3bt44YUXRPnk5GS8/PLLCjrNzMwwadIkMX/o0CGsX79erf3/+c9/cPv2bW6fsduIkAZS73/Wh/1S8R8bi36iDmnor0spNf4EICEkJIQRBEEQpgcAMdUXmZmZLCgoiAFgQUFBLDMzs97qNgbGtF+2/UtKStjKlSuZk5MTA8AGDBigs77+/fszAKx169bsk08+YSUlJeIx0q9cf0NcA4aSnJzMkpOT9S5vyDnT9dsw9011eHl5ifZ4eXk1tDkNynvvvWdyv48xWLx4MXdelpaWbNmyZdw9Uh1ZWVns+eef53R07NiRlZaWqi1XWVnJhg4dypXz9/dnCQkJWtX73XffsebNm3Pl165dq1Je9r8sm+zs7NidO3e0qrMWc3NzsfykSZN0KitVDH02EE2brVu3ctddfn6+VuXy8vK4clu3bjWaTeXl5czBwYGFhYWxmJgY1qFDB4X7Q3h4OHv48KFC2T59+ijITps2jVVXV6us75VXXuHkDx06pCCTmZnJXFxcOLnZs2cr9CfS09PZxIkTGQBmbm7OmjVrJsp/8MEHhjcOYRTqq89A/WflyF+jUvEfG4v+xthnNiYhISEMQALTJxaiTyFKlHRJFHAjCIIwXeq7k0XOBo+y9i8sLGSLFi1igYGBOusLCAhg77//PissLFQpQ/p5/VJ0NBoq4EbXbw2m9p+hgNv/aIwBt1OnTjFBEMRzsrW1ZSdOnNBZT1VVFRs1ahTXPkuXLlVbZvny5Zx8SEgIKygo0KneH374QSF49ujRI6WyqgJuAFh0dLTaF+XyUMCNIHRjx44d3DWXk5OjVbmsrCyu3DfffGM0m6qrq1lVVRW3LyUlReEDguDgYFZWVsbJ9e3bl5Np3769gow8JSUlzM3NTSwzcOBApXLx8fHMxsaG029ubs6effZZ1rt3b9a5c2fuvv3FF18wDw8PMb9y5UrDGoYwGvXRZ6D+s2pk219K/mNj0d/Y+szGhgJulEw6UcCNIAjCdKnPThY5G4qoa//s7GydXi5WV1ez7OxsreVJfw1SdDQaIuBG1+//MLX/DAXc/kdjC7hVVlayjh07Gu1ldlZWFnN0dBR1PfPMMyrvo+np6cza2lqUdXBwYH/99Zde9Y4fP547h/nz5yuVk/0vh4eHM29vb67cqlWrtK6TAm4EoRt79uzhrrf09HStyt2/f58rt3fv3jq2tIbp06dz9coHsUaMGMEdX758uVZ6//3vf4tlrK2tVQbpEhMTma+vr8qPBAAwZ2dn9sMPPzDGGLOzsxP3b9y40bCTJ4xGXfcZqP+sHvn2l4r/2Fj0N6Y+c11gSMCN1nAjCIIgCKLOoTnrdad169bcIu6aEAQBrVu3Jv1G0k/8D7p+my4vvvgiBEGAIAiwsbHB48ePtS47YcIEsayjo6PaNWtSU1PxzjvvIDIyEm5ubmjWrBkcHR3h7++PiRMnYteuXSrX6dGWtWvXivYIgoBjx45pXXbTpk1c2fPnz6uUffr0Kb766iu88MIL8PHxgZ2dHWxsbODt7Y2hQ4dizZo1KCws1KrePXv2cGtvDB8+HGPHjtXabnmcnZ0xdepUMW9paYm7d+8qlV29ejVKSkrEfGxsLNzd3fWqd9GiRdz9+vjx4xrL2NnZYcuWLVy5//znP7h586ZeNhAEoR4nJycur+19qqioSK2eumL16tXc+kZff/01d9zOzo7L9+zZUyu9PXr0ELdLSkpUriHXtWtXXL9+HZs3b8bgwYPh5uYGKysruLq6IjIyEmvWrEFKSgpGjRqFsrIyPHnyRCzr5uamlS2EtJF6/5P836annzAeFHAjCIIgCKJOIWeDIKSL1P//Ure/oZk8ebK4XVJSgj179mhV7unTp9i3b5+YHzNmDJo3b64gl5eXh5dffhkBAQH44IMPcObMGWRkZKC8vBwFBQVISUnB9u3bMW7cOPj7++PAgQN6n8v48eNhZWUl5uPi4rQuu2PHDnE7ICAAzz33nFK5LVu2wMfHB//3f/+HPXv24Pbt23jy5In40vbQoUOYM2cO2rdvj7Vr12qs9/PPP+fyixYt0tpmVcyZMwfffPMNHj16hBs3bqB9+/YKMtXV1dzLaysrK7zyyit619mhQwesWLECcXFxuHv3LhITE7UqFx0djblz54r5kpISTJw4EVVVVXrbQhCEctq2bcvlMzMztSqXkZHB5esrmNS8eXOMHj1azCclJXEfCTg7O3Py8nlVyPcRcnJyVMpaWFhgypQpOHToEB4+fIiysjI8evQIp0+fxmuvvYaWLVsCAK5du1Y7+xMAoF27dlrZQkgXqfc/pW4/QTQ0FHAjCILQQEZGBhYvXoyIiAi0atUKVlZW8PDwQGRkJFatWoXs7Ow6qbe0tBSbN2/G8OHD4eHhgebNm8PJyQnBwcF49dVXcebMGZ30bd++nfs6W9ukTT2nT5/G//t//w+BgYFwcHBAs2bN4OnpiREjRiAuLg4VFRX6NgMhcaTeWZe6/QRhCFL//0vdflNg4MCBcHV1FfPaBqn27t3Lfc0vG7irJS0tDcHBwYiLi0N1dbW439LSEm3bthVfVNZy+/ZtPP/881iyZImOZ1FDq1atMGzYMDG/Z88etaPuaklPT8fp06fF/KRJkxRkGGOYM2cOpk6dyr18NjMzQ5s2beDu7g4LCwtxf35+PmbPno1JkyZx5y5LTk4O4uPjxXxwcDC6du2q0V5NtGvXDmPHjuV+V3kuXLjA9W+7d+8OBwcHg+qdP38+xo8fDy8vL53KLV26FAEBAZxtS5cuNcgWgiAU8fLy4j5KSEtL06rc7du3xW0rKyt4e3sb2zSVdOjQQdxmjCE/P1/MXO21nAAAIABJREFUd+rUiZOVPaYOeb9V9t6tL5cuXRK3raysuHsa0fiQev9T6vYThClAATeCIAg1bNu2DX5+fnj33Xdx9uxZ5Ofno6KiAn/99RfOnDmDN954AwEBAdi9e7dR6z19+jQCAwMxbdo0HDhwAH/99RfKysqQl5eHP//8E+vXr0dkZCQGDRqEBw8eaKXzjz/+MKqNQE1nbNCgQejVqxc2bNiAGzduoKioCOXl5UhPT8ePP/4ofrl+4sQJo9dPmDZS76xL3X6CMASp//+lbr+pYGFhgX/+859i/sSJEwqjGZQhOyLM398f3bt3545nZ2ejf//++Ouvv8R9Xbt2xYEDB/D48WOkp6cjPz8ft27dwvz582FpaQmg5oVqbGwsNm3apNf5yAb+ioqKcPDgQY1lZAOCZmZmmDBhgoLMsmXLsGbNGjHv4eGBL7/8EtnZ2cjIyMBff/2FwsJC/PDDD+jYsaMot23bNrzzzjtK6z1+/DgXjBswYIBGW42F/JSZvXv3rre65WnevDm2bdvGvfT+73//i8uXLzeYTQTRGLGwsEBwcLCY19Z3lL0WO3XqpFeA6sCBA5g1axaGDBnCPXM0If/RhOyHGs8++yx3TNvpaNPT07m8p6engszjx4+RkpKidvSbLIcOHRK3u3XrJj7TiMaH1PufUrefIEwFCrgRBEGo4IsvvsCkSZO49Ur8/f0RHR3NTb+Tl5eHsWPHYtu2bUap96effkK/fv24NTVcXFzQq1cvREREcF8YHz58GOHh4VoF3WSdpk6dOmHAgAFaJUdHR6X67t69i9DQUBw+fJjb36FDB8TExKBjx47i/NK3b99Gv379sHHjRl2agpAwUu+sS91+gjAEqf//pW6/qTFlyhRxu6qqSuNHRllZWdz6aMpGhMXGxnKjIsaPH4/z589j6NChaNasmbjfx8cHH330EY4cOYIWLVqI+2fNmoX79+/rfC6DBg3SecSerEzfvn0Vpl27cuUKYmNjxXxYWBiuXLmC//u//0OrVq3E/TY2Nhg1ahQuXrzIjbRbtmyZ0ikWr169yuW7deum0VZjkZyczOXlX1zXN2FhYXj77bfFfEVFBSZOnIiysrIGtIogGh+ywfUjR45oVebo0aPidt++ffWqNzExEevWrcNPP/2E7777Drm5uVqVu3jxorjt5uYGGxsbMR8cHMw9+7WdEll2RLOnp6fCaODIyEjY29vD398fn332mUZ9OTk5XBsNHz5cKzsI6SH1/qfU7ScIk4IxRolSnSYACSEhIYwgpERCQgKztLRkABgAFhISwq5evcrJnDlzhvn5+YkyVlZWCjK68uDBA9ayZUtRp4uLC/vhhx9YdXW1KFNeXs7WrFnDmjdvLsqFhoZyMspwcnIS5Y8fP26QnSUlJaxTp06iPgAsJiaG/fnnn5zc7du32bBhw0QZQRDYkSNHDKqbMC6yv6GxyMzMZEFBQQwACwoKYpmZmUbTXR/Up/36tP/NmzfZzZs368ympqa/Lq6BuiY5OZklJyfrXV7dOdP1qxlT+894eXlxNhmSevXqpbSObt26iTJhYWFq7fn0009FWTMzM/bgwQPu+J07d5iFhYUo06VLF1ZWVqbxPLdt28bZ+uqrryrIvPfeexp/n/nz53N9t/z8fJV1/vHHH5y+nTt3KsiMGzdOPG5vb88ePnyo8VweP37MXF1dxXIvvviigsyYMWO4ui9evKhRr7EYMWIEV/dvv/1WL/XK/pf79OnDHSsvL2ddu3bl7FqwYIFKXebm5qLcpEmT6thy08DQZwNBXLhwgbvGNPmMR44c4eQTEhL0qvfMmTOcng8++EBjmfv373P+8IwZMxRk5s2bJx63sLDQ6Kvn5eUxe3t7sczcuXMVZGbOnCke79y5s0Y7FyxYwD1zHj16pLEMUX8Yq09H/Wf90Lb9Tc1/bCz6Tc2nMTVCQkIYgASmTyxEn0KUKOmSKOBGSJGoqCjxwRMQEMAKCgqUymVmZjIfHx9RdsiQIQbVO2PGDFGXtbU1S0pKUim7a9cu7gF58OBBlbL37t3jZHNzcw2yc+XKlZy+MWPGsIqKCqWy1dXVbMKECaKsp6cnKy0tNah+wngYu5NFzoZu6Nr+N2/eFOVTUlKMbk9T1C9FR6OuAm50/WqHqf1n6iPgtnbtWk5O3fUlG5zr16+fwvHVq1dzuvbu3av1udb+vgBYy5YtWVVVFXdcm4BbUlISJ7Nx40aV9ckG5+zt7dnTp0+5448fP+aCh8pezqri7bffFss1a9ZMoW80cOBArdtclu3btzMfHx+t0/jx4xV09O3bl6u7Ll8SyaIu4MZYzW/XrFkzUcbMzExlMJACbgShH927dxevHR8fH5aVlaVULjMzk7Vv316UjYqKMqjezp07i7patGjBrl27plL28ePHnJ2WlpZK75GpqalcUC4kJITl5eUp1VlZWclGjhzJ6UxNTVWQ+/XXX7n7465du1TaefjwYe5e9Nprr2nREkR9Yow+HfWf9Ueb9jdF/7Gx6Dc1n8bUMCTgRlNKEgRByJGYmMhNJbFq1SqVC8W7uLhgw4YNYv7QoUMK0/BoS1lZGbZv3y7mX3vtNW6dD3nGjBnDHf/+++9VyspOJ+np6clNcaQPa9euFbe9vLywZcsWlfP1C4KAL774QpyO4MGDB9i6datB9ROmidSnoZCC/b/99pvSbdJfP/obM1L4/6tD6vYbCwsLC/j4+Oid5KdLrGXcuHHcVI87d+5UKnfz5k1cunRJzMuumVaL7HSTtra2GDp0qNbnN27cOHG7oKBAr/VpO3bsyE3PqGpayerqanzzzTdifsyYMbC2tuZkzp49i8rKSjHfp08fre3o2bOnuF1WVqawblpVVZXWumQpKChAWlqa1kl2Hb1azM3NuTyr+YiywenYsSMWL14s5qurqzFp0iQUFxc3oFUE0bj4+OOPYWZW86owLS0NPXv2xNmzZzmZs2fPIjIyEnfu3AEAWFpaYtWqVUr1nTx5EoIgiGnRokVK5datWyfW++TJE0RHR2P37t3cWpaMMRw9ehTh4eE4d+6cuP/9999Hhw4dFHT6+vpy94zExERERERwUzwCNUslDBs2DHv37hX3zZ8/H76+vgo6o6Ojufv3tGnTsGPHDu4++fjxYyxfvhzDhg0T7+Xt27fHkiVLlJ47IV2k3v+Ugv1S9x+lrp/QE32idJQo6ZJAI9wIiSH7NbOnp6fGqRoZY6xDhw5imXfffVeveq9cucLatGkj6rl8+bLGMmPHjhXle/bsqVLu/fffF+WGDh2ql3213Lp1i/sS5uOPP9aq3Jtvvmm0LyAJ4wEjfdVEX/bphy7tX1lZyU1j6+/vzyorK41mS1PVb6xroD4x9gg3un51w9T+M7Kjgry8vOqsnhdffFGsx8/PT6nMO++8o3ZEGGOMu04jIiJ0suHw4cNc+8fFxXHHtRnhxhg/Yk/ZtJeMMXbs2DFO15kzZxRkli1bxsl4eHhoPbLMw8ODK7tlyxZO96hRo7jj2k7VtmbNGq6cpqRsVONLL73EyVy6dEmrug1F0wg3xhirqqpiPXv25OxTNr0ojXAjCP1ZtWqVwr3Cx8eHRUdHc7O71KZ169ap1CU/Iuy9995TKfvVV18xQRA4+VatWrHIyEgWGRnJXFxcFOrWNLK4urqazZo1S6Gcu7s7i4qKYs8++6xCnYMHD1Y5ewtjNSNKZJdrAMBcXV1ZTEwMCwkJYba2tgrH6No0TQzp01H/2XA0tb+p+o+NRb+p+TSmBo1wIwiCMCKyX17369cPgiBoLNOvXz9xe//+/XrVGxwcjIyMDOTk5ODkyZMIDg7WWKagoEDctre3Vyl3+fJlcbtLly562VdLamoql5ddXFsdYWFh4va5c+dooftGhBS+jFOHVOzfvXs3UlJSxPzNmzfx7bffkv560t9Ykcr/XxVSt19KyI5WS0lJ4Uay1SI7Wmz06NEKI8IAICcnR9x2c3PTyQZXV1cun5ubq1P5WsaPHy+O2KuursauXbsUZHbs2CFud+jQAREREQoy2dnZXD49PV3rkWXp6elqz8XDw4PL379/X6tze+2117T5IFIt7du316vu+sDMzAxff/01bG1txX3r169XGLFCEIT+zJs3D5s2beL8y7S0NJw8eRJpaWniPjs7O2zduhUzZ840Sr3Tpk3Dzz//DHd3d3FfXl4e4uPjER8fj6ysLHG/s7Mztm3bhk8//VStTkEQsHbtWqxduxYtW7YU9z98+BCnT5/GlStXxPuimZkZ5s2bh3379qmcvQUA/Pz88OuvvyIgIEDcl5GRgV9//RWJiYncqNu+ffviwoULCAwM1L4hZMjIyMDixYsRERGBVq1awcrKCh4eHoiMjMSqVasUnkPGorS0FJs3b8bw4cPh4eGB5s2bw8nJCcHBwXj11Vdx5swZnfRt376dG+mobVJXT3x8vF46ZZ/v+iL1/qdU7Je6/yh1/YQB6BOlo0RJlwQa4UZIiIqKCmZlZSV+5fH5559rVe7LL78Uy5ibm7OSkpI6tpSxnJwcZmNjI9YbGxurUtbb21uU+/777w2qNy4ujvsSRtsvoeQX1a6vr6UJ9cDAr5pM4cs4Q2ho+7Vp/+rqapaVlcUCAwMVvs4NDAxkWVlZWo3EJf3KMfQaaAiMOcKNrl/dMbX/TH2NcKusrGRubm5iXfPmzeOOnzlzhmsbZSPCGGPcmmeTJ0/WyYbU1FSujmXLlnHHtR3hxhg/iqtLly7csadPnzJ7e3vx+JIlS5TqeOWVVxTuO/qmRYsWcbo3btzIHf/vf/+rU1upQ1avshFuW7du5WQWL15stLrVoc0It1rWrVvH2ejh4cHy8/PF4zTCjSAMJyMjgy1ZsoT94x//YC4uLszCwoK1bNmSde/enS1atIg9fPhQow5dRrjVUlpayjZt2sRGjBjBPD09WfPmzZm1tTVr164de/7559kXX3zBiouLdT6fnJwctmrVKta7d2/Wtm1bZmVlxWxtbVlwcDB7/fXX2fXr13XSV1ZWxrZs2cKGDBnC3NzcmKWlJWvRogULDAxk06ZNYydPntTZRlm2bt3K7Ozs1D47WrVqpXYdOX04deoU9/5AVRo4cCC7f/++VjrfeOMNvZ6N8fHxKnV+9tlneuncvn27qEOfPl1D+4+GYkr2q2p/U/cfG4t+U/NpTA1DRrip/mSDIAiiCXLnzh2Ul5eLeWVzwSvjmWeeEberqqpw9+5d7os3Y1NYWIgxY8bg6dOnAABra2vMmjVLqWxBQQHu3r0r5rt06YLffvsN27ZtQ3x8PO7fvw/GGFxdXdGjRw+MHj0aw4YNU1l3ixYtuHxpaalWNj9+/JjL379/H6GhoVqVJUwTqXwZpwpTtP/69etISEhAamoqlwoLC1XKu7i4wMHBAR06dOBSaGiowte0pF+9/qaIKf3/dcEUr9/Gjrm5OV5++WV89NFHAGq+ql25cqW45o7sOrS+vr5KR4QBNf2I2hH6T5480ckG+b6EjY2NTuVlmTx5Mr777jsANWvdXr9+Xbwn/PjjjygqKgJQM+JhwoQJSnXI15+bm2vwOrm1xMTEcPljx44hNjbWKLo10atXLy6v60gGZXz77bfYsmULYmJiEB0djdDQUIW14nRh5syZ2LdvH44cOQKgZnThnDlzsG3bNoNtJQiihjZt2mDhwoVYuHCh3jqio6NrP8TWmmbNmmHq1KmYOnWq3vUqw8nJCfPmzcO8efOMos/KygqTJ09Wul6poXzxxRcKIwf9/f3h5uaGe/fuievn5eXlYezYsSgrK8PEiRMNrvenn37CyJEjuXciLi4uCAwMRGVlJZKSksR+9+HDhxEeHo4LFy7A09NTrV7ZNVc7deqkcs1YeRwdHbXS6ePjo3TNPWXIjqDUFan3P03Z/vfee0+S/qPU9RN1hD5ROkqUdEmgEW6EhDh58iT3lceff/6pVbmkpCSu3IkTJ4xqV1VVFSsuLmaXL19mixcv5uavNzc3Z3v27FFZVvarQjMzM9anTx+NX311796d3blzR6m+xMRETvbHH3/U6hxiY2O5ctqOHiTqFuj5VZMpfRmnD6Ziv3z7JyUlcWs56pvatGnDrl27plAf6VfUr+810JAYe4QbXb+6YWr/mfoa4cYYY9euXePO/9ixY4wxxsrLy1mrVq3E/epGRMmu/6PrGm4HDhzg6pf/ql+XEW7yI/beeecd8djQoUPF/epGWsmukQtov86atnTu3Jnrw6WlpRlFr6zNyka4McZYx44dRRkrKyuWl5dnUJ3y68Jt27ZNQUaXEW6MMZaens5atmzJ6a3tE9MIN4IgpEpCQgKztLQU72EhISHs6tWrnMyZM2e4tZusrKwUZHTlwYMH3D3VxcWF/fDDD9xImfLycrZmzRrWvHlzUS40NFTjaBrZNe+OHz9ukJ21/D36hAFgmzZt0kuHLn26hu5/Goop2m+oT9dY/dP60m9qPo2pYcgItwYPxlBq/AkUcCMkxJ49e7iHzoMHD7Qq9+DBA67cDz/8YFS7IiIilD40AwICxJddqlC26DUAZm9vz0JCQlQufu3k5MT++OMPBX1VVVXcS7UhQ4ZotL+yspI988wznP4VK1bo3R6E8dCnk2WKnXVdMCX7lbX/jRs3mLu7u96daXd3d3bjxg2VdZJ+Xr8UHQ1jBtzo+tUdU/vP1GfAjTHGwsLCxPpeffVVxhhj+/fvF/cJgsDu3bunsvzzzz8vytrY2LCKigqt63733Xe59pefnlqXgBtjjL311luibFBQEGOMsdzcXO5Fp+zUU/J8++23XH2rVq3S+lyePn2qMYi1YcMGTv+UKVO01q8OWZ2qAm4fffQRJ7d06VK960tPT+fatHnz5qywsFBBTteAG2OMbd++nbPT2dmZZWVlUcCNIAjJEhUVJd6/AgICWEFBgVK5zMxMzo/Xxi9Xx4wZM0Rd1tbWLCkpSaXsrl27uHvvwYMHVcreu3ePk83NzTXITsZqlgJp1qyZqFPfD1607TOYQv/TEEzVfnkfTSr+Y2PRb2o+jalBATdKJp1AATdCQuzcuZN76OTk5GhVLisriysXFxdnVLs8PDyUPjgjIyPZ119/rfZl1aRJk7gybdq0Ydu2bWOlpaWc3K1bt9jYsWM52Xbt2iltg9dff52TW7dunVr7FyxYoGC7MdciIfRH106WqXbWtcXU7FfV/qmpqczT01PnznS7du3YrVu3NNZL+jX/BqaMMQNuUsJUrl9Ta7/6Drh9/vnnYn1t27Zl1dXVbPz48eK+3r17qy2/cuVKrg11+UjJ399fLGdnZ6fQ/9E14JacnMzJ37x5k1uX187OTu06QZmZmVz50NBQrc+lduS/nZ0d69SpEzt//ryCTGlpKWvfvr2oXxAEtS81taGqqoqzWVXALS8vjxvp4OjoyNLT0/WqU74vOn36dKVy+gTcGGNs1KhRnP6RI0dSwI0gCEmSkJDA3c9+/vlntfLHjh3j5JWNkNGG0tJSbn34t956S2MZ2ZHQ6tZk/fHHH0U5T09PveyT58qVK6JOCwsLhXcb2qJNn8FU+p/6Ysr2y7a/lPzHxqLf1HwaU4MCbpRMOoECboSEkF8kXnbxdXXk5eVx5bZu3Wo0m8rLy5mDgwMLCwtjMTExrEOHDgoP0fDwcJWLVnfv3l2U8/PzYxkZGWrrk5/68Y033lCQyczM5Ka1BMBmz56t0HlLT09nEydOZEDN1JeyX6F98MEH+jcKYTR06WSZcmddG0zRfnXtf+fOHa0WLK9N7du3VzkVrDJIfw1SdDSaYsDNlK5fU2u/+g645eXlcc/z+Ph4ZmdnJ+aVTRUoy4MHD7jRTs8++ywrKyvTWO/XX3/Ntf3EiRMVZHQNuDHGWHh4uCi/fPly1r9/fzE/depUjeX79evH1Sk/zaUysrKymIODg1jG3t6ePX36VKns8ePHmSAIomyLFi30no4rNzeXG2EIqA64McbYihUrONnnnntO6cg0dWzevJnTYW1trTJwp2/ALSsrS6FfKpso4EYQhFSYP3++eO/y9PTUOFUjY4x7P/Duu+/qVe+VK1e4aesuX76ssYzsx7o9e/ZUKSc7/fLQoUP1sk8e2fc2nTp10luPpj6DKfU/9cHU7Zdvf6n4j41Fv6n5NKYGBdwomXQCBdwICbFjxw7uoaPvCLdvvvnGaDZVV1ezqqoqbl9KSorCC5Pg4GCVL6wyMzPZ77//rtUUmdXV1VyQztbWVukXY/Hx8dxXcEBNUO3ZZ59lvXv3Zp07d+ZeEH3xxRfcSL2VK1fq1yCEUdG2k2XqnXVNmKr9mtr//v37zNraWmNn2tramt2/f1/n+km/9teAKdHUAm6mdv2aWvvVd8CNMcZGjx4t1tmtWzdxu0WLFuzJkycay0+ZMoVrx/Hjx6sdrX/q1CkuqGdpaal0qit9Am7r1q3j+lJWVlZi/tSpUxrLy66VC9SMWDt9+rRK+adPn7LevXtzZTS9IP344485eQsLC7Zw4UKt2poxxsrKytj69euVBqWio6NVlqusrGSRkZGcfKdOnbR6EVtZWcmWLVvGzMzMuPIbN25UWUbfgBtjjO3bt0/lM4ACbgRBSIUuXbqI9y5tPvpgjLFXX31VLNOlSxeD6s/JyWEnT55UeP+gjIEDB4r1Dh48WKXciBEjRDnZ9VINYd68eaLOl19+WW896voMptb/1BUp2K+s/aXgPzYW/abm05gaFHCjZNIJFHAjJIT8Gm7aTp1z//59rtzevXvr2NIapk+fztVrrCCW/NSaqtaJS0xMZL6+vmof9M7OzuJ0UbIvy9S9cCHqD206WVLorKvDlO3X1P6PHz/W2JmuTdq+eCX9PFJ0NJpSwM0Ur19Ta7+GCLj99NNPSq8zbdcYy8vL46ZKBMBCQkLYwYMHuY+Hbt++zRYsWMAFwQCwDz/8UKlefQJu+fn53Ii92vTMM89oNbKAMcbmzJnDlbWysmJvvfUWN4VPeXk5O3ToEAsODuZkg4KCtLr/ffzxx9w0iUDNNI+zZ89mR44cUVjjp6SkhJ05c4b961//Ym5ubkp/r169emm8l2RmZnLThgFgZmZm7KWXXmIHDhxQGPH24MEDtnHjRta5c2eF+ubNm6e2LkMCbowpTl1ZmyjgRhCEFKioqOCed59//rlW5WSnQjY3N2clJSV1bGlNYE7249vY2FiVsrIjcr7//nuj1B8dHS3q/Pjjj/XWo6rPYIr9T12Qiv3K2l8K/mNj0W9qPo2pQQE3SiadQAE3QkKcOnWKe+hoOwd6UlISV07dl83GpKSkhBs11rlzZ6PolQ8grl+/XqVsRUUF27x5Mxs8eDBzc3NjVlZWzNXVlUVGRrI1a9aI03KWlpZyI94MXYOEMA6aOllS6ayrwtTt19T+58+f17pDfeHCBZ3rJ/2afwNTpKkE3Ez1+jW19pMNUlhYWDAfHx+D0+rVq9XWWVlZqXTxdm1GhNVy7do1zvbaZGVlxTw8PFirVq2UXsvq1pXRJ+DGGD9irza9//77WpcvLy9n48aNU2qvo6Mja9euHWvevLnCMS8vL5aamqp1PcePH2d+fn4q73NOTk7M29ububq6Kowsk01t27ZlW7Zs0brerKwsbqpN2SQIAnNxcWFeXl7cNJmyycLCgi1dulRjPYYG3AoKCpSub0IBN4IgpEBKSgp37zpy5IhW5eTXcbt+/Xqd2llQUMD69Okj1mdtba1y2Yr8/HzOtlu3brEzZ86w6dOns8DAQGZra8tsbGzYM888w15++WW2f/9+rWxwdHQUdR47doxduXKFzZs3jz377LPMzs6ONW/enLVr14698MILLC4ujlVWVirVo6zPYKr9T22Rkv3K2l8K/mNj0W9qPo2pQQE3SiadQAE3QkLcunWLe+icOHFCq3LynVxdXp4YyhtvvMG99FC1BogulJWVcedjjPXW5BeAvnr1qsE6CcNR18mSUmddGVKwX1Mnd9OmTVp3qDdv3qxz/aRf829gijSFgJspX7+m1n7KglaGpvfee09jvQsWLODK6DIirJasrCw2evRo7oMcVcnb21vjDAL6BtzkR+wJgqDTmhq1fPrpp8zJyUmrNh45ciR79OiRznWUlZWxdevWideHLql79+5s586drLy8XOd6q6ur2ebNmxVGJmpKvXv3ZleuXNGqDkMDbozV9Mnl/08UcCMIQgqcPHmSu3f9+eefWpWT//hX23cY2lJVVcWKi4vZ5cuX2eLFi7npic3NzdmePXtUlpWddtnMzIwL1Kl7Vql7Bt+5c4eT79u3r0adgYGBLDExUUGXfJ/BlPuf2iA1+5X12aTgPzYW/fr0mZsShgTczEAQBEGIeHl5wcrKSsynpaVpVe727dvitpWVFby9vY1tmko6dOggbjPGkJ+fb7DO0tJSLm9nZ2ewzkuXLonbVlZWCAgIMFgnUXdkZWUhJiYGycnJCAoKwq+//goXF5eGNktrpG5/LdeuXePyHh4e2LhxIzZu3AgPDw+1sqTfcP1NAUEQTDK1adMGycnJAIDk5GS0adOmwW2qTUQNU6ZM4fITJ07UuX2cnZ2xe/duXL16FQsXLsQ//vEPuLm5wdLSEtbW1vDz88P48ePx3XffITU1FSNGjDDmKYj0798f7u7uYr5Xr1569eXmzp2LO3fuYMOGDXjhhRfg4+MDe3t7WFhYwMnJCeHh4Xj99deRmJiIPXv2wNXVVec6rKysMHPmTFy7dg2XL1/G0qVLMXLkSAQEBMDR0RGWlpZo0aIFvL29ERYWhsmTJ+Prr7/GvXv38Pvvv2PcuHGwtLTUuV5BEDBlyhSkpqbi5MmTWLBgAfr164d27drB3t4e5ubmaNGiBdq1a4eBAwfiv//9L27cuIHjx48jODhY5/r0pU+fPpg1a1a91UcQBGEs8vLyuHzLli21Kufg4MDljfE+QJaoqCjY2tqia9euiI2NRVYuzc+TAAAgAElEQVRWFgAgICAAv/zyC0aOHKmy7B9//CFuV1dX4/jx4wAAe3t7hISEIDo6Gj4+PlyZc+fOoVu3brhy5YpGnQBw7NgxAIC1tTWCg4MRExODwMBArk9y/fp19OzZE0ePHlVpq9T9R6nbX4vU/Uep6yeMhD5ROkqUdEmgEW6ExOjWrZv4lcesWbO0KjNz5kyxjL7/9/3797NXX32VDR48mI0fP17rcqtWreK+TCkuLhaPnTt3jr3xxhtswoQJbMCAASwnJ0crnZcvX+Z0/vjjjwoyRUVF7ObNmyw7O1srncOHDxf19ejRQ7uTI+ocKPmqSWpfxskjJfuVtb8stVN4tW7dmn3yySfcmgwlJSVs5cqV4miKAQMG6Fw/6df8G5gixhzhRsmwRBAEYSrQCDeCkDby66hr67tnZWVx5eLi4oxql+wSFrIpMjKSff3116yiokJlWfm1Ndu0acO2bdvGSktLOblbt26xsWPHcrLt2rVT2gbyo9nt7OzYZ599xoqKiji5hw8fstmzZ3OyDg4O3GxEssek4j8qQ0r+ryzK+tRS8B8bi37yadRDU0pSMukECrgREkN2iqQOHTpoVcbX11css2DBAr3qXbRokajD0tJS6w72+PHjxXJubm7csb1793IPUXXTPcjy4YcfimUEQVCwpWfPnuJxdQsk15Kdnc2sra3FMsuWLdPKDqLuke9kSbWzXovU7NfUyQ0ICGDvv/8+KywsVKmjsLCQLVq0iAUGBupcP+nX/BuYIhRwM51EEARhKlDAjSCkzdatW7k+Ru1a6JrIy8vjym3dutVoNpWXlzMHBwcWFhbGYmJiWIcOHRT6QuHh4ezhw4dKy3fv3l2U8/PzU7nWWy2xsbGc7jfeeENBRjYw5+zszG7evKlW51dffcXpHDVqlHhM/lyk4D/KIzX/VxZlfWop+I+NRT/5NOqhgBslk06ggBshMS5cuMA9eI4fP65W/siRI5x8QkKCXvWeOXOG06PNumn3799nzZs3F8vMmDGDO56dnc0sLS3F49p8QVNYWMjc3NzEMkOGDFGQkR3R17lzZ406ZYOYVlZWeq1ZQtQNsv85KXfWGZOms6Guk1tdXa31CFLGaq53XdZPIv01SNHRoJeqBEEQhDz0bCB0paE/WqHE90F37NjB7dN3hNs333xjtP9IdXU1q6qq4valpKSw559/nqszODiYlZWVKdWRmZnJfv/9d/bgwQOt6pMN0tna2iqMhmOMsdzcXHbx4kWWkpKi1XmMGTOGs/f+/fuMMf4akIr/KIsU/V9Z5K8BqfiPjUW/FP3g+oTWcCMIgjAiYWFh6N69u5ifPn06srOzlcpmZWVhxowZYj4qKgohISF61RsREYHOnTuL+aVLl4rr1yjjyZMnGD16tLjemqWlJd58801OpnXr1tx6J7/88gu2bt2qUmd5eTkmTJiAR48eAahZr+M///mPgtzo0aPF7T///BO7d+9WqfOXX37BypUrxfz06dP1WrOEqHukPOd7Y5mzXhZBENC6dWut5Vu3bq3T+kmknyAIgiAIgiBMAxsbGy4vv666KuTlmjdvbjSbBEGAmRn/6rhDhw7Yt28fpk+fLu67evUq1q5dq1SHi4sLunfvrrC+lKr65syZI+aLi4tx5swZBblWrVqhW7du3Hr26pg7dy6XP3LkiIKM1PxHqfu/tWsByiJ1/1Hq+gnjQQE3giAIJXz88cdixzItLQ09e/bE2bNnOZmzZ88iMjISd+7cAVAT8Fq1apVSfSdPnoQgCGJatGiRUrl169aJ9T558gTR0dHYvXs3qqurRRnGGI4ePYrw8HCcO3dO3P/+++8r7XCuWLECtra2Yn7atGl499138fjxY07u0qVLiImJwf79+8V9r7/+Onr06KGgMzo6Gj179uR07tixo3ZUKwDg8ePHWL58OYYNG4aqqioAQPv27bFkyRKl5040PFLurEvZ2SAIgiAIgiAIomnj5OTE5QsLC7UqV1RUpFZPXbF69WouiPb1118bRa/sewYASE1NNVhnWFgYrKys1OqUkv8odf+31n6CaKxQwI0gCEIJERER3KislJQUREREwNfXFzExMfD19UVERARSUlJEmdWrV+s9uq2Wnj174ssvvxS/QsnOzsbYsWPh7OyMqKgoREVFwdXVFf3798f169fFcnPnzsXbb7+tVKe3tze+//57sYNZVVWFxYsXw9nZGc899xxiYmLg7e2NsLAwLqg4ceJEfPTRRypt3bRpk9iZLy4uxoQJE+Du7o7evXsjNDQUbm5u+Pe//42KigoAgKurKw4dOgQHBweD2oioO6TcWZeqs0EQBEEQBEEQDY0+U2ZRMnj5FY62bdty+czMTK1+u4yMDC7v5uam/x9BB5o3b87NfJOUlISSkhKD9bZp04bL5+XlGazTwsKCC0QaQ2dDIXX/V9Z+gmisUMCNIAhCBfPmzcOmTZtgb28v7ktLS8PJkyeRlpYm7rOzs8PWrVsxc+ZMo9Q7bdo0/Pzzz3B3dxf35eXlIT4+HvHx8dzQe2dnZ2zbtg2ffvqpWp0DBw7EmTNn4O/vL+4rKyvDhQsXcPLkSdy7d0/c36JFC6xYsQJbtmxRmD5CFj8/P/z6668ICAgQ92VkZODXX39FYmIiiouLxf19+/bFhQsXEBgYqF0jEA2ClDvrUnU2CIIgCIIgCIIgvLy8uFFYsu8c1HH79m1x28rKCt7e3sY2TSWyM+wwxpCfn2+wTvkpMu3s7AzWKa/XWDrrm8bg/8raTxCNFYuGNoAgCMKUmTp1KoYMGYKvvvoKhw4dQlpaGvLy8tCiRQsEBARg4MCBmD59utG/IhswYABu376NuLg4HDhwAAkJCcjOzoYgCHB2dkbXrl0xaNAgTJgwQWGud1WEhYXh2rVr2LdvH/bs2YPz588jMzMTFRUVcHFxga+vL4YOHYpx48ZpfT6dO3fGlStXsHPnTnz//fdITExETk4OmjVrBk9PT/To0QMTJkxAr169DGkOop6Qcmddqs4GQRAEQRAEQRCEhYUFgoODcenSJQDAH3/8oVW5y5cvi9udOnWChYXur3oPHDiAw4cP4+7du2jZsiXi4uK0KicfHGvZsqW4ff78eXz77bfIzs5GVlYW4uLitJruUjaACNQEImu5efMmNm3ahKysLGRnZ2PFihXo2LGjRp35+fkoKChQqlMqNBb/V9Z++dGMBNFYoIAbQRCEBtq0aYOFCxdi4cKFeuuIjo5WOm2EOpo1a4apU6di6tSpetcrj7m5OV544QW88MILRtNpZWWFyZMnY/LkyUbTSRDqaEzORn1QO/Wtn58f6ScIgiAIgiAIE6V3795iwO3IkSNalTl69Ki43bdvX73qTUxMxLp16wDUrE3/2WefaRUcu3jxorjt5ubGfQz86NEjfPLJJ2L+9OnTGDlypEadP//8s7gtCAIiIiLEfElJCbfsRd++fbUKuB0+fJh7HxMZGamxjCnRmPzf+rBf6v5pfekn6g6aUpIgCIIgCMnQ2JwNWYyxILg8KSkp8Pf3h7+/P+lXoZ8gCIIgCIIgTIEXX3xR3E5NTcWJEyfUyh89ehS3bt0S82PGjNGrXtlAXUVFBTZs2KCxzIMHD7Bnzx4xP3z4cO54z549YWlpKea10VlUVIQ1a9aI+cGDB3OBv06dOsHZ2VnMf/XVV6iqqlKrs7KyEitWrBDzHTt2RNeuXTXaYio0Nv+3PoJtUvdP60s/UXdQwI0gCIIgCEnQGJ0NWX777Tej1ymrk/Sr108QBEEQBEEQDUlYWBi6d+8u5qdPn47s7GylsllZWZgxY4aYj4qKQkhIiF71RkREoHPnzmJ+6dKlamfjePLkCUaPHi1OKWlpaYk333yTk2ndujVGjBgh5n/55Rds3bpVpc7y8nJMmDABjx49AlAzuu0///kPJ2NhYcHNrJOcnIwlS5ao1MkYw5w5c7jpOd955x2V8qZGY/R/69r+xuSfkv8rYRhjlCjVaQKQEBISwgiCIAjTA4CYTJnMzEwWFBTEALCgoCCWmZnZ0CbphCr7Zdvf39+fVVZWGq3OyspK5ufnR/q11G/q14AsycnJLDk5uaHNIAiCIEwIejYQuiLFPlBjQlX7nzlzhpmZmYnH/Pz82G+//cbJ/Pbbb1w/1tLSkiUkJCit59dff+Xqeu+995TKxcfHc/U6OzuzXbt2saqqKlGmurqaHTlyhAUGBnI6P/zwQ6U679y5w2xtbUU5c3NzFhsby4qKiji5ixcvsh49enA633jjDaU6CwoKmLu7Oyc7c+ZMlpWVxcnduHGDDR06lJMbOXIkJ2PK10Bj9X9lMXb7Nzb/tD78X1P9/5sCISEhDEAC0yMWQiPcCIIgCIIwaZrKl303b97Et99+a7R6d+/ezU2ZSPrV6ycIgiAIgiAM4+rVq+jatSsEQYAgCBg+fDiuXr1K+pXoV0VERARWrlwp5lNSUhAREQFfX1/ExMTA19cXERERXD929erVeo9uq6Vnz5748ssvRduys7MxduxYODs7IyoqClFRUXB1dUX//v1x/fp1sdzcuXPx9ttvK9Xp7e2N77//HlZWVgCAqqoqLF68GM7OznjuuecQExMDb29vhIWF4ezZs2K5iRMncmu1yeLg4ICDBw/CwcFB3Ld+/Xq4u7sjNDQUvXv3hr+/PwICAnDw4EFRpl+/foiLi9O/geqRpuL/GpvG5p+S/yth9InSUaKkSwKNcCMIgjBZYOJfNTX2L/sg92VZYGAgy8rKYtXV1XrXWV1dzbKyshS+PCX9mvVLBRrFQBAEQchDzwZCV2T7QJGRkay8vFxvXeXl5Sw6OlrpyAnSr1m/MjZt2sTs7e1VlgHA7Ozs2NatW9XWre0It1oOHz6sMIJMWXJ2dmbbtm3T6vwvXLjA/P39Neps0aIFW7FiBTeqThU3b95k4eHhGnVaWlqyt956i5WUlCjoMEU/oLH7v7LItr9U/Uep6ze1/78pYcgIN4HVBEQIos4QBCEhJCQkJCEhoaFNIQiCIOSQ/brS1PoETeHLPlVftzo4OKBDhw5cCg0NRWBgICd3/fp1JCQkIDU1lUuFhYVqbSP9yvWb2jWgitqviuXPlyAIgmi60LOB0BX5fmhMTAxOnDihl66oqCjEx8eLeQcHBzx9+hQVFRWkX4V+2f6oqj5oZmYmvvrqKxw6dAhpaWnIy8tDixYtEBAQgIEDB2L69Olwc3NTW/fJkycRExMj5t977z0sWrRIbZmysjLExcXhwIEDSEhIQHZ2NgRBgLOzM7p27YpBgwZhwoQJsLGx0eLsa6iqqsK+ffuwZ88enD9/HpmZmaioqICLiwt8fX0xdOhQjBs3TuP5yHPkyBHs3r0bZ8+excOHD1FSUgJnZ2d4e3tj0KBBGDduHHx8fJSWNTVfuCn4v7LItr9U/cfGot8U/v+mRmhoKBITExMZY6E6F9YnSkeJki4JNMKNIAjCZIGJftXUVL7sg4ovzORTmzZt2LVr1xTKJyUlsTZt2mith/SrT1KBRjEQBEEQ8tCzgdAVZX2hq1ev6qznypUr3GiiR48eiceKioqYpaUl6VeiX4p90MaGKf0GTcX/laUx+I+NRT+hCK3hRhAEQRBEo6GpfdmnCXd3d5w6dQpBQUEKxzp27IhTp07B3d2d9NeRfoIgCIIgiKbCpEmTdC7zzjvviNu5ublwdXUV83Z2drh//z7pV6GfIADyf+WRuv8odf2E4dCUkkSdQ1NKEgRBmC40jYZxMWQaDWW0a9cOJ06cUDkNSi23bt1C79698eDBA53sJf08pnANaANNG0YQBEHIQ88GQldk+6H29vYoKioCoHt/qFaPpaUlysvLlco4ODiQfjn9puaHNUVM4Tdoav6vLMp8Yan5j41FP92DFDFkSkka4UYQBEEQhEnQlJ0NZbRv3x6nTp3S2JkGAF9fX5w+fRre3t6k30j6CYIgCIIgmgpPnz41WIe69bxIv3r9RNOE/F8eqfuPUtdPGA8KuBEEQRAE0eCQs8FjbW2NU6dO6dRB9vb2xunTp2FtbU36DdRPEARBEATRlKisrAQADB8+XOeyXbp0AQAUFhYiMzNT4fjjx49Jvxr9RNOE/F8eqfuPUtdPGBcKuBEE0eQRBIGSiSSiaULOhiIlJSVo1aqVzuUcHR1RUlJC+g3UTxAEQRAE0RRZsmSJzmW2bt0qbnt6euLx48diPiMjA05OTqRfhX6iaUL+ryJS9x+lrp8wLhRwIwiCIAiiwSBnQzXJycl1Wob0EwRBEARBELVERUWhc+fOOpcLDg5GTEwMAKCiogL29vawtLSEg4MD3NzcUFFRQfqV6CeaJuT/qkbq/qPU9RPGgwJuBEEQBEE0CORsqCcpKalOy5B+giAIgiAIAgBiYmJw7Ngxvcv/8ssviIyMFPOVlZUoKioi/Wr0E00P8n/VI3X/Uer6CeNBATclCIJgJQjCeEEQ9gqCcF8QhBJBEAoEQUgWBGGrIAj9hTqc+0wQhFaCILwuCMJhQRAeCoJQKghCviAISYIgbBMEYZggCDp9DiMIwueCIDA90pm6Ok+CMEW6du2Kq1evgjFmlHTlyhVunnfSr6ifaJqQs6GIh4cHl7927ZrOOuTLeHh4YOPGjdi4cSPpV6GfIAiCIAiiqXPixAmDRl1ZWlri9OnTKv1H0q9cP9F0IP9XM1LxHxuLfqIOMdZL08aSAHQFkAyAaUjHAHjWQf0zARRpUf8NAL100Pu7FjqVpTNGOKeEkJAQRhCmiux/nqh/qP0bloZo/8zMTBYUFMQAsKCgIJaZmVlvdRsDY9ov2/4lJSVs5cqVzMnJiQFgAwYM0Flf//79GQDWunVr9sknn7CSkhLxGOlXrl+K96Dk5GSWnJzc0GYQBEEQJgQ9GwhdkWIfqDFB7d/w1NdvQP6vcuTfQUvFf2ws+ukepJ6QkBAGIIHpEQsRWE1AhAAgCEJ3AEcA2MnsZgAyATQD4ChX5C8AzzHG/jJS/asAzJPbXQUgAzWjEV0ByI6sYwD+yRj7RoNec9QE8Wz+3pUBoFhLsy4xxsZqKauq/oSQkJCQhIQEQ9QQRJ0hO2CV7on1D7V/w1Lf7U9f9vEoa/+ioiKsWrUKu3fv1nnO9cDAQIwbNw7z5s2Dvb29UhnSz+uX4j3o+vXrAGrOhyAIgiAAejYQuiPFPlBjgtq/4amP34D8X9XItv+iRYsk4z82Fv10D1JPaGgoEhMTExljobqWpYDb3wiC4ATgTwBuf++qBLAcwGeMsay/ZYIA/BfACzJFLwMIY4xVGVj/FACbZXblAFgI4BvG2GMZG6cBeA//C56VA4hgjF1So7sjANlJW7sxxuot+kUBN8LUoYdMw0Lt37DUZ/uTs6GIuvbPycmBk5MTJ6MOxhhyc3PRunVrreRJfw1SvAfRS1WCIAhCHno2ELoixT5QY4Lav+Gp69+A/F/1yLe/VPzHxqKf7kHqMSTgZlEXBkmUxfhfsA0AXmaM7ZYVYIwlA3hREITlABb8vbsraoJgX+pbsSAI1gBWyOzKAvAPxthtufpzAawQBOF3ACdQ8/tZAVgKoJ+aKkJktitQE1gkCIIgiHqDnA3d0bbjXYsgCDqVIf1NlzpcirjJQc4pQRAEQRCGQn2zxgf5v7ojdf9R6voJ42HW0AaYAoIgOAOYKrMrTj7YJse/AcTL5GMFQTCkLUcDkL0C/i0fbJOFMRYPIE5mVx9BEOSnu5RFNuB2jTFWrp+ZBEEQBKE75GwQBEE0DNeuXcPSpUsxfPhw+Pr6wsHBAZaWlnB0dISvry9GjRqFlStX4q+/jDJDvsFMnjwZgiAYNRUUFDT0adUZVVVViI+Px8KFCzFkyBD4+PjA0dERlpaWaNmyJXx9fdGjRw+8/vrr2L9/Px4/fqyTfvnf49VXX9Xb1r59+4p6vL29Vcp5e3tzde7erc4tV4+FhYWoZ/LkyXrrIQiCIAhdkLr/KHX7CaKhoRFuNYxDzRpttaxSJ8wYY3+Pcov8e5cHgCgAJ/WsPww167EJAJ4C2KlFmXMAJv29LQDwAaBqWknZgBvN60gQBEHUG1LvrEvdfoIgmiYHDhzAsmXLcPbsWaXHCwoKUFBQgLS0NOzduxcLFizA6NGjsWLFCnh6etaztYSuFBcXY82aNfj888+Rnp6uVKawsBCFhYVIS0vD77//jk8//RS2traYNGkSYmNj4erqqnO969evx4gRI9C/f39DT0FrZs2ahV69eullL0EQBEHUN1L3H6VuP0GYAhRwq2GgzHa6luubHUVNcKx2LbWXoGfAjTH2miAI/wLgD8CJMVamRTE7uXyuMiGhZlx6F5ldifrYSBAEQRC6IvXOutTtJwhtoCkRdceUp33KysrClClT8NNPPykcMzc3h6OjI2xtbVFUVIT8/HzxWHV1NXbt2oWDBw9ix44deP755+vTbJV4eXnBwsIwl9Xc3NxI1pgGhw8fxvTp0/HgwQOlx21sbODk5ITi4mLk5+dz13hxcTHWrVuHnTt3Yvv27Rg6dKjO9U+dOhVJSUlo2bKl3uegC7m5uXjllVdw8ODBeqmPIAiiIaD+WMNg7D6d1P1HqdtPEKYCBdxqCJPZ/l2bAoyxckEQLgOI+HtXhDp5LfQVQ8tg2N9BtFEyu3IA3FMh7gvAXiZPATeCIAiizpF6Z13q9hME0fS4efMmBg4ciLt374r7WrRogWnTpuGll15CSEgIrK2txWMZGRn4+eefsWrVKvz5Z80Sz0+ePMHIkSOxY8cOjB8/vr5PQYGTJ0+qnX6wqbFmzRrMmzcP1dXV4r5WrVphypQpGDhwIHr06AEbGxvxWEVFBc6fP4+ffvoJGzZsQF5eHoCaEY4jR47Ejz/+iMGDB+tkw19//YXZs2dj+/btxjkpLTh06BA2bdqEadOm1VudBEEQBKELUvcfpW4/QZgSTT7gJghCG/DrpyXrUPwm/hdo8xcEQWB1/FmKIAgWAD4G0F1m90eMsWoVRWSnk6wCcEUQhO4AJqBmSkxvAJYAsgH8AeAggO2MsRIjm04QBEE0EaTeWTd1+1NSUgAAfn5+pL8B9BPqkfrvK9X/T2ZmpkKwbdiwYfjyyy9VTsXn6uqKKVOmYOLEiVi4cCGWL18OoOYr+6lTp8Lf3x+hoaH1YT6hBTt27MCcOXO4fW+++SZiY2Ph4OCgtIylpSV69uyJnj174u2338Zbb72FDRs2AAAqKysxdepUXLt2DU5OTjrbMnLkSIwaNUqzsJF4/fXX0adPHwrAEgTRpMjPz0d8fLw4Kt3R0RGRkZFwdHQk/fWgX1tM3X/UhKnbL/X+v9T1E3rAGGvSCUA31KyfVpum6VD2v3JlXevAPjPUTFvZGcAbAFLl6twDwEJN+eUystmomQqTaUh/ARhpxHNICAkJYQRhqsj+/4n6h9q/YTF2+2dmZrKgoCAGgAUFBbHMzEyj6K0v6tt+Xdv/5s2bonxKSorR7WmK+qV4D0pOTmbJycl6l6+rczbF37cu9Jvif2bw4MGcXa+88gqrrq7WScecOXM4HeHh4TrrMJRJkyZxNty5c6de6zdVUlJSWLNmzcR2MTc3Zzt37tRL19y5c7k2njFjhkpZ+d9DNjk7O+v0jOzTp49Y1svLS6Wcl5eXyjqjo6N1+k+am5uLZSdNmqR1Oali6LOBaHqY4vOsKaGu/S9dusTGjh2r8n74z3/+kyUkJOhdN+mvwRjXAPm/+qNN+5tK/78x6qdngHpCQkIYgASmRyzEDIR8yD5Hh7Ly66a1MtAWZSQDKAZwFcBK1EwRib/3vQdgDGOsUk152RFurQH0lck/AZAOoFSujDuAH/5eV44gCIIgtMLUv4zThBTs/+2335Ruk/760U+oR+q/r1T/P3v37uXWbOvevTu++OILndcl+eijj9C+fXsxf+HCBaVrwRH1z+zZs1FW9r9lvj/44AOMGzdOL13Lli2Dr6+vmN+5cyeKi4s1ljM3N8cLL7wg5rOzszF9+nS9bNCW8PBwbkTbyZMnsXr16jqtkyAIoiEpKyvDP//5T3Tr1g27du1SKRcXF4fQ0FCMHz+eez6QfsP064oU/Ed1SMF+qff/pa6f0BN9onSNKQEYDf5LiD46lJ0mV/a5OrDvKZR/sfEngDkAbDSUz5ErV4yakXneMjLmqJka80cl9YwzwjnQCDfCpAF91dGgUPs3LMZqf/qyTz90af/Kykrm5+cnyvv7+7PKykqj2dJU9UvxHmSKI9xM9fetC/2m9p8JDw/nbLp48aLeur766itRjyAIbM6cORrL5ObmslWrVrGhQ4cyT09PZmNjw2xsbNj/Z+/d46uozv3/zyIECJqEACaAgCiXkFgUknitARIrerBQqm01iS2gp9ZLj7ZQOT0eDXj5/mwpYFutx8qhXiheqRZtMVYPmOCVstEgRECtF9CYIIkEyH3v5/dHyDCz77Mv2TOzP+/Xa72SmVnrs5797Nmz1rOfPWvGjRsnl156qfz+97+XgwcPhtV/vO9wu++++wz6L7/8ctht9b4BIG+99VbAurH0yT//+U9Dv2eeeWbUdx7q/XDKKafIG2+84bee/v1ISUmRAwcOSHZ2tsGeRx99NKw+I7nD7cILL5TNmzeLUkrbl5aWJrt37w6rT97hRkhwrDaeJRve/m9vb5fS0lLD/oyMDFm+fLksX75cFi9eLOXl5ZKWlmaoU1paKu3t7SH7o37o98AMjH+jJ5T/rTT/d6I+x4DgRHOHW9I/ww3AAK/tLhNtveumRmmLAaVUNoA0AM3ouRvtJACDjh3+BoDfAbhFKfV9EXnLT/tTAOgX5P8UwCUisltfT0TcAF4H8B2l1CL03EnXy/1KqY0icigMe10BDk1ua2vTHsZOiJ3ZsWMH5s+fj3fffRdAz/NR7r77bpxxxhnUj4E+rxP2xA6/jAuGXex/6qmntPXZAWDPnj14+umnI77Lgfq+2F5ZPGYAACAASURBVOUa1NXVhYEDB6K1tTXRpmjY4f2Nh36i34Ndu3Zh69at2vZZZ52F/Pz8iO2aO3culixZgnPOOQfnnHMOsrKyAmq53W6sWLECK1eu9HuH1CeffIJPPvkEf//733H77bdj8eLFWLRoUdA777q7jQt3tLW1xdTH8+bNw+LFi9HZ2QkAePTRR3H++eeH1faxxx7T/s/NzcWUKVN8bIuHT377298atv/rv/4LbW3RPW778ssvR2pqKmbMmIGxY8cC8H8ue78fgwcPxn333YcrrrhC23fTTTfh3HPPxejRo4P26Xa7tf9FJOD7Kj0/2NTanH322bjhhhvwhz/8AUDPOXHVVVdh06ZNSElJCfFKja8l0Z/XeOPxeNDR0WGbsYzYA6vHj07SX7hwITZt2qRtL1u2DLfffjv69fNdnOyll17CJZdcAgDYtGkTrrnmGvz5z3+mfhT6ZrBL/BgIu9hv1fm/E/U5d/Almvk2l5QEvKMb8VsrvLaxpgXASBEZKiJjAWQAmAXgTV2d0QD+oZT6hp/2Xx2rfy2AewB82zvZ5o2IrALwsG7XUAA3Rv4SCHEGXV1dKCkpwZlnnqlNpgHghRdewJlnnonp06ejq8tMvp76xBnYZbIeCDvYLyI4cOAA7r77bp9jd911Fw4cOGD4gpL6sdV3Olb3v931482LL75o2P7Wt74VoGZ4nHDCCVi6dCkuueQSZGVlBazX3t6Ob3/727jzzjsNiaV+/frhpJNOQnZ2tuELsEOHDqGyshJXXHFF1MmiaBg6dChmz56tbT///PNob/deXd+Xzz//HK+99pq2XV5e7lMnHj5xu92G93jYsGHaF4jRkJmZiR/+8Idass0M3/72t1FRUaFtHzp0CNddd11cPyd33nkncnNzte1t27ZhxYoVceuPEGL/+NFu+i6XC0888YS2vX79eixdutRvMgkALr74Yqxfv17bXrduHbZv3079CPXNYIf4MRh2sN/u83+765MYEMltcU4qAK6A7hZKAKUm2novKVnURzb3B/Bnr77fiKH+WAAenfabUepxSUliaRDGbdTFxcWGepmZmZKammrYV1JSErENyawfjv9J/IjG/1ZYhiIarGC/t//r6upk7dq1UllZKWVlZVJUVCSZmZmGev5KZmamFBUVSVlZmVRWVsratWv9LitFfV99O16DYrmkZKL9b0d9K50z8+bNM9jz6quvxr1Pj8cjc+bMMfSbk5Mj//M//yNNTU1avYMHD8r9998vJ510kqHuVVddFVA73ktKioi88MILhj6eeeaZkG1+9atfafX79esn+/fvNxyPl0/eeustQ73vf//70b14k3gvKdnL119/LWPGjDHYdv/99wfVinRJyV62bt0q/fv3146lpqbK9u3bg/bJJSUJCU6w8czK8aNT9PV1KyoqtP+rqqrCtkM/LykvLw9Yj/r+9c3O6awQP0aD1ezX+9/q838n6lspprEi0SwpmfCEV6ILgH/zOinnmGj7M6+2eX1o9wAAe7z6j1nCD8AOnW4XABWFFhNuxNKEGmRqa2sNwX19fb12rKWlxTCx3rFjh+n+k12fg3xiidT/Vpusm8Uq9nv7f+fOnZKTkxNyAh2q5OTkyK5du3z6o76vvh2vQbFOuDn5/Y2HvpXOGf1zGwBIc3Nz3Pt84oknDH1OmTLFMPZ7s2/fPsnLyzO0efLJJ/3W7YuEW3d3t4wYMULrY968eSHbTJkyRas/a9Ysn+Px8slDDz1kqPPrX//a3IuNkkAJNxGRV155xfBstcGDB8vevXsDakWbcBMRuf322w3++MY3vhH0uT9MuBESnEDjmdXjR6fo+5tXpKWlmbLF7XZLenq61l7/I49empqaqB9A38yczirxY6RY0f5YzsntHl8kQt/M+Z+MMOEWXWKpyOskXGCi7Z1ebYf2se03evV/Swy1n/PSHhaFFhNuxNKEGmT0v1huaWnxOV5fX68dnzZtmun+k12fg3xiicT/Vpysm8FK9vvz/+7du2XUqFERT6ZHjRolu3fvDtgn9Y36drwGxTPh5rT3Nx76VjpnhgwZotmSmpraJ31OnDhR6/PEE0+Ujz76KGSb3bt3S1pamtbu9NNPF4/H41PPO+EWbQnEL37xC63OgAEDgiYq3333XYPm448/3mc++c///E9D3+HcjRdLgiXcRER++tOfGuw777zzpLu7269WLBJunZ2dMm3aNEOfS5YsCajFhBshwQl0vbR6/OgUfX/jVrC7vAKxfPlyrf2GDRt8jm/YsIH6AfTDndNZKX6MBKvaH2yObbX5vxP1wz3/k5VoEm58hhvwidf2KBNtT9b93wqgOWprzPGW1/YpMdT2fpBA+E+kJsRhvPDCCwCA1NRUpKen+xwfMWIEMjIyAADvvPMO9WOsT6yFHdZ8D4Yd7M/NzUV1dTXGjBljuu3YsWNRU1NjeNYN9c3pJzNW8L8d9K3EkSNHtP+HDx8e9/527NiBDz74QNu+5pprcNppp4Vsl5ubiwULFmjbu3btMjzzpq/R29LZ2Wl4zos3f/7zn7X/MzIyMG/ePMPxePrk0KFDhu3MzMyQugCwefNmTJgwIewyc+bMsHS9+fWvf42JEydq22+++SZ+85vfRKQVDqmpqVi7di0GDhyo7VuxYgXeeOONuPVJSDJi9/jRzvojR440bY/0/NAdANDc7Pu1pH4f9c1/bWuH+DEYdrHf6vN/J+uT2JP0CTcR+QpAo27XZBPN9XV3if4qbgKlVD+l1GilVLFSapKJpke8tn3eT9XDMKXUOJNm6SN2AXDQZHtCHMfgwYMDHmttbaV+nPVJ4rHLZD0QdrJ/woQJqKmpwbhx48Juc+qpp6K6uhrjx4+nfpT6yYiV/G93/b4kJeX4b+IiDEVM8corrxi2r7zyyrDblpeXG7Y3b94css0pp5yC8ePHR1wCcfrpp6OoqEjbXrdund96Ho8HTzzxhLZ9xRVXIC0tzVAnnj5xu91ha+k5evQoPvroo7DLJ598ElE/gwcPxmOPPWY4D5cuXYr33nsvIr1wOP3003HXXXdp2x6PB/Pnz8fRo0fj1ichyYrd40c76ufk5Jhu09DQQP0Y6Xtjp/jRH3ay3+7zf7vrk9iS9Am3Y7yt+/+ccBoopQYAmKbb9c9IOlZKDQJwFMA+ADUA/ttE85O9tuu9tP8BoBPAVwDeU0qF9X4rpRSAAt2uXSISWbRHiAOYOnUqgJ5fGfubrB0+fBjd3d0AgLlz51I/xvrEGthpsu4PO9o/btw41NTU+Hy564+0tDRUV1ebmoBTn/RiRf/bXb+v6P0FPdAz3sabPXv2aP+npKRg2rRpQWobKSwsRL9+x8OR3bt3h2zz6quv4sMPP4y4BEN/d1lNTQ3279/vU2fz5s34/PPPte358+f71ImnT7zvnOiL99gs5557LpYsWaJtd3Z24kc/+hG6urri1ufixYtxwQUXaNsffvihwQZCSHTYPX60u75Z6uuPfxWYlZXlc9zfPuqHxo7xox472m/3+b/d9UkMiWQdSqcVADfAuL7p5DDafNurzZwo+n9fp3MQwKAw263wsuEir+OPeB2fEabuxV7t7o3Sv3yGG7E0CLFusfdDkfXrtNfX18f8ocvJph/K//X19XLnnXfK+eefL1lZWZKamionn3yyXHDBBbJq1SppbGw0bXM4tLW1yZo1a2TOnDly8skny8CBA2Xo0KEyZcoUuf7662XLli2mNT0ej7z44otyzTXXyOmnn669nmHDhsnUqVPlpptukm3btsXsNfzqV7/SfBvo2SWh/C9i3TXfw8XK9ofy/+HDh8Nem/3IkSOm+6d+eJ8BqxGPZ7g59f2Nh76Vzpmzzz7bYE9TU1Nc+7vsssu0voYPH266vf6Zc5dddpnPce9nuH388ccxsNo/TU1NMnDgQK2v3/zmNz51FixYoB2fOHGiX514+mTVqlUGf9x7772m9QOhf1ZaoGeqhXqGWy8dHR1yxhlnGGz97//+b0OdWDzDTc+HH34oJ5xwglZXKSX/+Mc/DHX4DDdCghNoPLN6/OgUfX/zjYyMDHG73absGTRoUNB5QFNTE/UD6Af6DFg5fgwHu9jvz/9Wnf87Ud9KMY0VieYZbglPdlmhAMgG0KE70R4OUV+h52603vpfAkiNov//5/WhuCmMNmMBHNa1afS2AcB3vXT/FobuAADbdW08AHKj9C8TbsTShDPIlJSUGOr1799fMjIyDPumT58esQ3JrB/M/48++qikp6cHnUQMHTpUnnzyyYht90d1dbWMGzcu5ATmkksukc8++ywszbq6OiksLAxrYnTZZZdJc3NzVK9h586dhi8SI0242WWyHgir2x/K/2+//XbYE+qtW7ea7p/64Y0BViMeCTenvr/x0LfSObNw4UKDPZH8GMQM3/rWt7S+xo0bZ7r9ySefbBhDvenLhJuIyPe//32tr6lTpxqOtba2GuYyd999t1+NePrk5ZdfNvjj6quvNq0fiFgm3ERE3n33XRkwYICh/ltvvaUdj3XCTUTkgQceMPhn9OjRhvkTE26EBCfYeGbl+NEp+vq6ZWVl2v9Lly4N246qqiqt3VVXXRWwHvX96/v7DFg9fgyFnez353+rzv+dqB9sDCDRJdy4pCQAEWkE8Jhu1wKl1LVBmvwKQLFue5WIRLNmxoMA9As8/z+lVGGgykqpEQBeAHCibnelHxv+BuBfuu1LlVI/D6Kbih4/6NdBeVhE9gRoQkjS8NJLL6G4+PjHvru7Gy0tLdp2SUmJzzM8qB+d/oMPPoj58+cblk/Kzc3FzJkzceqpp2r7mpqacOWVV+Kxxx7zJ2OajRs34qKLLjI8zyQ7OxszZszAN7/5TWRmZmr7q6qqcPbZZ2Pfvn1BNbdv345zzjkHLpdL2zdw4EAUFRWhtLQU+fn56FnNt4dnn30W5513HpqamiJ6Dd3d3Zg/fz46Ojoiat+LHZeh0GN3+wFg586dcalLfeKNFf1vd/2+YMaMGYbt1157LWrNJUuWoKysDA899BD27t1rOHbiicfDjyNHvB8nHRr9mB7s2Td9hX5ZyXfffRfvv/++tr1hwwZtLtOvXz/88Ic/9KsRT5+cd955GDRokLYdzVwt3px55plYunSptu12uzF//ny0tbXFrc/rr78es2bN0rb379+Pm266KW79EZJM2DF+tLP+L37xC+3/O+64A3/5y19Ctlm/fj0uueQSbfvnPw/4dR/1Q+j3Yvf40e72A/af/9tdn8SISLJ0TiwARgA4gOPZXQ+APwAYo6szGcDTMGaMdwIYGEBzplfdV4P0f7NX3aMAbgEwTFcnC8C1AL7wqvtXAP0C6F4EwO1Vfy2A03V1UgFcCuOdbQJgL4CMGPiWd7gRSwMTv+qora2VuXPnavWnTZsW0TIU1D+OP/+7XC7DUhwFBQU+Oq+99ppMmjRJqzNgwICoX8u+ffsMSztlZ2fLX/7yF/F4PFqdzs5Oue+++wxLUxQWFhrq6Dly5IiMHj3aYOfy5cvl6NGjPn3/8Ic/NPjj4osvjuh1LFu2zOfXTWbvcLPTL+P8YRf7Q11/Fi1aZKgzevRoWb16taxevdpwXgGQxYsXm+6f+vb8ZV887nBz6vsbD30rnTP19fWGu3iKioqi0nO73TJixAhNTykln3zyiXb8mmuu0Y6lpKRIW1tb2NotLS2ilNLaX3fddT51+voOt+7ubhk5cqTW32233aYd+/a3v63tD3anVbx9MmfOHINPNm/ebOo1BiLWd7iJ9Pjz3HPPNdh70003iUh87nATEdm/f79h7gZAnn32WRHhHW6EhCKc8cyK8aNT9L39X15ebti3ceNGvzGm2+2WyspKQ92ysrKQ/VHfF30du8SPgbCj/f6uQVad/ztR30oxjRXhkpIxKui5a02/TGNvaQDwlZ/99QAmBtGb6VU/YMLtWP2VfvpwA/gcPUk278SZANgIIC2E7r8HaNsE4DMA7X6O7QEwKkZ+ZcKNWBoOMonFn/+nT5+u7Zs8ebJ8/fXXfts2NDTI+PHjtbqXXnppVLb85Cc/0bTS0tJk586dAes++eSTBtv/9re/+a131113aXX69esnGzduDGrD4sWLDbovvfSSqdewfft2Q7Kyt5hJuNlxsq7HTvaHuv7MmjVLgJ7nAq1atcrwRW5bW5usXLlShg0bJkBkCVrq23MMiGXCLdH+t6O+1c6ZSy+91GDTm2++GbHWU089ZdA6//zzDcfvvfdew/HXX389bO1NmzYZ2q5YscKnTl8n3EREbrnlFq2//Px8ERE5ePCgYSxdu3ZtwPbx9slLL71kqFNaWmr+RfohHgk3EZE9e/bI4MGDtXZKKdm0aVPcEm4iImvXrjX46KSTTpLGxkYm3AgJgdXGs2TD2//t7e1SWlrqE8ctXLhQVq5cKatWrZLly5f7PHKhtLRU2tvbQ/ZH/eDvgV3iR3/YKf7V4+8aZNX5vxP1OQYEhwm3GBYAZ6HnrjWfi7hXeQvAaSG0Znq1CZpwO9bmRwAOhtH/IQC3IsCdbQFs+VcYuh4A/wvdnXUx8CkTbsTScJBJLN7+d7lchn0vvvhi0PavvPKKof6uXbsisqO9vd3wBdEtt9wSss3pp5+u1V+wYIHfOhMmTNDqVFRUhNTs6Ogw/DLJzBdEHR0dMmXKFK1tZmZmSB1v/9t1st6L3ewPdf2ZPHmy3HHHHXLo0KGAGocOHZJly5ZJXl6e6f6pb88xIJYJt0T73476VjtnNm/ebLDpvPPOk+7ubtM6bW1tMnnyZIPW448/bqjjPUb/x3/8R9j6P/7xjw1t3377bZ86iUi41dXVGfrcs2ePPPTQQ9p2enq6z13peuLtExGR888/31DvD3/4g+nX6c2YMWM0vVgm3EREfv/73xvsPeWUU+Sss84K2Z9IZAk3EZHLLrvM0Od3v/tdJtwICYHVxrNkw5//29vbDc8rC1UqKirCSlZR3z/e9e0QP3pjt/hXj7/PgFXn/07U5xgQHCbcYlwA9AdQAeAvAD5Gz/PV2o79/xSA7yKMRBciSLgda3cCgOsBPI+eO9Baj5VP0fNctpsAZEXwulIAfB89S0ruRU/SrgPAfgBvAlgGID8O/mTCjVgaDjKJxdv/v/jFL7TtMWPGBFyqUc/EiRO1NpWVlRHZUVtbKzk5OZrOO++8E7LNlVdeqdW/4IILfI5/+umnhtcX6C44b/RfwPX+2j4cfvnLX2rtFixYIDNmzAj5RZPePjtP1kXsGWwEu/54PB45cOBA2FoHDhwI6/NCfSN2HANimXDrxanvbzz0rXjOzJ4922DXDTfcYKq9x+ORBQsWGDTOPPNMH596PB7tOgtATjzxRPnwww9D6r///vuSlpamtTv11FPF7Xb71EtEwk1E5Oyzz9b6/PWvf639ehiAXH311UHbxtsnIj2f+YEDB2p1U1JSZN26dRG91tbWVrn22msNfo51ws3j8fi9CyFUfyKRJ9waGxslOzs7YJ9MuBHiixXHs2QimP9dLpcsXLgw4DWtvLxcXC5XxH1Tvwd9G7vEj3rsGP/q8f4MWHn+70R9jgHBYcKNxdKFCTdidTjIJBZv/0+dOjXsL7l6ueGGG7Q2U6dOjcqer776Sl599dWAX3rpueSSS7R+Z8+e7XO8urra8GXav/71r7Bs0CfOsrOzw2rz1ltvab/kPvnkk6W5udl0ws3Ok3W7Bhu8/iQeO74H8Ui4kfCxov8+//xzGT58uMG2yy67TBobG0O2bW5uliuuuMLQNi0tTWpra/3Wf/TRRw11zzjjDKmvrw+ov3//fsnLyzO0+eMf/+i3bqISbg888IDh9QwYMEDbrq6uDtk+nj7p5emnn5Z+/foZ2vzkJz+Rr776KqzX6Ha75YknnpBTTz3V54vJcePG+W0TacJNpOdHRxkZGX2WcBMR+etf/8qEGxNuxARWHM+SiXD839TUJBs2bJBHHnlEHnnkEdmwYYM0NTXFzIZk19e/B3aJH3uxa/zbS0NDA69BCYb+Dw4TbiyWLky4EavDQSax6P3f1dVl+JIr3CWT9Es/paSkGNaxjhdfffWVYQnK22+/PWDdgwcPyo4dO6SzszMsbf0Xn7m5uSHrt7W1SW5urtbm73//u4iI6YSbnSfrdg02eP1JPHZ8D5hwSyxW9d+bb77pk+A48cQT5Wc/+5m88cYb0tHRodX1eDyyc+dOueOOOwx3dwOQ1NRUefrppwP24/F4ZN68eYY2I0aMkAcffNDwJVdTU5M88MADPncdXXLJJQF/bZuohFtzc7PhDrLectppp4X1y+N4+kTP448/bvghDwAZPHiwLFy4UJ5//nmfXz13dnbKtm3b5M4775TTTjvNbyLqjDPOkDfeeMNvf9Ek3EREHn744T5NuHnbzIQbIcGx6niWLND/iceu74Gd418Ro/129L9ToP+DE03CrT8IIYQQi/Dxxx+js7NT2544cWJY7U477TTtf7fbjU8++QSTJ0+OuX29HDp0CFdccQVaW1sBAGlpabjxxhsD1h86dCiGDh0alvaRI0dQVVWlbefn54dsc+utt2LPnj0AgAULFmD27Nlh9eVNfn4+Nm/ejOzs7IjaJ4LGxkaUlJSgrq7OlvYTQkisOPfcc7F582b84Ac/wEcffQSgZ0z57W9/i9/+9rdITU3FSSedhH79+uHgwYNoa2vz0Rg6dCieeOIJzJo1K2A/Sik8+uij+O53v4tNmzYBAL788ktcd911uOGGG7RrcGNjIzwej6HthRdeiKeffhpKqbBe08yZM9G/f3Qh6znnnIN169YFrTNkyBB85zvfwdNPP23YP3/+/LBs7SuflJWVIS8vDz/+8Y+xbds2AEBraysefvhhPPzwwwCArKwsZGRkoKurC42Njeju7varNXToUNx66624+eabo/ZxIBYsWIDnnnsOzz//fFz0/fG73/0OmzZtwr59+/qsT0IIIaSvsHv8q7efEKfSL9EGEEIIIb188cUXhu2RI0eG1W7EiBGG7fr6+pjZBAAejwetra149913cffdd2PSpEn4v//7PwBASkoK1q1bh5ycnJj09Zvf/AaHDh3StufNmxe0/pYtW/C73/0OAHDyySfj3nvvjbhvO0/W7RpsEEJILCkoKMA777yD2267DRkZGYZjXV1d+OKLL7B//36fZNuAAQNw9dVXY/fu3UGTbb1kZGTgpZdewm233YbBgwdr+z0eD7788kt8+eWXhsRSeno67rnnHlRVVSE9PT3s1/Ppp5/io48+iqp8/vnnYfW1YMECw7ZSCj/60Y/CtrWvfDJ16lS8/fbbWLduHc4++2yf483Nzfj000/xxRdf+E22nX766XjwwQexb98+LF68OG7Jtl4eeughDB8+PK596MnMzMTDDz8cdlKXEEIIsQtOiH/19hPiVHiHGyGEEMvQ1NRk2B4yZEhY7TIzMw3bzc3NMbMJAKZPn47XX3/dZ//kyZNx//3348ILL4xJP2+//TbuuecebfuUU07BFVdcEbD+0aNHsWDBAu0LvIceeihsn/nDzpN1uwYbhCQafintPNLT03HXXXfhl7/8JaqqqvDyyy/jvffew8cff4yWlha0t7cjIyMDw4cPx7Rp01BcXIwrr7zSdFKkf//+uOuuu/Af//Ef+POf/4yXX34ZdXV1OHDgANxuN7Kzs3HmmWfi3/7t31BRURHV+NQXzJo1C6NGjdJ+/DNjxgyMGzfOlEZf+aRfv34oLy9HeXk59u7dixdffBFvvPEG3n//fXzxxRc4fPgwUlJScNJJJ2H48OHIzc3FjBkzMHPmTOTm5kbUZ6Tk5OTgwQcfxPe+970+6/PCCy/EjTfeiPvvv7/P+iSEEELiiVPiX739sfrRMiFWgwk3QgghlqG9vd2wnZaWFla7gQMHBtWJlk8//dTv/pNOOgn79+9Hd3d31L8Q//jjjzFv3jx0dXVp+1auXOnz2vTccsst+Ne//gUAWLhwYcRLSdoNJwUbfcHevXsBAJMmTaI+IUnECSecgMsvvxyXX355XPvJzs7GokWLsGjRoqi1HnnkETzyyCPRGxUBKSkpYd8NF4pY+iQUkyZNwqRJk3DzzTfHXDtW78fll1/e+2zvkHzyySdR9wcA9913H+67776YaBFCiF1obm7Gli1btB+gZmVlobi4GFlZWdT3o28XnBT/9oX9do9P+0qfxA8m3AghhFgGfbIJ6PnyKxy8k12BnlcSqU2HDx/GWWedhRNPPBH79+/HBx98AKBnOcctW7bggQcewF//+tewl8D05pNPPkFJSQm+/PJLbd9Pf/rToF+SvvLKK3jwwQcBRL+UpJ1wWrChT7p98MEHYT+3MFz27t2r3c2wd+9e6vvRJ4QQQgghJJFcddVVWLRoEQoKCiJq73K5sGLFCjz55JN+j1dUVFA/iL6VcVr82xfJNrvHp32lT+IHn+FGCCHEMngn2Nxud1jtvBNsAwYMiJlN/fv3R1NTE7Zu3YpNmzZh79692Lt3L77zne9odbZu3YpLLrkEnZ2dpvV37tyJb37zm4a76C666CKsXLkyYJuWlhZcffXV2q/FH3roIZ9lNZ2IE4MNPf6WLY0WvSb1g+snEyLCEqNCCCGEEBIt69atQ2FhIcrLy9HR0RF2u46ODlRUVKCoqChoMon6wfWtihPj33jb76T4lPGvjUl0kMri/ALAVVBQIIRYFQBaIX2P3v/PPvusYXv//v1haXz22WeGds8991ycre7h2muvNfS7cuVKU+03bdokQ4YMMWiUlJTIkSNHgrZbuHChVn/hwoUB682YMUOrN3/+fL917HL+NzQ0SH5+vgCQ/Px8aWhoSLRJpghkv97/ubm50t3dHbM+u7u7ZdKkSdQPU9/qnwE9dXV1UldXl2gzCCGEWAiODcQsdpwDOQm9//WltLRU2tvbQ7Zvb2+X0tJSQ9uMjAxZvny5LF++XBYvEImzaQAAIABJREFUXizl5eWSlpZG/QD6Vv4MODX+1RNr/zstPu2L+Neq578VKCgoEAAuiSQXEkkjFhYzhQk3YnX0g8ycOXOktrY2Ztq1tbUydepU6gfR1/u/urrasL1r166wdHbu3GloV1NTEzMbg9HW1iajR4/W+p0yZUrYbf/4xz9Kamqqwe5LL71UWltbg7b729/+ptU/+eST5euvvw5Y1ykJNycHG94T3ccffzxm/a5bt476JvXtAr9UJYQQ4g3HBmKWeMyBnBCf9qV+b6mqqjJsV1RUhNQqKysztFm2bJm43W6/danvX9+qcYCT4189sfa/E+PTeOtb8fy3Cky4sVi6MOFGrI6/waa4uFg6Ozsj1uzs7JSZM2cGHMyo71//ww8/NGxv2rQpLL1XXnnF0O6DDz6I2DazLFq0SOtXKRUyYeZ2u+XnP/+5z2tfsGCBdHV1BW178OBBGTlypNZm48aNQes7IeHm9GDD+zzIy8uTxsZG8Xg8Effp8XiksbFR8vLyqG9S3y7wS1VCCCHecGwgZnFC/OgUfRGR9evXG/a5XK6Aetu2bTPUXb9+fUgbqO+LFeMAp8e/evT+t2v8aHd9q53/ViKahJuSnoQIIXFDKeUqKCgocLlciTaFEL8opfzuLykpwaZNmyLSnD59OrZs2aJtZ2ZmorW1FV1dXdT3o99LV1cXTjjhBO1ZaKtXr8a///u/h9RbvXo1rr32WgA9z287evQo+vfvH5FtZnnwwQdx/fXXa9uff/45Ro0a5bduW1sbrrzySjz//POG/UuXLsWyZctC9nXPPffg1ltvBQAMHjwYxcXFQetv3boVzc3NAIBRo0ZhypQp2rHFixfjoosuMpz/VpsTJMOa9YGuP5mZmZg4caKhFBYWIi8vz1Dv/fffh8vlwgcffGAohw4dCmob9f3rW+0zEIj3338fAHxeLyGEkOSFYwMxi/c81E7xoxP09fPR3jno0qVLceeddwIAysvLsW7dOr96V111lXasqqoKF198cVh2UN+I1WLhZIh/9ej9b9f40Sn6Vjj/rUZhYSG2b9++XUQKTTeOJEvHwmKmgHe4EYsD3a86WlpaDMv87dixw7SefpnE1NRUqa+v145R31cfXr+qKSoq0rZvvPHGsDSvv/56rU2k15vnn39ebrjhBpk9e7aUl5eH3e7ee+81vIajR4/6rdfS0iLFxcWGugMGDJDHHnss7L6WLl0a8BdJZsvDDz8sIuLjf6uQLL/sC/f9ysnJ8bvE6s6dOyUnJyfq84H61vsMBIN3MRBCCPGGYwMxi7+5kB3iR6fo+5uDut1uSU9P1/Y3NTX56DU1NWnH09LSTNlCfSNWigOSJf7V44T40Sn6xBcuKcli6QIm3IjF8R5k6uvrte1p06aZ1pszZ47WvqWlxec49Y363v5fsmSJtj1x4sSwNCdMmKC1WbJkiWmbRESWLVtmCIS++uqrsNqVl5dr7UaOHOm3Tmtrq1xwwQWG15qVlSXV1dWmbEyWhFsyBRvhvFejRo2S3bt3B9TYvXu3jBo1KuJzgfrW+wyEgl+qEkII8YZjAzGLv7mQHeJHp+gHmoMuX75c279hwwYfvQ0bNmjHzfxQlPq+WCUOSKb4V48T4ken6BNfokm49QMhhBADI0aMQEZGBgDgnXfeMd3+hRdeAACkpqYiPT2d+ib1v/e972n/f/DBByGX7Xj55Zfx4YcfattXXHGFaZsA4Fvf+pb2f1dXF/74xz+GbLNv3z48++yz2vbcuXP91rvmmmvw2muvadtjxozB66+/junTp5uycdmyZaYG+RkzZmht58+fbzi2YMECU333Fcm2jEYoxo4di5qaGuTm5gask5ubi+rqaowZM4b6MdYnhBBCCEkG7Bw/2l3fG+n54ToAaI8H0KPfN3LkSNP2UN9aMP41Yvf40e76JDYw4UYIIX5obW2NWmPw4MHUj0D/rLPOwrnnnqttX3vttThw4IDfuo2NjfjJT36ibU+fPh0FBQUR2fPNb37T8Iyze+65B3V1dQHrHzlyBD/4wQ/Q3t4OoCeAWrx4sU+9NWvW4IknntC2R40ahZqaGj5fww8MNoyceuqpqK6uxvjx40PWnTBhAmpqajBu3Djqx0ifEEIIISRZsHP86AR9PQ0NDWFr5uTkmLaD+taB8a8Ru8ePdtcnsYMJN0II8eLw4cPo7u4GEPiOpWBMnToVAHDo0CG/k0HqB9cHgBUrVqBfv54h6qOPPsIFF1yAN954w1DnjTfeQHFxMT7++GMAPQmve++916/eq6++CqWUVpYtW+a33gMPPKD1e+TIEcycORNPPfUUPB6PVkdE8PLLL+Pss8/GW2+9pe2/4447MHHiRIPe4cOHsWTJEm27f//+eO655zjp8QODDSNpaWmorq42da6MGzcONTU1SEtLo36U+oQQQgghyYSd40e763tTX1+v/Z+VleVz3N8+M1DfGjD+NWL3+NHu+iTGRLIOJQuLmQI+w41YHOjWLa6vr4/5Q5H167RT31cfAdaNvvfee33WlR4/frzMnDlTxo8f73PsgQceCNjn5s2bDXWXLl0asO7//u//ilLKUH/o0KFSXFwsxcXFkp2d7dP3zTff7FfrV7/6laFeVlaWXHzxxaZLpMyYMUPre/78+X7rBPJ/X5Ksa9aLiM+5pC9Hjhwxbcvhw4fDXqed+vZdu57P6SGEEOINxwZiFn9zITvEj07RDzQHHTRokLa/qanJR6+pqUk7npGRIW6325Q91D9OouKAZI5/9TghfnSKPvElmme4xSqhMj1RJRb2s8S3gAk3YnECDTjTp0+PWLOkpMSg1b9/f8nIyKB+AP1Ag/yaNWt8+vUu6enp8uijjwbtz0zCTUSkqqoqrIfMnnTSSfLYY48F1Dk2QEddIsUOCbdkDzaCve9bt241bc/bb78d9nlFffsGGvxSlRBCiDccG4hZGP8mVt/fHLSqqkrbd9VVVwXUKysrCzu21UN9I4mIA5I9/tXjhPjRKfrEFysk3DwA3Ako3bGwnyW+BUy4EYvjb7ApKSmRzs7OiDU7OzuluLg44GBGff/6/vjyyy/l7rvvlvPOO0+ys7Olf//+MmTIEDn33HNl2bJl8sUXX4Tsz2zCTUSkvb1d1qxZI/PmzZMxY8bIoEGDJC0tTcaOHSvf+c535MEHH5SjR48G1Rg8eHDYk6d4TH6snnBjsOH/+tNb/vSnP5nWW7NmTdjnFfXtG2jwS1VCCCHecGwgZnFC/OgUfRGRZ555xrDP5XIF1HO5XIa669evD2kD9X3p6ziA8a8RJ8SPTtEnvlgp4ebp4+KOhf0s8S1gwo1YHP0gM23atIiWiQhEbW2tzJ07l/pB9DnIJ5ZE+Z/BRg96/48ePdqwvXjxYtN6ixYt8tFcvXq1rF69mvoB9O14DeKXqoQQQvR4PB6ODcQ08ZgDOSE+7Uv93lJZWWnYLisrC6lVXl5uaLNx40bxeDw+9dxuN/UD6PdlHMD41xfvz4Fd4ken6NsxDu5LrJBwWwGgE/7vQmPCLckLmHAjFoeDTGKh/xNLIvzPYOM4ev+3tbXJypUrZdiwYQIgouf3zZo1SwDI8OHDZdWqVdLW1qYdo75/fTteg95//32pq6sz/cwLQgghzsTtdktdXZ28//77iTaF2Ag7zoGchHeyobeUlpZKe3t7yPbt7e1SWlrq037hwoWycuVKWbVqlSxfvlzS09OpH0C/rz4DjH/94/3e2CV+dIo+x4DgRJNwU9KTEIkapdQFAJ4BkN27C0A3gCfRk3iLCyKyMF7aJDYopVwFBQUFLpcr0aYQ4hellPZ/rK6JJHzo/8TS1/5vbGxESUkJ6urqkJ+fj82bNyM7Ozt0Q4sQa/v9+b+lpQX33nsvnnrqKdTV1ZnSy8vLQ1lZGX72s58hIyPDbx3qG/XteA3au3cv3G43JkyYgNTU1ESbQwghJMF0dXXhww8/RP/+/TFx4sREm0Nsgh3nQE5C7/9eKioqsGbNGgwcODAsjY6ODixcuBBPPPFEWPWpH5h4fQYY/wZG/xlYtmyZbeJHp+hzDAhOYWEhtm/fvl1ECs22jVnCDQCUUuMB/B+AMehJuAmA34rI4ph1QmwHE27E6nCQSSz0f2LpS/8z2PAlmP+/+uorDBs2zG8w7g8RwcGDBzF8+PCw6lO/Bztegz777DMcPXoUI0eOxJAhQxJtDiGEkATz9ddfo76+HieccALGjh2baHOITbDjHMhJ6P1fXl6OxYsXo6CgICKt7du34/7778fDDz/s9zj1g+sD8fkMMP4Njvc1yC7xo1P0OQYExzIJNwBQSk0A8DqA4TiedPuuiDwf046IbWDCjVgdDjKJhf5PLH3lfwYb/uH5n3js+B7wi1VCCCF6+EMMEgl2nAM5iXj4v7m5GVu2bEFzczMAICsrC8XFxcjKyqK+H/0FCxZox2L9GWD8GxpegxIL/R8cSyXcAEApdRGAF9GTcFMAvgCQJyKHY94ZsTxMuBGrw0EmsdD/iaUv/M9gIzA8/xOPHd+D7u5ufPDBBwCAU045BYMHD06wRYQQQhJFa2srPv30UwDApEmTkJKSkmCLiF2w4xzISdD/iSde7wHj3/DgZyCx0P/BiSbh1i8eBonIywDuwfE73EYCuDMefRFCCCHEujDYICT29O/fX7uDYd++fWhtbU2wRYQQQhJBa2sr9u3bBwAYMmQIk22EEJJg7B4/2t1+QqxAXBJux1gK4J1j/ysA1ymlToljf4QQQgixEHafrNvdfuJsRowYgYyMDHg8Hnz66af47LPP8PXXX6Orqwsej4e/UiSEEIchIvB4POjq6sLXX3+Nzz77DJ9++ik8Hg8yMjIwYsSIRJtICCFJjd3jR7vbT4hV6B8vYRHxKKWWAHgZPXe5DQBwG4Afx6tPQgghhFgDu0/W7W4/cT5KKYwaNQr9+vXD119/jaNHj+Lo0aOJNosQQkgfM2TIEIwYMcKwNBQhhJC+xe7xo93tJ8RKxC3hBgAi8n9KqX8AmHVsV4VS6j9FpCme/RJCCCEkcdh9sm51+/fu3Qug5zkt1O97fSuhlMLIkSORnZ2Nw4cPo6WlBR0dHXC73bzDjRBCHIhSCikpKRg4cCAyMjKQnp7OZSQJcTDNzc3YsmULmpubAQBZWVkoLi5GVlYW9ftAP1ysHj+Gwur22z1+tLs+MU9cE27HuA7ADN12OgAm3AghhBAHYvXJeiisbv/evXuRm5ur/T9x4kTq96G+VUlJScGQIUO057oRQgghhBD74nK5sGLFCjz55JN+j1dUVGDRokUoKCigfhz0zWD1+DEUVrff7vGj3fVJZMTzGW4AABH5REQe1ZVP490nIYQQe6KUYunjEkusPlkPhR3sf/311/3+T/2+0SeEEEIIISRedHR0oKKiAkVFRQGTSQCwbt06FBYWory8HB0dHdSPkb5Z7BA/BsMO9ts9frS7PokMxeVmSLxRSrkKCgoKXC5Xok0hxC/6pAOviX0PnzdhHaI5/+0wWQ9Gouw3c/1xu93Iz8/XlozIzc3Frl27YraUVLLqcwwghBBCSDLCOVBi8fZ/R0cHZs+ejU2bNmn7MzIycNtttwEAGhoaUF9fj+eeew5tbW1andLSUmzcuBEDBw4M2h/1ffWj+Qww/o2eUP63avzoFH2OAcEpLCzE9u3bt4tIoenGIsLCEtcCwFVQUCCEWBUAWglFbW2tTJ06Vas/Z84cqa2tjZktyaiv9z9LYkukNDQ0SH5+vgCQ/Px8aWhoiFgrESTSfjP+X7dunc979vjjj8fMlmTVj8VngBBCCCHEboQzB7Ji/OgUfW//l5WVGfYtW7ZM3G6337ZVVVWGuhUVFSH7o74vkcYBjH9jQyj/WzV+dIo+4+DgFBQUCACXRJILiaQRC4uZAibciMUJZ5Dp7OyUmTNnBkxUFBcXS2dnZ8Q2JLO+P/9v27bNsH/9+vUhbVi/fr2hjcvlCliX+sf1o51kWWWyHimJtj8c/3s8HmlsbJS8vDyfz1ZeXp40NjaKx+OJ2IZk12egQQghhJBkJNgcyMrxo1P09fXtFD86ST+SOCDR8WO0WMn+QP63evzoFH3GwcFhwo3F0gVMuBGLE84gU1xcbKiXmZkpqamphn0lJSUR25DM+v78X1FRoe2rqqoK247KykqtXXl5ecB61D+uH80ky0qT9Uiwgv3e/q+rq5O1a9dKZWWllJWVSVFRkWRmZgYM5vWfuaKiIikrK5PKykpZu3at1NXV+fRHfV99BhqEEEIISUaCzYGsHD86RV9f107xo5P0zcYBVogfo8Fq9uv9b6f40Sn6jIODk/CEG4B/HSsfARgTC00W5xQw4UYsTqhBpra2Vjuempoq9fX12rGWlhbDxHrHjh2m+092fW//NzU1adtpaWmmbHG73ZKenq61b2pq8qlDfaN+pJMsq03WzWIV+739v3PnTsnJyQk5gQ5VcnJyZNeuXT79Ud9Xn4EGIYQQQpKRQHMgq8ePTtH3N0e1Q/zoJH0zcYBV4sdIsaL90cZ0To1P+0qfcXBwrJBw8xwrbgCnxUKTxTkFTLgRixNqkJkzZ452vKWlxed4fX29dnzatGmm+092fW//b9iwQdsO9iu3QCxfvlxrv2HDBp/j1DfqRzLJsuJk3QxWst+f/3fv3i2jRo2KeDI9atQo2b17d8A+qW/UZ6BBCCGEkGQk0BzI6vGjU/T9zVPtED86ST/cOMBK8WMkWNV+7xjNLvGjU/QZBwcnmoRbPyQIpdQwpdSq3pIoOwghJBQvvPACACA1NRXp6ek+x0eMGIGMjAwAwDvvvEP9KPWbm5u1/0eOHGnaHulJ9PtoUT88/VA0NjaipKQEdXV1yM/Px+bNm5GdnW1aJ1HYwf7c3FxUV1djzJgxptuOHTsWNTU1yM3NpX6E+oQQQgghyYzd4kcn6dsxfrS7fijsED8Gwy722zl+tLs+iT0JS7gBGALgZwBuPlYIIcTSDB48OOCx1tZW6sdBPycnx3SbhoYG6sdI3xu7TNYDYSf7J0yYgJqaGowbNy7sNqeeeiqqq6sxfvx46kepTwghhBCS7NgxfrS7vt3jR7vre2On+NEfdrLf7vGj3fVJbElkwq0XlWgDCCEkGFOnTgUAHDp0yO9k7fDhw+ju7gYAzJ07l/pR6mdlZZm2QU99fX1QLeoH1w+EnSbr/rCj/ePGjUNNTQ3S0tJC1k1LS0N1dbWpCTj1CSGEEEKIN3aLH52mb5ZEx4921w+EHeNHPXa03+7xo931SQyJZB1K74IInuEGYLy+XSzsYLFmAZ/hRiwOQqxb7P1QZP067fX19TF/6HKy6Xv7X/9Q5IyMDHG73absGTRokNY+1EOXqd/k439/WHXN93Cxsv2h/H/48OGw12Y/cuSI6f6pH/o9IIQQQghxIoHmQFaPH52i72++aof40Un6gT4DVo4fw8Eu9vvzvx3iR6foMw4Oji2f4UYIIXbhjDPOQElJCQCgq6sLGRkZSE1NRWZmJkaOHImuri4AwPTp0zFlyhTqR6mflZWFsrIyAEBLSwvuvPPOsG156aWX0N7eDgC46qqrAv5CjvqB9b2x4y/j9Njd/rq6urjUpT4hhBBCCPGH3eJHJ+jbOX60u743do8f7W6/3eNHu+uTGBFJls67gHe4sQR/r3mHG7E0CONXHZ2dnVJcXBzwlyMlJSXS2dkZsQ3JrO/P/y6Xy7B//fr1IW145plnDG1cLlfAutQ/rh/s/LfLL+MCYQf7Q11/1qxZE/Yv2P70pz+Z7p/64Y0BhBBCCCFOI9gcyMrxo1P0vWMzu8SPTtL3/gzYIX4Mht3s93cNskP86BR9xsHBieYOt1glVJhwYwn2XjPhRiyNmUGmtrZW5s6dq9WfNm1aRMtQUP84gfxfXl5uOLZx40bxeDw+7d1ut1RWVhrqlpWVhbSV+j0E8r/dJuve2MX+UNefRYsWGeqMHj1aVq9eLatXr5bRo0cbji1evNh0/9Q3NwYQQgghhDiFcOZAVowfnaLv7X+7xI9O0tfXsUv8GAg72u/vGmSH+NEp+oyDg8OEG4ulC5hwIxaHg0xiCeT/9vZ2KS0tNRwHIAsXLpSVK1fKqlWrZPny5ZKenm44XlpaKu3t7SH7pX5g/9txsq7HTvaHuv7MmjVLAMjw4cNl1apV0tbWph1ra2uTlStXyrBhwwSAXHzxxab7pz7HAEIIIYQkJ5wDJRZv/9slfnSSvr6eXeJHf9gp/tXj7xpkh/jRKfocA4LDhBuLpQsTbsTqcJBJLMH8397eLmVlZT6T6kCloqIirMk69Y/j7X+7TtZ7sZv9oa4/kydPljvuuEMOHToUUOPQoUOybNkyycvLM90/9TkGEEIIISQ54Rwosfjzvx3iRyfpe9e3Q/zojd3iXz3+PgN2iB+dos8xIDhMuLFYujDhRqwOB5nEEo7/XS6XLFy4MOBEury8POia76FIZn19PTtP1kXsGWwEO/89Ho8cOHAgbK0DBw74XVYlENTvgWMAIYQQQpIRzoESSzD/Wzl+dJI+k22JxfszYJf40Sn6HAOCE03CTUlPQiQqlFKeY/8KgIki8q8w2owH8EFvOxFJidoQYkmUUq6CgoICl8uVaFMI8YtSSvs/FtdEYg4z/m9ubsaWLVvQ3NwMAMjKykJxcTGysrJiYksy6uv9n5+fj7q6OuTn52Pz5s3Izs6OiV19QWNjI0pKSmxnP68/iYfvASGEEEKSEc6BEks4/rdi/Ogkff170NDQYIv4sRe7xr+9NDY2IicnR9vmNajv4RgQnMLCQmzfvn27iBSabcuEG4k7TLgRq8NBJrHQ/4lF738Atp2s2zXY4PmfePgeEEIIISQZ4RwosdD/iceu74Gd41/AaH8vdvK/U7Dr+d9XRJNw6xcPgwghhBBiP+w+Wbej/YQQQgghhBBCSDjYPf71l2wjxGkw4UYIIYQQALD1ZN2uwQYhhBBCCCGEEBIKJ8S/evsJcSpMuBFCCCEEAGw9WbdrsEEIIYQQQgghhATDKfGv3n5CnEr/GGr1Lva5TinVFkb9NP2GUmpTJH2KyIURtCOEEGJBnn/+eUs9RDkZ9O2Ik4KNvmDv3r0AgEmTJlGfEEIIIYQQh+KE+LQv9e2Ck+LfvrDf7vFpX+mTOCIiURcAHgBu3d9wi0dXzLTT+oqF/SzxLQBcBQUFQohVQc8PBqTnkkj6Gr3/e0tFRYW4XK6INbdt2yZXXnmlX23qB9a3Aw0NDZKfny8AJD8/XxoaGhJtkim87df7f+/evTHvb8+ePdQPU98unwFCCCGEkFjAOVBicUL86BR9K38GnBb/6u2Ph/+dFJ/2Rfxr9fM/kRQUFAgAl0SQC4n1kpISuopP/d5CCCGEAADWrVuHwsJClJeXo6OjI+x2HR0dqKioQFFREZ588knqR6hvVZz4yz49r7/+esz71GtSP7g+IYQQQgghicDu8aPd9a2KE+PfeNvvpPiU8a99USLR57qUUp4Y2BIJIiIpCeqbhIlSylVQUFDgcrkSbQohflFKaf/H4ppIzKH3f3l5OZ577jm0tR1fmbi0tBQbN27EwIEDg+p0dHRg9uzZ2LTp+ArFGRkZuO222wAADQ0NqK+vp76XfktLi7Zt5fPfqcGG/vzPzc3Frl27kJISm6mN2+1Gfn6+tmQE9YPrA9b+DBBCCCGExBLGwYlF7389Vo8fnaS/cuVK7ZjVPgNOjX/1xPoa5LT4tC/i316sdv5bgcLCQmzfvn27iBSabhzJbXHeBcD8RJVY2M8S3wIuKUksDnR3286ZM0dqa2tjpl1bWytTp06lfhB9+LmNvaqqymcJiVCUlZUZ2ixbtkzcbrffutQ/ru/P/1YjWZbRACCPP/54zPpdt24d9U3qE0IIIYQkC/GYAzkhPu1L/d5ip/jRSfpWjQOcHP/qibX/nRifxlvfiue/VYhmScmEJ2NYnF+YcCNWx99gU1xcLJ2dnRFrdnZ2ysyZMwMOZtT3r69n/fr1hmPB1mzftm2boe769etD2kD9Hqw+yXJ6sOH9GcjLy5PGxkbxeDwR9+nxeKSxsVHy8vKob1KfEEIIISRZcEL86BR9EfvEj07St2Ic4PT4V4/e/3aNH+2ub7Xz30ow4cZi6QIm3IjFCTTglJSURKxZXFxs0MrMzJTU1FTqB9APNMhXVlZqx8rLywPqVVRUaPWqqqrCtoP6EtT/iSYZgo1A15/MzEwpKiqSsrIyqayslLVr10pdXZ1P+7q6Olm7dq1UVlZKWVmZFBUVSWZmZkBd6gfXJ4QQQghJFhj/Jlbf3xzUDvGjk/StFgckQ/yrxwnxo1P0iS9MuLFYuoAJN2Jx9INMS0uLYWK9Y8cO03r6ZRJTU1Olvr5eO0Z9X/1gg7zb7Zb09HTteFNTk0+dpqYm7XhaWpopW6gvQf2fSJIl2Ag18e0tOTk5smvXLp/2O3fulJycnLB1qM9AgxBCCCFExP881A7xo1P0/c1B7RA/OknfSnFAssS/epwQPzpFn/jChBuLpQuYcCMWx3uQqa+v17anTZtmWm/OnDla+5aWFp/j1Dfqhxrkly9frh3fsGGDz/ENGzZox4P9yi0Qya5vxUlWMgUb4Ux+R40aJbt37w6osXv3bhk1alTEk3XqW+8zQAghhBASb/zNhewQPzpFP9Ac1Orxo5P0rRIHJFP8q8cJ8aNT9Ikv0STc+oH4oJQaoJQqV0o9p5T6TCnVppT6WilVp5R6VCk1Syml4tj/UKXUz5VSVUqpL5RS7UqpZqXUTqXUY0qpOUqp1Ai1JymlfqOU2nZMs1MptU8ptUUptVgpNTLWr4cQuzFixAhkZGQAAN555x3T7V944QUAQGpqKtLT06lvUt8b6UncAwCam5t9juv3jRxp/hJGfWvR2NiIkpIS1NXVIT8/H5s3b0Z2dnaizQqbWNs/duxY1NTUIDc3N2Cd3NxcVFdXY8yYMdRiQNF1AAAgAElEQVSPsT4hhBBCSDJg5/jR7vre2D1+tLt+X8P414jd40e765PYwISbF0qpaQDeBbAOwDwAYwAMApAJIA/AjwC8BOBlpVTMz1yl1PUAPgGwCsDFAEYCGAhgCIDTAfwQwPMA3lNKzTCh208pdQ+AOgC/AFB4TDMVwGgAFwBYAWCvUuraWL0eQuxKa2tr1BqDBw+mfoT6ehoaGsLWzMnJMW0H9a0Dgw0jp556KqqrqzF+/PiQdSdMmICamhqMGzeO+jHSJ4QQQghJFuweP9pdX4/d40e76/cljH+N2D1+tLs+iR1MuOlQSp0LoBo9ibVeBMCXALx/NnEhgDeVUifHsP97ATwAQP+TFzeAzwHUH7Oll1wAm5VSZWHoKgBPAPglgBTdodZj2t26fScC+KNSalkEL4EQR3D48GF0d/d8LObOnWu6/dSpUwEAhw4d8jsZpH5wfW/q6+u1/7OysnyO+9tnBupbAwYbRtLS0lBdXW1qgjxu3DjU1NQgLS2N+lHqE0IIIYQkE3aOH+2u743d40e76/cVjH+N2D1+tLs+iTGRrEPpxAJgGIAvcHz90i4AdwPI1tXJB7AexnVOtwNIiUH/C710DwC4FkC6l41LABzV1esAUBRC+1Yv7Vr0JAz7HTuedqz/r7zqXRYj3/IZbsTS6M/7+vr6mD8UWb9OO/V99fX+98egQYO046EeipyRkSFut9uUPcmuH8r/fUGyrlkvYvS/dzly5IhpWw4fPhz2Ou3U59r1hBBCCEle/M2F7BA/OkU/0BzU6vGjk/QTFQckc/yrxwnxo1P0iS/RPMMt4YkuqxT03FmmP9muCFL31151r42y7zT0JNh69RoAnBakfjF6EoK99V8OUncsgDZd3a0ATghQ9zQcv5NOAHwMYEAMfMuEG7E0gQac6dOnR6xZUlJi0Orfv79kZGRQP4B+oEG+qqpKO3bVVVcF1CsrK9PqLV26NGw7qC9B/d8XJHuwEWzSu3XrVtP2vP3222FP2KnPQIMQQgghyQvj38Tq+5uD2iF+dJJ+IuKAZI9/9TghfnSKPvGFCbfoE0InAWjXnWh/DlFfAajR1d+HY3eLRdj/fK8TfWEYbR7R1fcAyApQb5WuXjeA3BC6F3rZ8uMY+JcJN2Jp/A02JSUl0tnZGbFmZ2enFBcXBxzMqO9fX88zzzxjOOZyuQLquVwuQ93169eHtIH6PSRyksVgw//1p7f86U9/Mq23Zs2asCfs1GegQQghhJDkxQnxo1P0RewTPzpJv6/jAMa/RpwQPzpFn/jChFv0CaGbvE60wjDaXOrVZmYU/d+PnqSZoGe5yIFhtLnOq3+fZSXR84w+/Z1zL4Rpzz91bV6NgX+ZcCOWRv9ZmjZtWkTLRASitrZW5s6dS/0g+t6DvNvtlsrKSsP+srKykFrl5eWGNhs3bhSPx+NTj/pG/URNshhs9KD3/+jRow3bixcvNq23aNEiH83Vq1fL6tWrqR9An4EGIYQQQpKReMyBnBCf9qV+b7FT/Ogk/b6MAxj/+uL9ObBL/OgUfcbBwWHCLfqE0EbdSbYvzDYDYHyW2h+itOEEAAUALgqz/i1eF6ZT/dQ526vONWFq36Zr4waQE+VrY8KNWBoOMolF7//ly5dLenq6YV9paam0t7eH1Glvb5fS0lKfSdvChQtl5cqVsmrVKur70U/E+c9g4zh6/7e1tcnKlStl2LBhAkAuvvhi03qzZs0SADJ8+HBZtWqVtLW1aceo71+fYwAhhBBCkhHOgRJLoJjM6vGjk/T76jPA+Nc/3u+NXeJHp+hzDAgOE25RFhjvAnvaRLvXdO3e7UN7FYA3dX0fgJ8lLQH81OvilR+m/re82s2L0l4m3Iil4SCTWIIlgCoqKsKaTPfS3t5uWK89VKF+3yfcGGwY8ef/Q4cOybJlyyQvL8+03uTJk+WOO+6QQ4cOBaxDfaM+xwBCCCGEJCOcAyUWJ8SPTtKPF4x/A6P3v53iR6focwwIDhNu0SWDcrwusstMtF2ja9cGQPWBvf0B/NbL5iUB6v6Prk4XgP5h9jHGS/+/orSZCTdiaTjIJBZ/k93y8vKga7KHwuVyycKFCwNOpqnvXz/eMNjwJZj/Dxw44HdZlUB4PB45cOBA2PWp3wPHAEIIIYQkI5wDJRYnxI9O0Y/XZ4Dxb3C8/W+X+NEp+hwDghNNwk1JT0IkaVFKFaHnmWW9/LuIrAmz7Z0AbtftGikiX8bYvn4ABgEYD+AiANcDmKCr8hyAH4hIt5+2f0PPs+YAYL+IjAmzz/4AOtDzDDgA+KOIXBfZKwCUUq6CgoICl8sVqQQhcUUppf2f7NfERKD3/4YNG1BcXIysrKyYaDc3N2PLli1obm4GAGRlZVHfS3/o0KHadjzP/8bGRpSUlKCurg75+fnYvHkzsrOz49ZfrImX/bz+JB6+B4QQQghJRjgHSizx8L8T4tO+1F+wYIF2LNafAca/oeE1KLHQ/8EpLCzE9u3bt4tIodm2TLgpNRvA33W75onIhjDb3oyeu816OV1E6mJs324AuX4OHQWwHMA9ItIVoO1WAGcd23xXRKaZ6LcZwJBjm8+IyA/Ct9pHiwk3Ymk4yCQW+j+x9IX/GWwEhud/4uF7QAghhJBkhHOgxEL/J554vQeMf8ODn4HEQv8HJ5qEW/94GGQzTvTaPmKirXfd9Cht8cfYAPs/BvA1gFT0LBfpD/1rM/O6euv3JtzCel1KqUAZtcltbW147733TJpACCHE7jDYIHaCcxVCCCGEEEJIpNg9frS7/SQyGAf70tbWFnHbfqGrOJ4BXtuBklf+8K6bGqUtBpRS2QDSADQD2AegXXf4GwB+B2CPUurcABL612bmdXnXj+nrIoQQkhzYfbJud/sJIYQQQgghhPQNdo8f7W4/IVaBd7gBymvbzD2U3m1jTQt0z4VTSqUCmAngDgDnHaszGsA/lFLni8jOIPaZvTfU9GsLdIulUsqVlpZWMGXKFLOShBBCbIrdJ+t2t59EBucqhBBCCCGEELPYPX60u/0kOhgH+5KWlhZxWybcgE6vbTN3c3n7r91vrQgRkXYAX+q2uwC8rJTaDOARABXHDqUDeAjA+V4S+tdm9i41/WuL6esihJBIcdpDmu2mHy52n6xb3f69e/cCACZNmkT9BOgTQgghhBDSF9g9frS7frhYPX4MhdXtt3v8aHd9EgEiktQFwL+h5+6v3jLHRNufebXN60O7BwDY49V/kVedt3XHXCb1v9a1fSpKW10FBQVCiFXRf45I3xOO/7dt2yZXXnmleF3ztFJRUSEulytiG5JZP9bnf0NDg+Tn5wsAyc/Pl4aGhpjo9hV9bb9Z/+/Zs0erv3fv3pjbk4z6HAMIIYQQkoxwDpRYgvnfyvGjk/Rj8Rlg/Bs54fjfivGjU/Q5BgSnoKDAdD6lt/AZbsABr+1hJtoO9dpuiNKWsBGRTgC/99pd4rWtf21hvy6lVH/03DXXS5+9LkII0dPR0YGKigoUFRXhySefDFhv3bp1KCwsRHl5OTo6OqgfI32zWP2XcaGwg/2vv/663/+p3zf6hBBCCCGExAu7x4921zeLHeLHYNjBfrvHj3bXJ5GhRMw+2stZKKWGw5iY+m8R+f/CbLsGwNXHNlsBnCh96FClVCGAbbpdfxCRn+qO3w/gxmObHQAGi4gnDN0xAD7T7fpPEVkehZ2ugoKCApfLFakEIXFFqeOPLEz2a2IiCOT/jo4OzJ49G5s2bdL2ZWRk4LbbbgMANDQ0oL6+Hs899xza2tq0OqWlpdi4cSMGDhwYtF/q9+jH6vy3w2Q9GImy34z/3W438vPztSUjcnNzsWvXLqSkpMTElmTV5xhACCGEkGSEc6DE4u1/u8SPTtKP5jPA+Dd6QvnfqvGjU/Q5BgSnsLAQ27dv3y4ihaYbR3JbnNMKeu7g6r2N8jET7V7XtdsaRf/9AIwGUAxgkol2ubr+BcADXsev9zp+Wpi6F3m1mx2lf7mkJLE0MHEbdW1trUydOlWrP2fOHKmtrY2ZLcmoH8j/ZWVlhmPLli0Tt9vtV6OqqspnCYlQUL8HM+d/ILiMRuSY8f+6det8lkt5/PHHY2ZLsurH4jNACCGEEGI3wpkDWTF+dIq+t//tEj86ST/SOIDxb2wI5X+rxo9O0WccHJxolpRMeLLLCgXA87qTbE+YbQag56623nZ/iLDvQQDadDqPmmhb6vXBut3reIHX8bIwdW/XtfEAyInSv0y4EUsTziDT2dkpM2fO9BnMektxcbF0dnZGbEMy6/vz/7Zt2wz7169fH9KG9evXG9oEW7Od+sf1o51kWWWyHimJtj8c/3s8HmlsbJS8vDyfz1ZeXp40NjaKx+OJ2IZk12egQQghhJBkJNgcyMrxo1P09fXtFD86ST+SOCDR8WO0WMn+QP63evzoFH3GwcFhwi3KAuAGrxN0chhtvu3VZk4U/b+v0zkIYFCY7VZ42XCR13EF4Evd8SfD1N2maxPRieWlx4QbsTThDDLFxcWGepmZmZKammrYV1JSErENyazvz/8VFRXavqqqqrDtqKys1NqVl5cHrEf94/rRTLKsNFmPBCvY7+3/uro6Wbt2rVRWVkpZWZkUFRVJZmamz0Tau2RmZkpRUZGUlZVJZWWlrF27Vurq6nz6o76vPgMNQgghhCQjweZAVo4fnaKvr2un+NFJ+mbjACvEj9FgNfv1/rdT/OgUfcbBwWHCLfqEUDZ6nnHWe6I9HKK+AlCjq/8lgNQo+v9/Xh+Mm8JoMxbAYV2bRn82APitrk4HgIkhdC80a0sYtjLhRixNqEGmtrZWO56amir19fXasZaWFsPEeseOHab7T3Z9b/83NTVp22lpaaZscbvdkp6errVvamryqUN9o36kkyyrTdbNYhX7vf2/c+dOycnJCTmBDlVycnJk165dPv1R31c/0s8AIYQQQoidCTQHsnr86BR9f3NUO8SPTtI3EwdYJX6MFCvaH21M59T4tK/0GQcHhwm3GBQAq71OxmuD1P21V90lUfY9BsBRnd5hAIVB6o8AUOtlw3UB6p4KYzLxPQBZQerW6+p+CSA9Br5lwo1YmlCDzJw5c7TjLS0tPsfr6+u149OmTTPdf7Lre/t/w4YN2nawX7kFYvny5Vr7DRs2+BynvlE/kkmWFSfrZrCS/f78v3v3bhk1alTEk+lRo0bJ7t27A/ZJfaN+JJ8BQgghhBC7E2gOZPX40Sn6/uapdogfnaQfbhxgpfgxEqxqv3eMZpf40Sn6jIODE03CrR9IL7cD+Eq3/aBS6g9KqTG9O5RSk5VSTwNYoqu3C8Dv/AkqpWYqpURXXvVXT0T2AbhVt+tEADVKqVuUUsN0ellKqWsBbAdwhq7+BgAPBdD+GMBy3a5vAHAppb6jlEo5pjtIKTUfwD/Rk8zrZbGIHPanS0gy8cILLwAAUlNTkZ6e7nN8xIgRyMjIAAC888471I9Sv7m5Wft/5MiRpu2RnkS/jxb1w9MPRWNjI0pKSlBXV4f8/Hxs3rwZ2dnZpnUShR3sz83NRXV1NcaMGRO6shdjx45FTU0NcnNzqR+hPiGEEEJIMmO3+NFJ+naMH+2uHwo7xI/BsIv9do4f7a5PYg8TbscQkS8BXAbgyLFdCj3PdvtMKdWglPoKPc9a+76u2ZcAvisiHTHo/3cAVul2DUZPoqxRKfW5Uv8/e/cfHcV534/+PYAAESRZhiAgQEQgFtraVKzUxPk6AlZtwKGFk29v2rCSE5u0TeLknu/tsfNN09iVhZPmWxODb9tbtw2GxKEQJ1YuV3ZD5NQBS46Trx1WrgjagJLG+eF4rZUrVRJBv9h97h+KhpndmdmZ/TXzzL5f5zznsDsz73l42N15PjzSrPIa5hYE/xmA9grzLQBhIUTSIv4ggE7N440A/j8AVxRF+SWAcQBfBrBCs89hIcTJLP86RL60bNky021Xr15lfgHya2pqHB8zNDTE/Dzlp5Jlsm5Gpv5v3rwZvb29qK2ttX3Mxo0b0dPTg02bNjE/x3wiIiKiUidj/Sh7vuz1o+z5qWSqH43I1H/Z60fZ8ym/uOCmIYR4HkAL5n5rTWsV9ItRAPAigNuEED/O4/nvBXAngBHN0wsArMXcIpv232scwH0A/kAIMZkh9xqA/QAeBjCr2bQUwDoAZZrnpgB8UgjxySz/GkS+09DQAAAYGxsznKxNTEzg2rVrAIB9+/YxP8f86upqx33QisVillnMt843I9Nk3YiM/a+trUVvby/Ky8sz7lteXo6enh5HE3DmExEREVEq2epHv+U75Xb9KHu+GRnrRy0Z+y97/Sh7PuVRNveh9HsDsAhAG4BvAHgFwFUAk7/589cA/HcAC2zk7IT+vqnP2Tz/mwDcDeApAL/4zfmvAvg5gH8F8D9g8j1sNrLrAPw1gPMA4phbgBsB8H0ADwLYUIDx5He4kachw32LU78UWXuf9lgslvcvXS61/NTx134pcmVlpUgkEo76s3TpUvX4TF+6zPyRtPE34tV7vtvl5f5nGv+JiQnb92a/cuWK4/MzP/O/AREREZEfmc2BvF4/+iXfaL4qQ/3op3yz94CX60c7ZOm/0fjLUD/6JZ91sLVcvsPN9cUtNv83cMGNPM7ORSYUCun2W7RokaisrNQ9t3379qz7UMr5RuMfDofV5x544AHb/eju7laPu+OOO0z3Y/71/Eyvf1km62a83v9M4//iiy/anlC/9NJLjs/PfHvXACIiIiK/sZoDebl+9Eu+dl+Z6kc/5Ru9B7xeP2YiU/+Nxl+G+tEv+ayDrXHBjc3TDVxwI4+zc5GZmZkRzc3NpheyUCgkZmZmsu5DKecbjX8kEtE939nZmbEPTz75pO6YSCRiui/zr+dbvf5lmqwbkaH/mT5/jh07ZntCffz4ccfnZ769awARERGR31jNgbxcP/olP7U2k6V+9FN+6ntAhvrRimz9N/oMkqF+9Es+62BrXHBj83QDF9zI45xcZPr7+8W+ffvU/bdt25bVbSiYf53Z+Le2tuq2nTlzRiSTybTjE4mEaG9v1+0bDocz9pX5c8zGX7bJeipZ+p/p8+eee+7R7bNu3Tpx9OhRcfToUbFu3Trdtnvvvdfx+Znv7BpARERE5Bd25kBerB/9kp86/rLUj37K1+4jS/1oRsb+G30GyVA/+iWfdbA1LrixebqBC27kcbzIuMts/KempkRLS4tuOwBx4MABcfjwYXHkyBFx6NAhUVFRodve0tIipqamMp6X+ebjL+NkXUum/mf6/Nm1a5cAIFauXCmOHDkiJicn1W2Tk5Pi8OHDYsWKFQKA2L17t+PzM5/XACIiIipNnAO5K3X8Zakf/ZSv3U+W+tGITPWvltFnkAz1o1/yeQ2wxgU3Nk83LriR1/Ei4y6r8Z+amtLdrz1Ta2trszVZZ/51qeMv62R9nmz9z/T5s2XLFnHw4EExNjZmmjE2NiY6OjpEfX294/Mzn9cAIiIiKk2cA7nLaPxlqB/9lJ+6vwz1YyrZ6l8to/eADPWjX/J5DbDGBTc2TzcuuJHX8SLjLjvjH4lExIEDB0wn0q2trZb3fM+klPO1+8k8WRdCzmLD6vWfTCbF8PCw7azh4WHD26qYYf4cXgOIiIioFHEO5C6r8fdy/einfC62uSv1PSBL/eiXfF4DrOWy4KaIuQURooJRFCUSDAaDkUjE7a4QGVIURf0zPxOLz8n4j46O4vnnn8fo6CgAoLq6Gs3Nzaiurs5LX0oxXzv+gUAA0WgUgUAA586dw6pVq/LSr2KIx+MIhULS9Z+fP+7jvwERERGVIs6B3GVn/L1YP/opX/tvMDQ0JEX9OE/W+ndePB5HTU2N+pifQcXHa4C1xsZG9PX19QkhGp0eywU3KjguuJHX8SLjLo6/u7TjD0DaybqsxQZf/+7jvwERERGVIs6B3MXxd5+s/wYy17+Avv/zZBp/v5D19V8suSy4LShEh4iIiEg+sk/WZew/ERERERERkR2y179Gi21EfsMFNyIiIgIAqSfrshYbRERERERERJn4of7V9p/Ir7jgRkRERAAg9WRd1mKDiIiIiIiIyIpf6l9t/4n8apHbHSAiIpr31FNPeepLlEshX0Z+KjaKYXBwEABw0003MZ+IiIiIyKf8UJ8WM18Wfqp/i9F/2evTYuVTAQkh2NgK2gBEgsGgIPIqAGqj4tOO/3xra2sTkUgk68zz58+L/fv3G2Yz3zxfBkNDQyIQCAgAIhAIiKGhIbe75Ehq/7XjPzg4mPfzXb58mfk282V5DxARERHlA+dA7vJD/eiXfC+/B/xW/2r7X4jx91N9Woz61+uvfzcFg0EBICKyWAvhLSWJiMhzTp48icbGRrS2tmJ6etr2cdPT02hra0NTUxOeeOIJ5meZ71V+/Mk+rRdeeCHv59RmMt86n4iIiIjIDbLXj7Lne5Uf699C999P9SnrX3kpYu43kIgKRlGUSDAYDEYiEbe7QmRIURT1z/xMLD7t+Le2tuL06dOYnJxUn2tpacGZM2ewZMkSy5zp6Wns2bMHZ8+eVZ+rrKzE/fffDwAYGhpCLBZjfkr++Pi4+tjLr3+/Fhva139dXR0GBgawcOHCvJwzkUggEAiot4xgvnU+4O33ABEREVE+sQ52l3b8tbxeP/op//Dhw+o2r70H/Fr/auX7M8hv9Wkx6t95Xnv9e0FjYyP6+vr6hBCNjg/O5tfi2NicNPCWkuRx0Pwa9d69e0V/f3/esvv7+0VDQwPzLfJh8Gvs3d3dabeQyCQcDuuO6ejoEIlEwnBf5l/PNxp/rymV22gAEKdOncrbeU+ePMl8h/lEREREpaIQcyA/1KfFzJ9vMtWPfsr3ah3g5/pXK9/j78f6tND5Xnz9e0Uut5R0fTGGzf+NC27kdUYXm+bmZjEzM5N15szMjNi5c6fpxYz5xvlanZ2dum1W92w/f/68bt/Ozs6MfWD+HK9PsvxebKS+B+rr60U8HhfJZDLrcyaTSRGPx0V9fT3zHeYTERERlQo/1I9+yRdCnvrRT/lerAP8Xv9qacdf1vpR9nyvvf69hAtubJ5u4IIbeZzZBScUCmWd2dzcrMuqqqoSZWVlzDfJN7vIt7e3q9taW1tN89ra2tT9uru7bfeD+cJy/N1WCsWG2edPVVWVaGpqEuFwWLS3t4sTJ06IaDSadnw0GhUnTpwQ7e3tIhwOi6amJlFVVWWay3zrfCIiIqJSwfrX3XyjOagM9aOf8r1WB5RC/avlh/rRL/mUjgtubJ5u4IIbeZz2IjM+Pq6bWF+4cMFxnvY2iWVlZSIWi6nbmJ+eb3WRTyQSoqKiQt0+MjKSts/IyIi6vby83FFfmC8sx99NpVJsZJr4zreamhoxMDCQdvzFixdFTU2N7Rzms9AgIiIiEsJ4HipD/eiXfKM5qAz1o5/yvVQHlEr9q+WH+tEv+ZSOC25snm7gght5XOpFJhaLqY+3bdvmOG/v3r3q8ePj42nbma/Pz3SRP3TokLq9q6srbXtXV5e63eqn3MyUer4XJ1mlVGzYmfyuXbtWXLp0yTTj0qVLYu3atVlP1pnvvfcAERERUaEZzYVkqB/9km82B/V6/einfK/UAaVU/2r5oX70Sz6ly2XBbQGIiEhn9erVqKysBAC8/PLLjo9/+umnAQBlZWWoqKhgvsP8VGJu4R4AMDo6mrZd+9yaNWsc94f53hKPxxEKhRCNRhEIBHDu3DmsWrXK7W7Zlu/+b9iwAb29vairqzPdp66uDj09PVi/fj3z85xPREREVApkrh9lz08le/0oe36xsf7Vk71+lD2f8oMLbkREBq5evZpzxrJly5ifZb7W0NCQ7cyamhrH/WC+d7DY0Nu4cSN6enqwadOmjPtu3rwZvb29qK2tZX6e8omIiIhKhez1o+z5WrLXj7LnFxPrXz3Z60fZ8yl/uOBGRJRiYmIC165dAwDs27fP8fENDQ0AgLGxMcPJIPOt81PFYjH1z9XV1WnbjZ5zgvnewGJDr7y8HD09PY4myLW1tejt7UV5eTnzc8wnIiIiKiUy14+y56eSvX6UPb9YWP/qyV4/yp5PeZbNfSjZ2Jw08DvcyOOguW9xLBbL+5cia+/Tzvz0fGS4b/TSpUvV7Zm+FLmyslIkEglH/Sn1/EzjXwyles96IfTjn9quXLniuC8TExO279POfN67noiIiEqX0VxIhvrRL/lmc1Cv149+ynerDijl+lfLD/WjX/IpHb/DjYgoT9asWYPZ2VkAwPbt23HLLbc4zti6dStCoRAAYHZ2FpWVlSgrK0NVVRXzDfKtPPPMM5iamgIA3HHHHaY/wRYOhwEA4+PjePDBB233hfnu40/2mYtGowU9hvlERERENE+W+tEv+UZkrx9lzy8G1r/mZK8fZc+nPMpmlY6NzUkDf8ONPA4GP90RCoXEzMxM1pkzMzOiubnZ9KdHmG+cr/Xkk0/qtkUiEdO8SCSi27ezszNjH5g/x2z8i4E/2Wf8+TPfjh8/7jjv2LFjtn9Cjvn8yT4iIiIqXX6oH/2SL4Q89aOf8otdB7D+1fND/eiXfEqXy2+4ub4Yw+b/Bi64kcdpLzLbtm3L6jYRZvr7+8W+ffuYb5GfepFPJBKivb1d93w4HM6Y1draqjvmzJkzIplMpu3HfH2+W5MsFhtztOO/bt063eN7773Xcd4999yTlnn06FFx9OhR5pvks9AgIiKiUlSIOZAf6tNi5s83mepHP+UXsw5g/Zsu9X0gS/3ol3zWwda44Mbm6QYuuJHH8SLjLu34Hzp0SFRUVOiea2lpEVNTUxlzpqamREtLS9qk7cCBA+Lw4cPiyJEjzDfId+P1z2LjOu34T05OisOHD4sVK1YIAGL37t2O83bt2iUAiJUrV4ojR46IyclJdRvzjfN5DSAiIqJSxDmQu8xqMq/Xj37KL9Z7gPWvsdR/G1nqR7/k8xpgjQtubE+IVS8AACAASURBVJ5uXHAjr+NFxl1WC0BtbW22JtPzpqamRDgctsxkvnl+MbDY0DMa/7GxMdHR0SHq6+sd523ZskUcPHhQjI2Nme7DfH0+rwFERERUijgHcpcf6kc/5RcK619z2vGXqX70Sz6vAda44Mbm6cYFN/I6XmTcZTTZbW1ttbwneyaRSEQcOHDAdDLNfOP8QmOxkc5q/IeHhw1vq2ImmUyK4eFh2/szfw6vAURERFSKOAdylx/qR7/kF+o9wPrXWur4y1I/+iWf1wBruSy4KWJuQYSoYBRFiQSDwWAkEnG7K0SGFEVR/8zPxOLTjn9XVxeam5tRXV2dl+zR0VE8//zzGB0dBQBUV1czPyX/xhtvVB8X8vUfj8cRCoUQjUYRCARw7tw5rFq1qmDny7dC9Z+fP+7jvwERERGVIs6B3FWI8fdDfVrM/Lvuukvdlu/3AOvfzPgZ5C6Ov7XGxkb09fX1CSEanR7LBTcqOC64kdfxIuMujr+7ijH+LDbM8fXvPv4bEBERUSniHMhdHH/3FerfgPWvPXwPuIvjby2XBbcFhegQEREREcBig4iIiIiIiEqD7PWj7P0n8gIuuBEREVFByD5Zl73/REREREREVByy14+y95/IK7jgRkRERHkn+2Rd9v4TERERERFRccheP8refyIvWeR2B4iIiOzy25c0y5Zvl+yTda/3f3BwEABw0003Md+FfCIiIiKiYpC9fpQ93y6v14+ZeL3/stePsudTFoQQbGwFbQAiwWBQEHkVALVR8dkZ//Pnz4v9+/fr9tW2trY2EYlEsu5DKefn+/U/NDQkAoGAACACgYAYGhrKS26xFLv/Tsf/8uXL6v6Dg4N5708p5vMaQERERKWIcyB3WY2/l+tHP+Xn4z3A+jd7dsbfi/WjX/J5DbAWDAYFgIjIYi2Et5QkIiLPmp6eRltbG5qamvDEE0+Y7nfy5Ek0NjaitbUV09PTzM9TvlNe/8m4TGTo/wsvvGD4Z+YXJ5+IiIiIqFBkrx9lz3dKhvrRigz9l71+lD2fsqOIud9AIioYRVEiwWAwGIlE3O4KkSFFUdQ/8zOx+MzGf3p6Gnv27MHZs2fV5yorK3H//fcDAIaGhhCLxXD69GlMTk6q+7S0tODMmTNYsmSJ5XmZP5efr9e/DJN1K27138n4JxIJBAIB9ZYRdXV1GBgYwMKFC/PSl1LN5zWAiIiIShHnQO5KHX9Z6kc/5efyHmD9m7tM4+/V+tEv+bwGWGtsbERfX1+fEKLR8cHZ/FocG5uTBt5SkjwODn6Nur+/XzQ0NKj77927V/T39+etL6WYbzb+4XBYt62jo0MkEgnDjO7u7rRbSGTC/DlOXv9meBuN7DkZ/5MnT6bdLuXUqVN560up5ufjPUBEREQkGztzIC/Wj37JTx1/WepHP+VnWwew/s2PTOPv1frRL/msg63lcktJ1xdj2PzfwAU38jg7F5mZmRmxc+fOtIvZfGtubhYzMzNZ96GU843G//z587rnOzs7M/ahs7NTd4zVPduZfz0/10mWVybr2XK7/3bGP5lMing8Lurr69PeW/X19SIej4tkMpl1H0o9n4UGERERlSKrOZCX60e/5Gv3l6l+9FN+NnWA2/VjrrzUf7Px93r96Jd81sHWuODG5ukGLriRx9m5yDQ3N+v2q6qqEmVlZbrnQqFQ1n0o5Xyj8W9ra1Of6+7utt2P9vZ29bjW1lbT/Zh/PT+XSZaXJuvZ8EL/U8c/Go2KEydOiPb2dhEOh0VTU5OoqqoyLea177mmpiYRDodFe3u7OHHihIhGo2nnY356PgsNIiIiKkVWcyAv149+ydfuK1P96Kd8p3WAF+rHXHit/9rxl6l+9Es+62BrXHBj83QDF9zI4zJdZPr7+9XtZWVlIhaLqdvGx8d1E+sLFy44Pn+p56eO/8jIiPq4vLzcUV8SiYSoqKhQjx8ZGUnbh/n6/GwnWV6brDvllf6njv/FixdFTU1Nxgl0plZTUyMGBgbSzsf89HwWGkRERFSKzOZAXq8f/ZJvNEeVoX70U76TOsAr9WO2vNj/XGs6v9anxcpnHWyNC25snm7gght5XKaLzN69e9Xt4+PjadtjsZi6fdu2bY7PX+r5qePf1dWlPrb6KTczhw4dUo/v6upK2858fX42kywvTtad8FL/jcb/0qVLYu3atVlPpteuXSsuXbpkek7m6/NZaBAREVEpMpsDeb1+9Eu+0TxVhvrRT/l26wAv1Y/Z8Gr/U2s0WepHv+SzDraWy4LbAhARkaWnn34aAFBWVoaKioq07atXr0ZlZSUA4OWXX2Z+jvmjo6Pqn9esWeO4P2JuoT8ti/n28jOJx+MIhUKIRqMIBAI4d+4cVq1a5TjHLTL0v66uDj09PVi/fr3jYzds2IDe3l7U1dUxP8t8IiIiolImW/3op3wZ60fZ8zORoX60Ikv/Za4fZc+n/OOCGxGRTcuWLTPddvXqVeYXIL+mpsbxMUNDQ8zPU34qWSbrZmTq/+bNm9Hb24va2lrbx2zcuBE9PT3YtGkT83PMJyIiIip1MtaPsufLXj/Knp9KpvrRiEz9l71+lD2f8osLbkREGTQ0NAAAxsbGDCdrExMTuHbtGgBg3759zM8xv7q62nEftGKxmGUW863zzcg0WTciY/9ra2vR29uL8vLyjPuWl5ejp6fH0QSc+URERESUSrb60W/5TrldP8qeb0bG+lFLxv7LXj/Knk95lM19KNnYnDTwO9zI45DhvsWpX4qsvU97LBbL+5cul1p+6vhrvxS5srJSJBIJR/1ZunSpenymL11m/kja+Bvx6j3f7fJy/zON/8TEhO17s1+5csXx+Zmf+d+AiIiIyI/M5kBerx/9km80X5WhfvRTvtl7wMv1ox2y9N9o/GWoH/2SzzrYGr/DjYiogLZu3YpQKAQAmJ2dRWVlJcrKylBVVYU1a9ZgdnYWALB9+3bccsstzM8xv7q6GuFwGAAwPj6OBx980HZfnnnmGUxNTQEA7rjjDtOfkGO+eX4qGX8yTkv2/kej0YLsy3wiIiIiMiJb/eiHfJnrR9nzU8leP8ref9nrR9nzKU+yWaVjY3PSwN9wI4+DjZ/qmJmZEc3NzaY/ORIKhcTMzEzWfSjlfKPxj0Qiuuc7Ozsz9uHJJ5/UHROJREz3Zf71fKvXvyw/GWdGhv5n+vw5duyY7Z9gO378uOPzM9/eNYCIiIjIb6zmQF6uH/2Sn1qbyVI/+ik/9T0gQ/1oRbb+G30GyVA/+iWfdbC1XH7DzfXFGDb/N3DBjTzOyUWmv79f7Nu3T91/27ZtWd2GgvnXmY1/a2urbtuZM2dEMplMOz6RSIj29nbdvuFwOGNfmT/HbPxlm6ynkqX/mT5/7rnnHt0+69atE0ePHhVHjx4V69at02279957HZ+f+c6uAURERER+YWcO5MX60S/5qeMvS/3op3ztPrLUj2Zk7L/RZ5AM9aNf8lkHW+OCG5unG7jgRh7Hi4y7zMZ/ampKtLS06LYDEAcOHBCHDx8WR44cEYcOHRIVFRW67S0tLWJqairjeZlvPv4yTta1ZOp/ps+fXbt2CQBi5cqV4siRI2JyclLdNjk5KQ4fPixWrFghAIjdu3c7Pj/zeQ0gIiKi0sQ5kLtSx1+W+tFP+dr9ZKkfjchU/2oZfQbJUD/6JZ/XAGtccGPzdOOCG3kdLzLushr/qakpEQ6H0ybVZq2trc3WZJ3516WOv6yT9Xmy9T/T58+WLVvEwYMHxdjYmGnG2NiY6OjoEPX19Y7Pz3xeA4iIiKg0cQ7kLqPxl6F+9FN+6v4y1I+pZKt/tYzeAzLUj37J5zXAGhfc2DzduOBGXseLjLvsjH8kEhEHDhwwnUi3trZa3vM9k1LO1+4n82RdCDmLDavXfzKZFMPDw7azhoeHDW+rYob5c3gNICIiolLEOZC7rMbfy/Wjn/K52Oau1PeALPWjX/J5DbCWy4KbIuYWRIgKRlGUSDAYDEYiEbe7QmRIURT1z/xMLD4n4z86Oornn38eo6OjAIDq6mo0Nzejuro6L30pxXzt+AcCAUSjUQQCAZw7dw6rVq3KS7+KIR6PIxQKSdd/fv64j/8GREREVIo4B3KXnfH3Yv3op3ztv8HQ0JAU9eM8WevfefF4HDU1NepjfgYVH68B1hobG9HX19cnhGh0eiwX3KjguOBGXseLjLs4/u7Sjj8AaSfrshYbfP27j/8GREREVIo4B3IXx999sv4byFz/Avr+z5Np/P1C1td/seSy4LagEB0iIiIi+cg+WZex/0RERERERER2yF7/Gi22EfkNF9yIiIgIAKSerMtabBARERERERFl4of6V9t/Ir/ighsREREBgNSTdVmLDSIiIiIiIiIrfql/tf0n8qtFbneAiIho3lNPPeWpL1EuhXwZ+anYKIbBwUEAwE033cR8IiIiIiKf8kN9Wsx8Wfip/i1G/2WvT4uVTwUkhGBjK2gDEAkGg4LIqwCojYpPO/7zra2tTUQikawzz58/L/bv32+YzXzzfBkMDQ2JQCAgAIhAICCGhobc7pIjqf3Xjv/g4GDez3f58mXm28yX5T1ARERElA+cA7nLD/WjX/K9/B7wW/2r7X8hxt9P9Wkx6l+vv/7dFAwGBYCIyGYtJJuD/N4ALAbQCuA0gF8AmATwXwCiAB4HsAuAUsDzlwH4AICvAPgRgBEAMwCGAfQD+EcAv+sw839aXVgs2qt5+PtwwY08jRcZd1l9BoXDYTE1NWU7a2pqSrS2ttr+jGO+XJMsPxYb2vH/0pe+lPdzHj9+nPk282V4DxARERHlC+dA7vJD/einfC/yY/2rVYjx91N9Woz618uvf7flsuCmiLkFEfoNRVG2ATgJoD7Drt8BcEAI8cs8n383gKMA1tvY/X8D+KAQ4ic2cr8KYH8WXfqVEGJdFsdpzx0JBoPBSCSSSwxRwSiKov6Zn4nFpx3/1tZWnD59GpOTk+pzLS0tOHPmDJYsWWKZMz09jT179uDs2bPqc5WVlbj//vsBAENDQ4jFYsxPyR8fH1cfe/n179fbaGhf/3V1dRgYGMDChQvzcs5EIoFAIKDeMoL51vmAt98DRERERPnEOthd2vHX8nr96Kf8w4cPq9u89h7wa/2rle/PIL/Vp8Wof+d57fXvBY2Njejr6+sTQjQ6PjibVTq/NgC3AhiHfpU3CSCGud8yS10BfhXAW/J4/rsNziF+c+6fA/i1wbYxAO+wkX1Zc8wwgJ/YbM/n4e/F33AjT9O+p/bu3Sv6+/vzlt3f3y8aGhqYb5GvHf953d3duufb2toyZoXDYd0xHR0dIpFIGO7L/Ov5RuPvNX7+yb7U6/qpU6fydt6TJ08y32E+ERERUakoxBzID/VpMfPnm0z1o5/yvVoH+Ln+1cr3+PuxPi10vhdf/17BW0rmZ7FrBYDXNC+2WQCfA7BKs08AQGfKi7IPwMI8nD8EIKHJnQHwEICNmn0WYG5R8JspfYgDqLHIXo65hcP5/f+PIo8tF9zI04wuNs3NzWJmZibrzJmZGbFz507TixnzjfO1Ojs7ddus7tl+/vx53b6dnZ0Z+8D8OV6fZPm92Eh9D9TX14t4PC6SyWTW50wmkyIej4v6+nrmO8wnIiIiKhV+qB/9ki+EPPWjn/K9WAf4vf7V0o6/rPWj7Plee/17CRfc8rMo9GjKi+0DFvs+lLLvR3I8twLgh5q8GQC/l+GY1D580WLf5pR9N+bS3yz+flxwI08zu+CEQqGsM5ubm3VZVVVVoqysjPkm+WYX+fb2dnVba2uraV5bW5u6X3d3t+1+MF9Yjr/bSqHYMPv8qaqqEk1NTSIcDov29nZx4sQJEY1G046PRqPixIkTor29XYTDYdHU1CSqqqpMc5lvnU9ERERUKlj/uptvNAeVoX70U77X6oBSqH+1/FA/+iWf0nHBLfcFoTcDmNK80P4lw/4KgF7N/r8EsCCH89+W8kL/rI1jFAAvaY65AmCpyb7/l2a/ERfGlwtu5Gna99/4+LhuYn3hwgXHedrbJJaVlYlYLKZuY356vtVFPpFIiIqKCnX7yMhI2j4jIyPq9vLyckd9Yb6wHH83lUqxkWniO99qamrEwMBA2vEXL14UNTU1tnOYz0KDiIiISAjjeagM9aNf8o3moDLUj37K91IdUCr1r5Yf6ke/5FM6LrjlviD0P1JeaI02jvn9lGN25nD+/5WStcbmcR9LOe7dJvs9rtnnWRfGlwtu5GmpF5lYLKY+3rZtm+O8vXv3qsePj4+nbWe+Pj/TRf7QoUPq9q6urrTtXV1d6narn3IzU+r5XpxklVKxYWfyu3btWnHp0iXTjEuXLom1a9dmPVlnvvfeA0RERESFZjQXkqF+9Eu+2RzU6/Wjn/K9UgeUUv2r5Yf60S/5lC6XBbcFIAC4XfPnV4UQERvH/BuAq5rHf5TD+W/R/PkXQoiYzeN+nPJ4rcl+Qc2f+2z3iqhErV69GpWVlQCAl19+2fHxTz/9NACgrKwMFRUVzHeYn0rMLdwDAEZHR9O2a59bs2aN4/4w31vi8ThCoRCi0SgCgQDOnTuHVatWud0t2/Ld/w0bNqC3txd1dXWm+9TV1aGnpwfr169nfp7ziYiIiEqBzPWj7PmpZK8fZc8vNta/erLXj7LnU35wwW3O72j+/H07BwghZgBor7S35XD++wC8H3O3fnzYwXHVKY+nU3dQFGUpgC2ap7jgRmTD1atXM++UwbJly5ifZb7W0NCQ7cyamhrH/WC+d7DY0Nu4cSN6enqwadOmjPtu3rwZvb29qK2tZX6e8omIiIhKhez1o+z5WrLXj7LnFxPrXz3Z60fZ8yl/Sn7BTVGUGgArNU9FHRx+WfPnOkVRlGz6IIToF0J8Qwjxd0KIv3dw6O+lPP6ZwT6/DWCR5nFEUZTfUhTlC4qi/EBRlFFFUaYVRfmVoijPKopyj6IoNzj9OxD5ycTEBK5duwYA2Ldvn+PjGxoaAABjY2OGk0HmW+enisWu/9JvdXXqzxkYP+cE872BxYZeeXk5enp6HE2Qa2tr0dvbi/LycubnmE9ERERUSmSuH2XPTyV7/Sh7frGw/tWTvX6UPZ/yLJv7UPqpAWiC/r6lf+Lg2AdTjl1dxH7XAPi15ty/AqAY7He3Zp9rAJ5E5nu3jgD4aB77yu9wI0/Tvv5jsVjevxRZe5925qfna8ffyNKlS9Xtmb4UubKyUiQSCUf9KfX8TONfDKV6z3oh9OOf2q5cueK4LxMTE7bv08583rueiIiISpfRXEiG+tEv+WZzUK/Xj37Kd6sOKOX6V8sP9aNf8ikdv8MtN6nL7284OPY/Ux7fmGNfnPh/AGh/H/1LQsytbqXQfn/bQszdunLeJIBfQv9ddMDcrSr/SVGUR/PRUSKZrFmzBrOzswCA7du345ZbbslwRLqtW7ciFAoBAGZnZ1FZWYmysjJUVVUx3yDfyjPPPIOpqSkAwB133GH6E2zhcBgAMD4+jgcffNB2X5jvPv5kn7lo1Mkv3Ts/hvlERERENE+W+tEv+UZkrx9lzy8G1r/mZK8fZc+nPMpmlc5PDcAfQ7+q+7sOjv2TlGPfWaQ+/8+U88YBVJrsG0nZdxbA3wIIaPZRAGwD8CUAyZT9P52H/vI33MjTYPDTHaFQSMzMzGSdOTMzI5qbm01/eoT5xvlaTz75pG5bJBIxzYtEIrp9Ozs7M/aB+XPMxr8Y+JN9xp8/8+348eOO844dO2b7J+SYz5/sIyIiotLlh/rRL/lCyFM/+im/2HUA6189P9SPfsmndLn8hpv2u71K1eKUx9a/bmG9r/GPqOSRoih/CuAhzVNJAHcKIcYN9i0DcLPmqf8CsEcI8X3tfkIIAeBlAAcURTkD4KuY+204AHhQUZQnhRD/YaNvEZNNWyYnJ/HDH/4wUwSR67Zt24bHH388q59c0yorK0Nvby8uXLiAv/qrv8JTTz3FfJP83/7t39ZtSyaTOHjwoO4n0cLhMILBYGqMKhgMorW1FadOnQIAvP/978eZM2dw++23I/XrNZmvz3cLf7Iv3bp16/Dqq6+qjwcGBhxnpB6zbt06PPDAAwCAgwcPMt8gX5vJuQoRERGVorNnz+Z0vJ/q02Lmz3vggQekqR/9ll8srH8zk6V+9Ev+n/3Zn6nPsw5ONzk5mfWxytxaS+lSFOWDAL6ieWq7EOJ5m8feCeDLmqeahRDfzWP3Us/3fwL4O8z9Rtq8+4UQf22yfxmAdwOoBbARwHeEED02ztMO4KDmqaNCiI/YOM50wa2+vn7Z1772tUwRRK7YunWr+udS/0x0g3bCe+jQIXz2s5/FxMSE+lxLSwvOnDmDJUuWWOZMT09jz549acXigQMHcPPNN0NRFFy7do35FsV0sV7/LDau077+Jycn8eijj+Lzn/88/vM//xO7d+9Gd3e3o7zdu3fj29/+NlauXInPfOYzuPvuu7F06VIAwNTUFPMN8rVfIn3hwgVHeURERESyYh3sLrOFH6/Xj37Kv+eee9TnC/keYP1rLPU9IEv96Jd87fizDk73gQ98AD/60Y/6hBCNjg/O5tfi/NQAfAD6X6NscXBs6i0lmwrURwXA/0L6r3w+UqDzLQcwpjnPaznm8ZaS5Gngr1G7yuCzTW1tbW1iamrKdtbU1JQIh8O2fyWf+cW/jQBvo6FnNP5jY2Oio6ND1NfXO87bsmWLOHjwoBgbGzPdh/n6fF4DiIiIqBRxDuQuP9SPfsovFNa/5rTjL1P96Jd8XgOs5XJLSdcXvNxuAN6b8iG718Gxf55ybH0B+rcMwNcNLgYPFXhcnko537ocsrjgRp7Gi4y7jCa7ra2tlvdkzyQSiYgDBw6YTqaZb5xfaCw20lmN//DwsEgmk7azksmkGB4etr0/8+fwGkBERESliHMgd/mhfvRLfqHeA6x/raWOvyz1o1/yeQ2wlsuCG28pqShNAH6geeqAEOLLNo99EMBfaZ5aIYQYyWPfNgDoAtCgeVoA+AshxBfydR6Tcz+CuQXFeU1CCLNbRmbKigSDwWAkktXhRAWn/TXqUv9MdIN2/Lu6utDc3Izq6uq8ZI+OjuL555/H6OgoAKC6upr5Kfk33nij+riQr3/eRsMYP3/cx38DIiIiKkWcA7mrEOPvh/q0mPl33XWXui3f7wHWv5nxM8hdHH9rjY2N6Ovry+qWklxwU5SVAIY1T90nhPi8zWOPAfjwbx5eBbBc5GlAFUX5bwD+XwA1mqenMbcg+NV8nCPD+T8P4C81T71TCPFSlllccCNP40XGXRx/dxVj/FlsmOPr3338NyAiIqJSxDmQuzj+7ivUvwHrX3v4HnAXx99aLgtuCwrRIZkIId4AENc8tcXB4dp9B/K42PZ+AN+BfrHtDQC/m81im6IoNyiKstnhYStTHr/h9LxEREQsNoiIiIiIiKgUyF4/yt5/Ii8o+QW333hR8+d32jlAUZTFALZpnvqB2b5OKIryYQBfA7BU83QUc79h9oLDrMcURZkBMArgx4qiOPmEbNL8eQzAz5ycm4iISPbJuuz9JyIiIiIiouKQvX6Uvf9EXsEFtzndmj/fpCiKnd9y2wWg3CQjK4qi3AHgMej/XZ4F8N+EED/NIvJVAGWax++12Y966L837pwQIpnF+YmIqETJPlmXvf9ERERERERUHLLXj7L3n8hLFrndAY/oBPAIgMW/efwXAA6Y7azM3eT0U5qnhpDjgpuiKE0AjgFQNE+fxNx3ts1mGdsF4AHN43sURfkXIUTCoh8KgC+k9OPRLM9PRJRXfvuSZtny7ZJ9su71/g8ODgIAbrrpJua7kE9EREREVAyy14+y59vl9foxE6/3X/b6UfZ8yoIQgm3uq9eOAhCa9hGLfR9K2fdTOZ57OYCfpGR+FcCCPPy9elNy/2+LfRUAD6fs/2we+hAJBoOCyKu0r3kqPjvjf/78ebF//36R8vmktra2NhGJRLLuQynn5/v1PzQ0JAKBgAAgAoGAGBoayktusRS7/07H//Lly+r+g4ODee9PKebzGkBERESliHMgd1mNv5frRz/l5+M9wPo3e3bG34v1o1/yeQ2wFgwGBYCIyGYtJJuD/NgArAYwrHmxJQH8A4D1mn22APh6ygf5RQBLTDJ3puz7nMl+96fs9+9mmVn8vW4GcDUl/wzmvqtO+c0+CwBsB3A2Zb84gA156AMX3MjTeJFxl9X4T01NidbWVtOJdGoLh8NiamrK9rmZn9/XP4sN55yO//Hjx9X9v/SlL+W9P6WYz2sAERERlSLOgdxlNP4y1I9+ys/1PcD6Nzd2xt+L9aNf8nkNsJbLgtv8ggsBUBSlGXOLUctTNsUBLASwIuX51wFsF0L82CRvJ4Bzmqd6hBA7U/ZZBuCXAG7UPP0GgDGH3QeAvxNC/J1BP94L4DSAJSmbJgCMAngz9N9HB8z9nVuEEANZ9CP1/JFgMBiMRCK5RhEVxNydVOfwM7H4zMZ/enoae/bswdmzZ9XnKisrcf/99wMAhoaGEIvFcPr0aUxOTqr7tLS04MyZM1iyJPUjT4/5c/n5ev17/TYUmbjVfyfjn0gkEAgE1FtG1NXVYWBgAAsXLsxLX0o1n9cAIiIiKkWcA7krdfxlqR/9lJ/Le4D1b+4yjb9X60e/5PMaYK2xsRF9fX19QohGxwdns0rn5wbgdzD3W2uZflLifwN4W4asnSnHPGewzx/YOJfd1mHRl9/G3G/O2ck5jTz8Zpvm3PwNN/I07es/k/7+ftHQ0KDuv3fvXtHf35+3vpRivtn4h8Nh3baOjg6RSCQMM7q7u3X7trW1Zewr8+c4ef2bcfsn43Ll9dtozDt58mTaNfvUqVN560up5ufjPUBEREQkGztzIC/Wj37JTx1/WepHP+VnWwew/s2PTOPv1frRL/msg63xlpL5X3RbBKANwDcAvIK5WzJO/ubPXwPw32Hj+9Vgv/OV7wAAIABJREFUb8Htk6lvjhya6YLbb86lALgdc99XN4C5326bARADEAFwCMA7CjCeXHAjT7NzkZmZmRE7d+40ff81NzeLmZmZrPtQyvlG43/+/Hnd852dnRn70NnZqTvG6p7tzL+en+skyyuT9Wy53X87459MJkU8Hhf19fVp7636+noRj8dFMpnMug+lnp/re4CIiIhIRlZzIC/Xj37J1+4vU/3op/xs6gC368dcean/ZuPv9frRL/msg61xwY3N0w1ccCOPs3ORaW5u1u1XVVUlysrKdM+FQqGs+1DK+Ubj39bWpj7X3d1tux/t7e3qca2trab7Mf96fi6TLC9N1rPhhf6njn80GhUnTpwQ7e3tIhwOi6amJlFVVWVazGvfc01NTSIcDov29nZx4sQJEY1G087H/PR8FhpERERUiqzmQF6uH/2Sr91XpvrRT/lO6wAv1I+58Fr/teMvU/3ol3zWwda44Mbm6QYuuJHHZbrI9Pf3q9vLyspELBZTt42Pj+sm1hcuXHB8/lLPTx3/kZER9XF5ebmjviQSCVFRUaEePzIykrYP8/X52U6yvDZZd8or/U8d/4sXL4qampqME+hMraamRgwMDKSdj/np+Sw0iIiIqBSZzYG8Xj/6Jd9ojipD/einfCd1gFfqx2x5sf+51nR+rU+Llc862BoX3Ng83cAFN/K4TBeZvXv3qtvHx8fTtsdiMXX7tm3bHJ+/1PNTx7+rq0t9bPVTbmYOHTqkHt/V1ZW2nfn6/GwmWV6crDvhpf4bjf+lS5fE2rVrs55Mr127Vly6dMn0nMzX57PQICIiolJkNgfyev3ol3yjeaoM9aOf8u3WAV6qH7Ph1f6n1miy1I9+yWcdbC2XBbcFICIiS08//TQAoKysDBUVFWnbV69ejcrKSgDAyy+/zPwc80dHR9U/r1mzxnF/xNxCf1oW8+3lZxKPxxEKhRCNRhEIBHDu3DmsWrXKcY5bZOh/XV0denp6sH79esfHbtiwAb29vairq2N+lvlEREREpUy2+tFP+TLWj7LnZyJD/WhFlv7LXD/Knk/5xwU3IiKbli1bZrrt6tWrzC9Afk1NjeNjhoaGmJ+n/FSyTNbNyNT/zZs3o7e3F7W1tbaP2bhxI3p6erBp0ybm55hPREREVOpkrB9lz5e9fpQ9P5VM9aMRmfove/0oez7lFxfciIgyaGhoAACMjY0ZTtYmJiZw7do1AMC+ffuYn2N+dXW14z5oxWIxyyzmW+ebkWmybkTG/tfW1qK3txfl5eUZ9y0vL0dPT4+jCTjziYiIiCiVbPWj3/Kdcrt+lD3fjIz1o5aM/Ze9fpQ9n/Iom/tQsrE5aeB3uJHHIcN9i1O/FFl7n/ZYLJb3L10utfzU8dd+KXJlZaVIJBKO+rN06VL1+Exfusz8kbTxN+LVe77b5eX+Zxr/iYkJ2/dmv3LliuPzMz/zvwERERGRH5nNgbxeP/ol32i+KkP96Kd8s/eAl+tHO2Tpv9H4y1A/+iWfdbA1focbEVEBbd26FaFQCAAwOzuLyspKlJWVoaqqCmvWrMHs7CwAYPv27bjllluYn2N+dXU1wuEwAGB8fBwPPvig7b4888wzmJqaAgDccccdpj8hx3zz/FQy/mScluz9j0ajBdmX+URERERkRLb60Q/5MtePsuenkr1+lL3/stePsudTnmSzSsfG5qSBv+FGHgcbP9UxMzMjmpubTX9yJBQKiZmZmaz7UMr5RuMfiUR0z3d2dmbsw5NPPqk7JhKJmO7L/Ov5Vq9/WX4yzowM/c/0+XPs2DHbP8F2/Phxx+dnvr1rABEREZHfWM2BvFw/+iU/tTaTpX70U37qe0CG+tGKbP03+gySoX70Sz7rYGu5/Iab64sxbP5v4IIbeZyTi0x/f7/Yt2+fuv+2bduyug0F868zG//W1lbdtjNnzohkMpl2fCKREO3t7bp9w+Fwxr4yf47Z+Ms2WU8lS/8zff7cc889un3WrVsnjh49Ko4ePSrWrVun23bvvfc6Pj/znV0DiIiIiPzCzhzIi/WjX/JTx1+W+tFP+dp9ZKkfzcjYf6PPIBnqR7/ksw62xgU3Nk83cMGNPI4XGXeZjf/U1JRoaWnRbQcgDhw4IA4fPiyOHDkiDh06JCoqKnTbW1paxNTUVMbzMt98/GWcrGvJ1P9Mnz+7du0SAMTKlSvFkSNHxOTkpLptcnJSHD58WKxYsUIAELt373Z8fubzGkBERESliXMgd6WOvyz1o5/ytfvJUj8akan+1TL6DJKhfvRLPq8B1rjgxubpxgU38jpeZNxlNf5TU1MiHA6nTarNWltbm63JOvOvSx1/WSfr82Trf6bPny1btoiDBw+KsbEx04yxsTHR0dEh6uvrHZ+f+bwGEBERUWniHMhdRuMvQ/3op/zU/WWoH1PJVv9qGb0HZKgf/ZLPa4A1LrixebpxwY28jhcZd9kZ/0gkIg4cOGA6kW5tbbW853smpZyv3U/myboQchYbVq//ZDIphoeHbWcNDw8b3lbFDPPn8BpAREREpYhzIHdZjb+X60c/5XOxzV2p7wFZ6ke/5PMaYC2XBTdFzC2IEBWMoiiRYDAYjEQibneFyJCiKOqf+ZlYfE7Gf3R0FM8//zxGR0cBANXV1WhubkZ1dXVe+lKK+drxDwQCiEajCAQCOHfuHFatWpWXfhVDPB5HKBSSrv/8/HEf/w2IiIioFHEO5C474+/F+tFP+dp/g6GhISnqx3my1r/z4vE4ampq1Mf8DCo+XgOsNTY2oq+vr08I0ej0WC64UcFxwY28jhcZd3H83aUdfwDSTtZlLTb4+ncf/w2IiIioFHEO5C6Ov/tk/TeQuf4F9P2fJ9P4+4Wsr/9iyWXBbUEhOkRERETykX2yLmP/iYiIiIiIiOyQvf41Wmwj8hsuuBEREREASD1Zl7XYICIiIiIiIsrED/Wvtv9EfsUFNyIiIgIAqSfrshYbRERERERERFb8Uv9q+0/kV4vc7gAREdG8p556ylNfolwK+TLyU7FRDIODgwCAm266iflERERERD7lh/q0mPmy8FP9W4z+y16fFiufCkgIwcZW0AYgEgwGBZFXAVAbFZ92/OdbW1ubiEQiWWeeP39e7N+/3zCb+eb5MhgaGhKBQEAAEIFAQAwNDbndJUdS+68d/8HBwbyf7/Lly8y3mS/Le4CIiIgoHzgHcpcf6ke/5Hv5PeC3+lfb/0KMv5/q02LUv15//bspGAwKABGRxVoIbylJRESec/LkSTQ2NqK1tRXT09O2j5uenkZbWxuamprwxBNPMD/LfK/y40/2ab3wwgt5P6c2k/nW+UREREREbpC9fpQ936v8WP8Wuv9+qk9Z/8pLEXO/gURUMIqiRILBYDASibjdFSJDiqKof+ZnYvFpx7+1tRWnT5/G5OSk+lxLSwvOnDmDJUuWWOZMT09jz549OHv2rPpcZWUl7r//fgDA0NAQYrEY81Pyx8fH1cdefv37tdjQvv7r6uowMDCAhQsX5uWciUQCgUBAvWUE863zAW+/B4iIiIjyiXWwu7Tjr+X1+tFP+YcPH1a3ee094Nf6Vyvfn0F+q0+LUf/O89rr3wsaGxvR19fXJ4RodHxwNr8Wx8bmpIG3lCSPg+bXqPfu3Sv6+/vzlt3f3y8aGhqYb5EPg19j7+7uTruFRCbhcFh3TEdHh0gkEob7Mv96vtH4e02p3EYDgDh16lTeznvy5EnmO8wnIiIiKhWFmAP5oT4tZv58k6l+9FO+V+sAP9e/Wvkefz/Wp4XO9+Lr3ytyuaWk64sxbP5vXHAjrzO62DQ3N4uZmZmsM2dmZsTOnTtNL2bMN87X6uzs1G2zumf7+fPndft2dnZm7APz53h9kuX3YiP1PVBfXy/i8bhIJpNZnzOZTIp4PC7q6+uZ7zCfiIiIqFT4oX70S74Q8tSPfsr3Yh3g9/pXSzv+staPsud77fXvJVxwY/N0AxfcyOPMLjihUCjrzObmZl1WVVWVKCsrY75JvtlFvr29Xd3W2tpqmtfW1qbu193dbbsfzBeW4++2Uig2zD5/qqqqRFNTkwiHw6K9vV2cOHFCRKPRtOOj0ag4ceKEaG9vF+FwWDQ1NYmqqirTXOZb5xMRERGVCta/7uYbzUFlqB/9lO+1OqAU6l8tP9SPfsmndFxwY/N0AxfcyOO0F5nx8XHdxPrChQuO87S3SSwrKxOxWEzdxvz0fKuLfCKREBUVFer2kZGRtH1GRkbU7eXl5Y76wnxhOf5uKpViI9PEd77V1NSIgYGBtOMvXrwoampqbOcwn4UGERERkRDG81AZ6ke/5BvNQWWoH/2U76U6oFTqXy0/1I9+yad0XHBj83QDF9zI41IvMrFYTH28bds2x3l79+5Vjx8fH0/bznx9fqaL/KFDh9TtXV1dadu7urrU7VY/5Wam1PO9OMkqpWLDzuR37dq14tKlS6YZly5dEmvXrs16ss58770HiIiIiArNaC4kQ/3ol3yzOajX60c/5XulDiil+lfLD/WjX/IpXS4LbgtAREQ6q1evRmVlJQDg5Zdfdnz8008/DQAoKytDRUUF8x3mpxJzC/cAgNHR0bTt2ufWrFnjuD/M95Z4PI5QKIRoNIpAIIBz585h1apVbnfLtnz3f8OGDejt7UVdXZ3pPnV1dejp6cH69euZn+d8IiIiolIgc/0oe34q2etH2fOLjfWvnuz1o+z5lB9ccCMiMnD16tWcM5YtW8b8LPO1hoaGbGfW1NQ47gfzvYPFht7GjRvR09ODTZs2Zdx38+bN6O3tRW1tLfPzlE9ERERUKmSvH2XP15K9fpQ9v5hY/+rJXj/Knk/5wwU3IqIUExMTuHbtGgBg3759jo9vaGgAAIyNjRlOBplvnZ8qFoupf66urk7bbvScE8z3BhYbeuXl5ejp6XE0Qa6trUVvby/Ky8uZn2M+ERERue/111/HZz/7Wdx222248cYbsXjxYqxbtw7Nzc145JFHMDw8XJDzXrt2DU8++SQ++MEPoq6uDjfccAMWL16Mmpoa3Hrrrfj0pz+NwcFBx7k//elP8Rd/8RdoamrCDTfcgCVLluCtb30rfu/3fg9f/OIXMTExkbe/w9e//nUoigJFUbBz586M+8tcP8qen0r2+lH2/GJh/asne/0oez7lWTb3oWRjc9LA73Ajj4PmvsWxWCzvX4qsvU8789PzkeG+0UuXLlW3Z/pS5MrKSpFIJBz1p9TzM41/MZTqPeuF0I9/arty5YrjvkxMTNi+Tzvzee96IiIir3r88cdFRUWF5XX7xhtvFE888URez/vCCy+ITZs2ZZyHLFiwQHzsYx8TU1NTtnIfeughsXjxYsvM9evXi+985zs5/x1ef/11sWLFCjV3x44dhvsZ9UGG+tEv+WZzUK/Xj37Kd6sOKOX6V8sP9aNf8ildLt/h5vpiDJv/G7jgRh5ndsHZvn171pmhUEiXtWjRIlFZWcl8k3yzi3x3d7e67Y477jDNC4fD6n4PPPCA7X4wX1iOfzGUerFhNel96aWXHPfnxRdftD1hZz4LDSIiIi/6x3/8x7RrdF1dndi5c6fYuHFj2rbHH388L+f95je/KRYtWqTLftOb3iTe+c53ilAoJDZv3px27ubm5oyLbp/+9Kd1xyiKIrZu3Sp27Ngh3vKWt+i2lZWViWeffTanv8e+fft0mXYX3GSqH/2QbzQHlaF+9FO+G3VAqde/Wn6oH/2ST+m44Mbm6QYuuJHHGV1sQqGQmJmZyTpzZmZGNDc3m17MmG+cr/Xkk0/qtkUiEdO8SCSi27ezszNjH5g/x81JFosN48+f+Xb8+HHHeceOHbM9YWc+Cw0iIiKviUQiut8oCgaDab9V9N3vflfcdNNN6j6LFy/O6jePtF599VWxfPlyNbOqqko89thjaTXPj370I/He975XN3/46Ec/apr71FNP6fZ9z3veI1555RV1ezKZFE899ZRYvXq1us8NN9wgXn/99az+Hl/+8pfT5jd2FtxkrR/9ki+EPPWjn/KLXQew/tXzQ/3ol3xKxwU3Nk83cMGNPE57kdm2bVvOxZpWf3+/7icMmZ+en3qRTyQSor29Xfd8OBzOmNXa2qo75syZMyKZTKbtx3x9vluTLBYbc7Tjv27dOt3je++913HePffck5Z59OhRcfToUeab5LPQICIi8o7t27er1+UtW7aI//qv/zLcb2hoSHfrx9///d/P6bx/8id/omaVl5eLvr4+032TyaT4oz/6I3X/BQsWiGg0mrbf7Oysro/bt28X09PThpmXL1/W3QbyE5/4hOO/wy9/+Utxww03pP1Hqp0Ft3zxQ31azPz5JlP96Kf8YtYBrH/Tpb4PZKkf/ZLPOtgaF9zYPN3ABTfyOF5k3KUd/0OHDqV9V0NLS4ut70aYmpoSLS0taZO2AwcOiMOHD4sjR44w3yDfjdc/i43rtOM/OTkpDh8+rP5ny+7dux3n7dq1SwAQK1euFEeOHBGTk5PqNuYb5/MaQERE5A2pv5XyrW99y3L/Z599Vrf/wMBAVuednJzUzbHvu+++jMcMDw+L8vJy9Rij29Z94xvfULcrimK4KKf12GOPqfsvXrxYjI6OOvp77N69Wz1eu/BWzAU3ss+sJvN6/ein/GK9B1j/Gkv9t5GlfvRLPq8B1rjgxubpxgU38jpeZNxltQDU1tZm+4vIhZibVGvv156pMb/4C24sNvSMxn9sbEx0dHSI+vp6x3lbtmwRBw8eFGNjY6b7MF+fz2sAERGRN3zyk59Ur8nr1683/G2XVG9/+9vVY9rb27M6b09Pj24+cPHiRVvHvec971GP2bNnT9r297///er2d7/73RnzpqamdLe1dHL7sH/6p39SjwuFQuJDH/oQF9w8zg/1o5/yC4X1rznt+MtUP/oln9cAa1xwY/N0AxfcyON4kXGX0WS3tbXV8p7smUQiEXHgwAHTyTTzjfMLjcVGOqvxHx4etvUfTfOSyaQYHh62vT/z5/AaQERE5A0NDQ3qNfnDH/6wrWM+/vGPq8c0NDRkdd4TJ06IxYsXC2DuN9GuXbtm67j9+/er537HO96Rtr26ulrd/uCDD9rK3LNnj3rM+973PlvHvPLKK+pC3fLly8VPf/pTceedd3LBzeP8UD/6Jb9Q7wHWv9ZSx1+W+tEv+bwGWMtlwU0RcwsiRAWjKEokGAwGI5GI210hMqQoivpnfiYWn3b8u7q60NzcjOrq6rxkj46O4vnnn8fo6CgAoLq6mvkp+TfeeKP6uJCv/3g8jlAohGg0ikAggHPnzmHVqlUFO1++Far//PxxH/8NiIiI3Hft2jW86U1vwszMDADgH/7hH/Dxj38843FHjx7FRz7yEQDAwoULceXKFSxdutTx+YUQeOONN/D666/jlltusXXMrbfeihdffBEAsHv3bnR3d6vbfv7zn6O2tlZ9/M1vfhN79uzJmHnffffh85//PADgLW95C1599dWM/W5pacFzzz0HAHj00Udx991346677sLjjz8OANixY4e6XYtzIHcVYvz9UJ8WM/+uu+5St+X7PcD6NzN+BrmL42+tsbERfXNf6Nro9NhFhegQERFRNvbt25fXvOrq6rxn+i2/GFhsEBEREZGVV155RV1sA4C3v/3tto5729vepv45kUjgZz/7GbZs2eL4/Iqi4M1vfjPe/OY329r/5z//OX7wgx+ojwOBgG774OCg7nE2f59f/epXmJycRHl5uen+f//3f68upoVCIXzsYx+zdR7yJz/Up8XM1y645ZPs9aPs/Sdy2wK3O0BERET+JftkXfb+ExEREcngtdde0z1es2aNreNWr16texyLxfLWJyvt7e1IJpPq4/e973267fn6+7z++uum+/74xz/GX/7lXwIAli9fjmPHjul+Y4GIik/2+lH2/hN5ARfciIiIqCBkn6zL3n8iIiIiWYyMjOge33DDDbaOq6qq0j2ev1VcIZ0+fRpf+cpX1Mfvete7sH37dt0+2r/PwoULsXz5clvZdv8+yWQSd955J65evQoAOHToEDZu3GjrHERUGLLXj7L3n8gruOBGREREeSf7ZF32/hMRERHJZGpqSvfY6jaKWkuWLLHMybfz58/jgx/8oPp40aJFeOSRR9L20/bD7t8FsP/3efjhh/H9738fANDS0sJbSRK5TPb6Ufb+E3kJv8ONiIik4bcvaZYt3y7ZJ+te7//8d4LcdNNNzHchn4iIiPJvdnZW93jhwoW2jlu0SP/fWteuXctbn1L19fVh165d+PWvf60+9zd/8zd45zvfmbav9u9j9+8C2Pv7DAwMoL29HQBvJel3stePsufb5fX6MROv91/2+lH2fMqCEIKNraANQCQYDAoirwKgNio+O+N//vx5sX//ft2+2tbW1iYikUjWfSjl/Hy//oeGhkQgEBAARCAQEENDQ3nJLZZi99/p+F++fFndf3BwMO/9KcV8XgOIiIjc9y//8i+6a/Ibb7xh67h4PK477qtf/WpB+nfu3DlRWVmpO9ddd91luv/nPvc5db/ly5fbPs9LL72kO8f3v/993fbZ2VnR2Niobn/00UcNc+688051nx07dhjuwzmQu6zG38v1o5/y8/EeYP2bPTvj78X60S/5vAZYCwaDAkBEZLEWwltKEhGRZ01PT6OtrQ1NTU144oknTPc7efIkGhsb0draiunpaebnKd8pr/9kXCYy9P+FF14w/DPzi5NPREREhbFs2TLdY7u3hkzdb+nSpXnr07wnnngCt99+O8bHx9XnWltb8dhjj5keo/37OLnNZaa/z+c//3lEIhEAvJWkH8leP8qe75QM9aMVGfove/0oez5lRxFzv4FEVDCKokSCwWBwflJI5DXa22/wM7H4zMZ/enoae/bswdmzZ9XnKisrcf/99wMAhoaGEIvFcPr0aUxOTqr7tLS04MyZM2nff5CK+XP5+Xr9yzBZt+JW/52MfyKRQCAQUG8ZUVdXh4GBAUe3KWJ+Ol4DiIiI3Nfb24sdO3aojwcGBhAIBDIeNzAwgJtvvlmX09zcnJc+CSFw8OBBHDx4UPf8n/7pn+Kf//mfsWCB+c+wf+UrX8Gdd96pPv71r3+dtqho5Jvf/Cb+4A/+QH38i1/8AuvXrwcA/Pu//zve8Y53YHZ2FsuXL8cPf/hD1NbWGubcddddePzxxwEAO3bswHPPPZe2D+dA7kodf1nqRz/l5/IeYP2bu0zj79X60S/5vAZYa2xsRF9fX58QotHxwdn8Whwbm5MG3lKSPA4Ofo26v79fNDQ0qPvv3btX9Pf3560vpZhvNv7hcFi3raOjQyQSCcOM7u7utFtIZML8OU5e/2Z4G43sORn/kydPpt0u5dSpU3nrS6nm5+M9QERERLn5yU9+orsmnz171tZxzz77rO64H//4x3npz+TkpPjABz6QNre47777surXT3/6U1vHPfbYY+oxiqKI6elpIYQQ09PTYuvWreo2s1tJzsvXLSW9WD/6JT91/GWpH/2Un20dwPo3PzKNv1frR7/ksw62lsstJV1fjGHzfwMX3Mjj7FxkZmZmxM6dO9MuZvOtublZzMzMZN2HUs43Gv/z58/rnu/s7MzYh87OTt0xVvdsZ/71/FwnWV6ZrGfL7f7bGf9kMini8bior69Pe2/V19eLeDwukslk1n0o9XwWGkRERO6bnZ0VixcvVq/JR48etXXcF7/4RfWYxYsXi9nZ2Zz78sYbb4hbb71VN0dYtGiR7T4JIcTPf/5z3fH/9m//Zuu4z3zmM+oxb3vb29TnT506pT6/YMECsWvXLrF7927TtnbtWnX/6upq3bYTJ04IIaznQF6uH/2Sr91fpvrRT/nZ1AFu14+58lL/zcbf6/WjX/JZB1vjghubpxu44EYeZ+ci09zcrNuvqqpKlJWV6Z4LhUJZ96GU843Gv62tTX2uu7vbdj/a29vV41pbW033Y/71/FwmWV6arGfDC/1PHf9oNCpOnDgh2tvbRTgcFk1NTaKqqsq0mNe+55qamkQ4HBbt7e3ixIkTIhqNpp2P+en5LDSIiIi8oampSb0mf+ITn7B1zN13360ek4//d3jttdfS/hOzqqpKfPvb33ac9eY3v1nN+MIXvmDrmPe+973qMX/4h3+oPv+lL30p43zHbnvggQeEENZzIC/Xj37J1+4rU/3op3yndYAX6sdceK3/2vGXqX70Sz7rYGtccGPzdAMX3MjjMl1k+vv71e1lZWUiFoup28bHx3UT6wsXLjg+f6nnp47/yMiI+ri8vNxRXxKJhKioqFCPHxkZSduH+fr8bCdZXpusO+WV/qeO/8WLF0VNTU3GCXSmVlNTIwYGBtLOx/z0fBYaRERE3vCpT31KvSa//e1vt3XM5s2b1WM+9alP5XT+eDwu6urqdHODDRs2iIsXL2aV98d//Mdqznve856M+09OTorly5erx2hvG1nMBTev149+yTf6t5GhfvRTvpM6wCv1Y7a82P98fab5rT4tVr6T138p4oIbm6cbuOBGHpfpIrN37151+/j4eNr2WCymbt+2bZvj85d6fur4d3V1qY+tfsrNzKFDh9Tju7q60rYzX5+fzSTLi5N1J7zUf6Pxv3Tpku42QE7b2rVrxaVLl0zPyXx9PgsNIiIib3jppZd01+XvfOc7lvt/+9vf1u1vdUu6TK5duybe/e536/JuueUW8dprr2Wd+fWvf13NWrBggRgcHLTcX3t7zNSFHKdy+Q43r9ePfsk3mqfKUD/6Kd9uHeCl+jEbXu1/ao0mS/3ol3zWwdZyWXBbACIisvT0008DAMrKylBRUZG2ffXq1aisrAQAvPzyy8zPMX90dFT985o1axz3R8wt9KdlMd9efibxeByhUAjRaBSBQADnzp3DqlWrHOe4RYb+19XVoaenB+vXr3d87IYNG9Db24u6ujrmZ5lPRERE7vid3/kd3Hrrrerjj3y4dFmrAAAgAElEQVTkIxgeHjbcNx6P46Mf/aj6ePv27QgGg1mfu6OjA9/97nfVxzfffDOee+65rObb8973vvep85VkMokPfvCDmJycNNx3cHAQn/70p9XH4XAYq1evzvrcuZCtfvRTvoz1o+z5mchQP1qRpf8y14+y51P+ccGNiMimZcuWmW67evUq8wuQX1NT4/iYoaEh5ucpP5Usk3UzMvV/8+bN6O3tRW1tre1jNm7ciJ6eHmzatIn5OeYTERGROx5++GEsWDD3X1X/8R//gXe/+9343ve+p9vne9/7Hpqbm/HKK68AmFv4eOSRRwzznnvuOSiKoraOjo60fX72s5/hoYceUh9XVlbi6aefxo033pjT36WsrAyHDh1SH7/44osIhUIYGBhQnxNC4F//9V+xY8cOjIyMAACqqqrw13/91zmdOx9krB9lz5e9fpQ9P5VM9aMRmfove/0oez7lFxfciIgyaGhoAACMjY0ZTtYmJiZw7do1AMC+ffuYn2N+dXW14z5oxWIxyyzmW+ebkWmybkTG/tfW1qK3txfl5eUZ9y0vL0dPT4+jCTjziYiIyGtuu+02HD58WH08ODiI2267DZs3b0YoFMLmzZtx2223YXBwUN3nb//2b3P67baHHnoIs7Oz6uPly5fjYx/7GG6//Xbb7c477zTM3r9/P/78z/9cffziiy/i5ptvxm/91m9h586deOtb34q9e/fi9ddfBwAsWrQIJ06cwLp167L+++RKtvrRb/lOuV0/yp5vRsb6UUvG/steP8qeT3mUzX0o2dicNPA73MjjkOG+xalfiqy9T3ssFsv7ly6XWn7q+Gu/FLmyslIkEglH/Vm6dKl6fKYvXWb+SNr4G/HqPd/t8nL/M43/xMSE7XuzX7lyxfH5mZ/534CIiIiK79ixY6KystLy2l5RUSEef/xxy5xz587pjnnggQd025PJpFi5cmXW340z39761rda9uNzn/ucWLJkiWXGqlWrxLe+9a0cR25OLt/h5vX60S/5Rq8BGepHP+WbvQe8XD/aIUv/jcZfhvrRL/msg63xO9yIiApo69atCIVCAIDZ2VlUVlairKwMVVVVWLNmjfrTkNu3b8ctt9zC/Bzzq6urEQ6HAQDj4+N48MEHbfflmWeewdTUFADgjjvuMP0JOeab56eS8SfjtGTvfzQaLci+zCciIiIv+/CHP4zBwUF87nOfw7ve9S6sWrUKixYtwg033IBbb70VHR0duHz5Mj70oQ/ldJ433ngDb7zxRp56be6+++5DNBrFZz7zGQSDQaxYsQKLFi3CihUrsGPHDjz88MO4fPkybr/99oL3JRPZ6kc/5MtcP8qen0r2+lH2/steP/7/7N1/fFRXnT/+14EGSCVJA5UAQj90aQmJW4SEam0NJel3YW2FXXVXO0lti7sfXau7a8tqd91uCtW6LSu4fla7aj6l7SLdKqxdWhepVmhA/LjKQFMhpdgfq7WmSVpiAm2GhOT9/WOS4d47c+/cOzN37j03r+fjcR5k5p77uic3M3PvmzNzR/d8KpBcZunY2Lw08BNuFHJw8a6OoaEhaWhosH3nSGNjowwNDeU8homcn2n/x+Nx0/07d+7MOoYdO3aY1onH47Z9mX8u3+nxr8s74+zoMP5srz/333+/63ewbd261fP2me/uGEBEREQUNU7nQGGuH6OSb63NdKkfo5RvfQ7oUD860W38mV6DdKgfo5LPOthZPp9wC3wyhi36DZxwo5DzcpDp6OiQtWvXpvovW7Ysp8tQMP8cu/3f3NxsWrZ7924ZHR1NW39kZERaW1tNfWOxWNaxMj/Jbv/rdrJupcv4s73+3HbbbaY+8+bNk7a2Nmlra5N58+aZlq1fv97z9pnv7RhAREREFBVuzoHCWD9GJd+6/3WpH6OUb+yjS/1oR8fxZ3oN0qF+jEo+62BnnHBjC3UDJ9wo5HiQCZbd/k8kEtLU1GRaDkDWrVsnmzdvli1btsimTZukrKzMtLypqUkSiUTW7TLffv/reLJupNP4s73+rFq1SgDIhRdeKFu2bJHBwcHUssHBQdm8ebPMnDlTAMjq1as9b5/5PAYQERHRxMRzoGBZ978u9WOU8o39dKkfM9Gp/jXK9BqkQ/0YlXweA5xxwo0t1I0TbhR2PMgEy2n/JxIJicViaSfVdq2lpcXVyTrzz7Huf11P1sfpNv5srz+LFy+WjRs3Sn9/v21Gf3+/bNiwQWpqajxvn/k8BhAREdHExHOgYGXa/zrUj1HKt/bXoX600q3+Ncr0HNChfoxKPo8Bzjjhxhbqxgk3CjseZILlZv/H43FZt26d7Yl0c3Oz4zXfs5nI+cZ+Op+si+hZbDg9/kdHR6W3t9d1Vm9vb8bLqthhfhKPAURERDQR8RwoWE77P8z1Y5TyOdkWLOtzQJf6MSr5PAY4y2fCTUlyQoTIN0qpeF1dXV08Hg96KEQZKaVSP/M1sfi87P++vj4cOHAAfX19AIDKyko0NDSgsrKyIGOZiPnG/V9bW4vOzk7U1tZi3759mDVrVkHGVQw9PT1obGzUbvx8/Qke/wZEREQ0EfEcKFhu9n8Y68co5Rv/Bt3d3VrUj+N0rX/H9fT0oKqqKnWbr0HFx2OAs/r6ehw+fPiwiNR7XZcTbhkopaYA+BMAfwqgHsBbAZwB8FsAPwewHcAPxaedp5QqAfABANcBuBxAFYDpAPrHxvATADtF5Ec5ZM8D8OcA/gDAYgBlAF4D8DKA3QC2iciLBfg1jNvkhBuFGg8yweL+D5Zx/wPQ9mRd12KDj//g8W9AREREExHPgYLF/R88Xf8GOte/gHn843Ta/1Gh6+O/WPKZcDvPjwHpTCm1DMkJtRrLomkAKsbuvxHAj5RS60Tk5QJvfzWANgDzMyy+cKwtAfAXSqmfAviIiDzvMvvTAL4IoNSyaM5YeyeAv1dK3QXgH0VkJLffgoiIdKT7ybqO4yciIiIiIiJyQ/f6N9NkG1HUTAp6AGGilLoCQDvMk20C4FUAfZbu1wD4f0qptxVw+58AsAfpk219AH4N4E3L/VcAiCul3ukiexOAL8M82XYGwG/G/h1XAuDzAO73NHgiItKezifruhYbRERERERERNlEof41jp8oqjjhNkYpNRPAd5G8xCIAnAVwN4DZIjJHRGYAeDuA/zCs9jYAjyulJhdg+40Avmq4axjAJgC/JyIzROR/jY3t3Uhe+nFcOYDvKaWqYEMpFQPwGcNdv0LykpVlIjIfyctVfmDs/nE3KaVuzeNXogJ69dVX8fnPfx5XXXUVZsyYgSlTpmDevHloaGjAl7/8ZfT29hZ1PPfccw+UUmmXonPr6aefxl/+5V/iHe94R+r3mTVrFt7znvfgzjvvRFdXV8HG+p3vfCc11pUrVxYslyiKdD5Z17XYICIiIiIiInISlfrXOH6iqOJ3uI1RSt0H4BOGu64XkW/b9L0XwGcNd31cRL6Zx7YVgGcA/P7YXcMArhWRJx3WsY6hTUQ+lqFfGYBfIvk9cADwEoB3i0h3hr4zARzAuU/4DQBYKCKvefuN0nL5HW55+Ld/+zd86lOfwqlTp2z7zJgxA/fddx8+/OEP+z6eI0eO4Morr0QikQDg7Tq/b775Jj71qU/hgQcecOw3depU3H333Vi/fn1eY+3u7sbb3/52vP766wCAq6++Gk899VRaP163OFjG/b9r165QfYnyRMifMWNG6rYuj/8oFRtGfu3/EydOAAAWLVrE/Ax4DCAiIqKJiOdAwfJj/0ehPi1m/s0335xaFubnQJTqX+P4/XoN0r0+LVZ+dXV16r4wP/6Dks93uEFEJnwD8FYACSQvHykAvpWlvwKw39D/ZQCT8tj+VYYsAfB5F+soAD8zrHMawLQM/f7Kkv3/ZcldjOSE33j/uwuwf+N1dXVC3v3rv/6rWP5+Ul1dLStXrpSLL744bdlDDz3k63heeOEFmTt3rmmbbiUSCVm5cqVp3UmTJslll10mTU1NsmjRorTf59Of/nRe4127dq0p7+qrr87YL5ffhwrH+ncHIC0tLRKPx3POPHTokFx//fUZs5lvn6+D7u5uqa2tFQBSW1sr3d3dQQ/JE+v4jfv/xIkTBd/ec889x3yX+bo8B4iIiKLC7lyXrfiNii8K9WNU8sP8HIha/Wscvx/7P0r1aTHq37A//oNUV1cnAOKSy1xILitFrSF9UqrexTrXWdZZmcf2/9GSNcflen9hWe89GfocNiz/hcvcHYZ1XirA/uWEWw7i8biUlJSk/r51dXXyzDPPmPr8+Mc/Nk1UTZkyJa1PoTz99NPytre9LecX5c997nOm9VavXi0vvviiqU88HpfLLrvM1O8//uM/chrvgw8+mDZWTriFk9NJbywWk0Qi4TorkUhIc3Oz68KS+XqdZEWx2DDu/wceeKDg29y6dSvzXebr8BwgIiKKErfnvGz+Nyq+YtR3zHefH0ZRrH+N/Nj/UapPi1H/hvnxHzROuOU/IbTb8CB72eU6UwC8YVjva3ls/3uGnF95WO8ayxPkQ5blVQBGDcuzfnJubL0bLLmX57l/OeGWgxUrVqT+BosXL5bf/e53Gft1d3fLwoULU32vu+66go+lra1Npk2blvOL8unTp6W0tDS1ztVXXy3Dw8MZ+77++uuyYMGCVN/a2lrP43355ZflggsuSBsrJ9zCybj/m5ubTY8VANLU1OTqpDqRSEhTU5Np3fLyctm0aZNs2rRJ1q9fz/wM+bo8/qNabBj3f3V1tZw9e7Zg2zx79qzpTRnMd84P+3OAiIgoatz8JzhbcRoVn93fIuz1Y5Tyw/wciGr9a1To/R+1+rQY9W9YH/9hwAm3PBuAXsOD7Dse1vuxYb2n89j+OwB8EMlP2v2lh/X+xPIE+SPL8vdZll/rMvcSy3qfznP/csLNo3g8bnrh+/73v+/Y/8knnzT1P3bsWEHG8eKLL8oHP/jBvE/Mv/e975nWOXjwoGP/trY2U//nn3/e07hXr16dWtc48eZmwm3NmjXS0dHhaXtOOjo6ZOnSpcx3yM/0eNqzZ4/p/paWlqxZsVjMtM6GDRtkZGQkY1/mn8vX4SQrysWG9TX14YcfLth2t2/fznyP+URERFQ8fh6D/T62RyW/0NuJQn1azPzxplP9GKX8sNYBUa5/jQq9/6NYn/qdH8bHf1hwwi2/yaAqy4Nsg4d17zesNwhAFXnsX7eM/R2W5bdbli9wmTsZwJBhvW/kOU5OuHn0N3/zN6m/2/z582V0dDTrOpdeemlqndbW1ry2Pzw8LLfeeqtMmTLF9AJcW1srf//3f+/5RfnrX/+6aZ1s70Y6evSoqf8Pf/hD12M3bquxsVFuvPHG1G03E27jraGhQYaGhlxv12poaCjtO+uYnz3faOfOnaZlTtdsP3TokKnvzp07s46B+UlhP8mKerFhfQ7U1NRIT0+Pq9d9O6Ojo9LT0yM1NTXM95hPRERExePnMdjvY3tU8nWvH6OSL6JP/Ril/DDWAVGvf42M+1/X+lH3/LA9/sOEE275TQYttzzI/szDundZ1p1dxHFXwXxJy1dgmfAD8FXD8lEAJR7yf21Yd0+eY+WEm0fGdzx99KMfdbXOLbfcklpn6dKleW2/r6/P9MI7adIk+eQnPymnTp2SBx54wPOL8r//+7+b1nnttdcc+z/99NOm/j/+8Y9dbeell16S6dOnCwCZPn26vPjii3LTTTelcrxMuAHJCbtcNTQ0mLIqKipM38nH/IaM+9yqtbU1tay5udk2r6WlJdVvz549rsfBfHHc/0GbCMWG3etPRUWFLF++XGKxmLS2tsq2bduks7Mzbf3Ozk7Ztm2btLa2SiwWk+XLl0tFRYVtLvOd84mIiKh4/DwG+31sj0q+rvVjFPIzPf51qB+jlB+2OmAi1L9GUagfo5JP6Tjhlt9k0LWWB9kfeVj3ry3r1hZx3Dss2/5Chj7fMSzv85h/xLDuz/IcKyfcPBgeHjZ9suxrX/uaq/W++c1vptaZPHmyDA4O5jwG44TbihUr5Kc//WlqWS4Tbr/4xS9M63zrW99y7L9p06ZU30mTJklvb2/WbYyOjpreMXbfffeJiHiecBsYGDCdWD/zzDOufkcj42USS0pKpKurK7WM+en5To+nkZERKSsrSy0/efJkWp+TJ0+mlpeWlnoaC/PFcf8HaaIUG9lOfMdbVVVVxssFHz16VKqqqlznMJ+FBhERUVj4eQz2+9gelXxr06F+jEp+pse/DvVjlPLDVAdMlPrXKAr1Y1TyKR0n3PKbDPqQ5UF2jYd1/8yy7ruKNObPWLbbA6A8Q7/dhj4ve9zGAcO6z+Y5Xk64eXDixAnTi94PfvADV+tZv8ft2WefzXkM/f398r73vS/jpRxzmXATEdOX1V500UXy29/+NmO/48ePS2VlZapvLBZzlf+Vr3wltU5jY2Pq49ZeJ9xERLq6ulK3ly1b5vp3HLdmzZrU+gMDA2nLmW/Oz/Z4Mk7A7tq1K235rl27Usud3uVmZ6Lnh/EkayIVG25OfufOnSvHjx+3zTh+/LjMnTs355N15ofvOUBERDQR+HkM9vvYHpV8a9OhfoxKvt3jP+z1Y5Tyw1IHTKT61ygK9WNU8ildPhNu54GmWG4Pe1jX2rckz7FkpZT6cwD3Gu4aBXCTiAxk6G783bz8Xtb+rn4vpVTcZtHiwcFB/OIXv/A4hInp0KFDptunTp1yte8GBswPgYMHD2J42Ouf/ZwvfvGLAJC27d/85jem227/rn/913+NI0eOoK+vD7/+9a+xdOlSfOITn8CKFStQWVmJ1157DXv37sV9992X+l3e+ta34uabb866jV/96le4/fbbAQDnn38+PvOZz+Do0aMAgL6+vlS/N954w9V4Z8+ejfLycgwMDODIkSOufj+jxx9/HABQUlKCsrIy5nvMt5LkxD0A898z031z5szxPB7mh0tPTw8aGxvR2dmJ2tpa7Nu3D7NmzQp6WK4VevwXXXQR9u7di4ULF9r2qa6uRnt7O5qamvDyyy8zP498nqsQERHRRKRz/ah7vpXu9aPu+cXG+tdMt/oxKvmsg9MNDg7mvO6kAo5DV8pyWzL2creur5RSnwLwTct2W0Xk+3arGH728ntZ16Ui6u/vN912c0IGANOnTzfdtk7ABe3iiy/GI488gqamJiil0NPTg40bN+Kaa65BXV0dVq1ahXvuuSc17iuvvBLf+ta3sp4gjY6O4o477kAikQAA3HrrrZg3b17e433zzTfzzjj//POZn2O+UXd3t+vMqqoqz+Ngfniw2DC7+OKL0d7e7ngyPe6SSy7B/v37sWDBAuYXKJ+IiIhootC9ftQ930j3+lH3/GJi/Wume/2oez4VDj/hBgxZbnv5lJp1/yXyHEtGSikF4IsA/tay6J9F5G6HVY2/m9dP3xl/N1e/l4jUZ7pfKRUvLS2tu+yyyzwOYWIa/2TWuLq6OsycOTPrerNnzzbdrqqqgh/7PB43f5DRyzYWLVqE//mf/8Err7yC5557zrZffX09vvSlL+Hd73531sxNmzaho6MDANDU1ITPf/7zSD5lkiorK1M/v+Utb3E13lOnTuHs2bMAgLVr12btb7V06VI8/fTT6O/vR3d3d9pJHvPN+dl0dXWlfjb+PZ3u84L54cBiw6y0tBTt7e2YP3++63UWLFiA/fv3o7q6Ouu7sZifOZ/nKkRERDQR6VQ/Ri3fSvf6Uff8YmH9a6Zr/RiVfNbB6UpLS3NfOZfrUEapAXgvzNctXeNh3U9b1q3xYXznA/gO0q+veq+Ldb9t6P+6x+0+bVj3v/P8Hfgdbh489NBDpr91X1+fq/WMXwwLQB566CFfxpfrd7gdPnxYFi5caFp3ypQpUl9fL42NjVJbWytKKdPyD3/4wxmvoT7u6NGjMnXqVAEg06dPl5deeimtj9fvcOvq6ir4lyIbfwfmp+dnezxNmzYttTzblyKXl5fLyMiIp/FM9Pxcns+FNlGvWS9i3v/Wdvr0ac9jOXXqlOvrtDOf164nIiIKkp/HYL+P7VHJtzYd6seo5Ns9/sNeP0YpP6g6YCLXv0ZRqB+jkk/p8vkON15SEui13M7+UaJzZlhuu/9cswtKqYsAHATwp4a7BcBnReR2FxHG3+0CpdRkD5s3/m4F/b3I2eTJ5j/TyMiIq/XG33E1bsoU69cTBueXv/wlrrnmGrzwwgsAktcuv/vuu/Haa6/h0KFD2Lt3L44dO4ZXXnkFt9xyS2q9b3/721i9enXGd2KcPXsWN910E86cOQMg+Um3QnxUes6cOanvvluxYkVO7/JYsmQJGhsbAQDDw8MoLy9HSUkJKioqmJ8h38kTTzyRulzoDTfcYPsOtlgsBiB5KdW77rrL9ViYHzy+s89eZ2enr+swn4iIiIjG6VI/RiU/E93rR93zi4H1rz3d60fd86mAcpmli1IDcCHMs7qf87Du/Yb13gCgCjiuKwG8ahlbAkDMQ8bfWNaf63K9yUhejnJ8vfvy/F34CTcPvvvd75reZfCb3/zG1Xq//vWvTes9+uijvowvl0+4rV692vSOrh/84AeO/dva2kzb+Nu//du0Phs3bkwtb2pqktHR0YxZXj/hNt4aGxtlaGjI1e+XydDQkDQ0NNi+e4T5mfONduzYYVoWj8dt8+LxuKnvzp07s46B+Ulen8+FxHf2ZX79GW9bt271nHf//fe7focc8/nOPiIioiD5eQz2+9gelXzd68eo5IvoUz9GKb/YdQDrX7Mo1I9Ryad0+XzCLfAJrzA0JD/BNf4g+zcP6x00rPezAo7nTwAMWh78vQCu8phjvVxmk8v1LrWsd0uevw8n3Dxob283vegdO3bM1XpHjx41rbd//35fxud1wu3555839f/MZz7jajuxWCy1TllZmemj00eOHEld1sHuUpLjvE64LVu2LKfLRNjp6OiQtWvXMt8h3/p4GhkZkdbWVtP9sVgsa1Zzc7Npnd27d2eciGW+OT+okywWG0nG/T9v3jzT7fXr13vOu+2229Iy29rapK2tjfk2+Sw0iIiIguHnMdjvY3tU8gu9nSjUp8XMH2861Y9Ryi9mHcD6N531eaBL/RiVfNbBzjjhlv8E12OGB9lzLteZAuBNw3pfK9BYPgpgxPKicwzA7+WQNRPAqCHn71yu9xHL9i/P83fihJsH1gmqvXv3ulrvySefNK33y1/+0pfxeZ1we/DBB3Ma14EDB0zrjX8q7syZM7JkyZLU/ffdd59jjtcJNyo+4/7ftGmTlJWVme5ramqSRCKRNSeRSEhTU1PaSdu6detk8+bNsmXLFuZnyA/i8c9i4xzj/h8cHJTNmzfLzJkzBYCsXr3ac96qVasEgFx44YWyZcsWGRwcTC1jfuZ8HgOIiIiC4ecx2O9je1TyeQ4UHLuaLOz1Y5Tyi/UcYP2bmfVvo0v9GJV8HgOcccIt/0muWyxP8sUu1nmfZZ01BRjHDTBPkAmAHwKoyCPzZ4asn7pcZ6dhnV4Ak/L8vTjh5sHw8LBMmTIl9Rhoa2tztd43v/nN1DpTpkyR4eFhX8bndcLti1/8omlcbg0MDJi2841vfENERB5++OHUfZMmTZJVq1bJ6tWrbdvcuXNT/SsrK03Ltm3bJiLCg0zA7AoNANLS0uLqZHpcIpEwfToyW2N+8QttFhtmmfZ/f3+/bNiwQWpqajznLV68WDZu3Cj9/f22fZhvzucxgIiIKBh+HoP9PrZHJZ/nQMGJQv0YpXy/sP61Z9z/OtWPUcnnMcAZJ9zybABmAThjeKA9kKW/ArDf0P9VACV5jmG5ZQwC4FsFyP20JfPqLP0XAxg29N9SgP3LCTePli9fnvqbffKTn3S1zic+8YnUOn7ub68Tbps3b071nTx5suuJwDfeeMO0nfGJR+v282l33nmniAgPMgHL9Ldpbm52vCZ7NvF4XNatW2f7t2d+5ny/sdhI57T/e3t7bb+fMpPR0VHp7e113Z/5STwGEBERBcPPY7Dfx/ao5PMcKDhRqB+jku/Xc4D1rzPr/telfoxKPo8BzvKZcFOSnBCZ8JRSbQD+3HDXx0XkmzZ97wXwWcNdt4vIpjy2PR3A0wAWGu5+BECLiIzmmjuWXQ7gRSQvLwkAvwVwpYj8KkPfGQB+DKBm7K4Ekp/2S+vrcQzxurq6ung8nk/MhHL77bdj06bkQ+rSSy/FiRMnsq5z6aWX4vnnnwcAfPazn8W9997ry9gefPBBrFu3LnU722vIjh078KEPfSh1Ox6Po66uLut2Dh06hMsvvzx1+/vf/z7+8A//MG37+bjzzjuxYcMGKKVS9/E1sfiM+3/Xrl1oaGhAZWVlQbL7+vpw4MAB9PX1AQAqKyuZb8mfMWNG6rafj/+enh40Njais7MTtbW12LdvH2bNmuXb9grNr/Hz9Sd4/BsQEREFw89j8Hi2X8f2qOSP4zlQ8fnx+I9CfVrM/Jtvvjm1rNDPAda/2bEOCxb3v7P6+nocPnz4sIjUe12XE25jlFKzAfwCwIVjdwmAfwVwj4i8PNZnMYC7APypYdVjAOpF5EyGzJUA9hnuaheRlRn63QHg84a7OgC8K1NmLpRSfwbg/xru6gXwNwC+LSJnlFKTkbxE5j8DWGDod4eI3F2A7XPCzaOf//zneOc735m6/aMf/QhNTU22/X/4wx9i1apVqdtuJ7Vy4XXC7fXXX0dVVRVGRkYAAB/72MfwjW98I+t2/uIv/iLVb+rUqXjttdcwffp0z+O9+eab8dBDDwEArr76ajz11FNpfXiQCRb3f7CKsf9ZbNjj4z94/BsQEREFgxNuweeP4zlQ8fEcNHh+/Q1Y/7rD50CwuP+d5TPhNsmPAelIRF4F8AEAp8fuUkh+t9uvlVLdSqnXADwL82TbqwDen8/EmFLqfAC3Wu5+G4BjSqnnPba/svnd7kdyMm3cWwE8BOCUUurlsd/5P0OfRuYAACAASURBVGGebNsB4Iu5/l6Un8svvxxXXHFF6vbHPvYx9Pb2Zuzb09ODj3/846nbK1as8G2yLRczZ840fcKtra0Njz/+uOM6u3btQltbW+r2Rz7ykZwm24goeCw2iIiIiIiIaCLQvX7UffxEYcAJNwMROQCgCclPrRnNwrlLMo77bwBXicgv89xsE4AZlvsuRPLykl6bNSdFRG4F8BkAbxruLgEwD8A0w30jAL4EICac3g7Ul770JUyalHyKvvDCC3jPe96Dn/zkJ6Y+P/nJT9DQ0ICXXnoJAFBSUoIvf/nLGfOeeuopKKVSbcOGDb6O3+iee+5JXbZORPD+978ff/d3f4euri5Tv76+PrS2tuKDH/wgRkeTV1OtqqrCF77whaKNlYgKR/eTdd3HT0RERERERMWhe/2o+/iJwuK8oAcQNiLyc6XUUgAfRvITb3UAqpD8xNurAH6G5Per7cr3+9XGLC5Ahisi8iWl1L8DuBnAdQB+D8mJxDcBvIDk5S/bROR4scZE9q666ips3rwZt96a/ADkiRMncNVVV2HhwoWYP38+Xn75Zbzwwgumdb7yla+E6tNt4y666CI89thjeO9734tTp05hZGQE99xzD/7pn/4JixYtwuzZs9HX14ejR4/i7NmzqfUqKyuxe/duVFVVBTh6IsqF7ifruo+fiIiIiIiIikP3+lH38ROFCSfcMhCRswC2j7V8cp5CcqLOqc+XkPxEWVGIyCsA7h5rFHKf/vSnUV5ejltvvRUDAwMAkp92s060lZWV4atf/SpuvPHGIIbpylVXXYV4PI4bb7wRP/3pTwEAIyMjePbZZ/Hss8+m9V+xYgUeeughLFiwoMgjpTCL2pc065bvlu4n62Ef/4kTJwAAixYtYn4A+URERERExaB7/ah7vlthrx+zCfv4da8fdc+nHIgIG5uvDUC8rq5OKHevvvqqfOELX5B3v/vdMmvWLDnvvPPkggsukCuuuEI2bNggv/3tb7Nm7Nu3TwCk2p133pnTWB544AFTTi6efPJJ+fjHPy6///u/LzNmzJDzzjtPZsyYIUuWLJFbbrlF2tvbc8rN5KabbkqN9eqrr87YJ9/fh/LjZv8fOnRIrr/+elNfY2tpaZF4PJ7zGCZyfqEf/93d3VJbWysApLa2Vrq7uwuSWyzFHr/X/f/cc8+l+p84caLg45mI+TwGEBERBcPPY7Dfx/ao5PMcKDhO+z/M9WOU8gvxHGD9mzs3+z+M9WNU8nkMcFZXVycA4pLLXEguK7GxeWmccKOw40EmWE77P5FISHNzs+2JtLXFYjFJJBKut838wj7+WWx453X/b926NdX/gQceKPh4JmI+jwFERETB4IRb8Pk8BwpOpv2vQ/0Ypfx8nwOsf/PjZv+HsX6MSj6PAc7ymXBTkpwQIfKNUipeV1dXF4/Hgx4KUUZKnbvyK18Ti89u/585cwbXXnst9u7dm7qvvLwcd9xxBwCgu7sbXV1dePTRRzE4OJjq09TUhN27d2Pq1KmO22V+Mr9Qj/+wX4Yim6DG72X/j4yMoLa2NnXJiOrqahw7dgyTJ08uyFgmaj6PAURERMHw8xg8nu3XsT0q+eN4DlR81se/LvVjlPLzeQ1i/Zu/bPs/rPVjVPJZBzurr6/H4cOHD4tIveeVc5mlY2Pz0sBPuFHIwcO7Ojo6OmTp0qWp/mvWrJGOjo6CjWUi5tvt/1gsZlq2YcMGGRkZyZixZ88eU9+WlpasY2V+kpfHv52g3xmXr7BfRmPc9u3b0961+fDDDxdsLBM1vxDPASIiIvLOz2Ow38f2qORn204Y68eo5Fv3vy71Y5Tyc30NYv1bGNn2f1jrx6jksw52xktKsoW6gRNuFHJuDjJDQ0OycuXKtIPZeGtoaJChoaGcxzCR8zPt/0OHDpnu37lzZ9Yx7Ny507SO0zXbmX8uP9+TrLCcrOcq6PG72f+jo6PS09MjNTU1ac+tmpoa6enpkdHR0ZzHMNHzWWgQEREFw89jsN/H9qjk220nzPVjVPKN/XWqH6OUn8trUND1Y77CNH67/R/2+jEq+ayDnXHCjS3UDZxwo5Bzc5BpaGgw9auoqJCSkhLTfY2NjTmPYSLnZ9r/LS0tqfv27Nnjehytra2p9Zqbm237Mf9cfj4nWWE6Wc9FGMZv3f+dnZ2ybds2aW1tlVgsJsuXL5eKigrbYt74nFu+fLnEYjFpbW2Vbdu2SWdnZ9r2mJ+ez0KDiIgoGH4eg/0+tkcl3247Ya4fo5Jv7KtT/RilfK+vQWGoH/MRtvEb979O9WNU8lkHO+OEG1uoGzjhRiGX7SDT0dGRWl5SUiJdXV2pZQMDA6YT62eeecbz9id6vnX/nzx5MnW7tLTU01hGRkakrKwstf7JkyfT+jDfnJ/rSVbYTta9Csv4rfv/6NGjUlVVlfUEOlurqqqSY8eOpW2P+en5LDSIiIiC4ecx2O9je1TyM20n7PVjVPIznaPqUD9GKd/La1BY6sdchXH8+dZ0Ua1Pi5XPOtgZJ9zYQt3ACTcKuWwHmTVr1qSWDwwMpC3v6upKLV+2bJnn7U/0fOv+37VrV+q207vc7GzatCm1/q5du9KWM9+cn8tJVhhP1r0I0/gz7f/jx4/L3Llzcz6Znjt3rhw/ftx2m8w357PQICIiCoafx2C/j+1Ryc+0nbDXj1HJz3SeqkP9GKV8t69BYaofcxHW8VtrNF3qx6jksw52ls+E2yQQEZGjxx9/HABQUlKCsrKytOWzZ89GeXk5AODIkSPMzzO/r68v9fOcOXM8j0eSE/1pWcx3l59NT08PGhsb0dnZidraWuzbtw+zZs3ynBMUHcZfXV2N9vZ2zJ8/3/O6F110Efbv34/q6mrm55hPRERENJHpVj9GKV/H+lH3/Gx0qB+d6DJ+netH3fOp8DjhRkTk0vnnn2+77M0332S+D/lVVVWe1+nu7mZ+gfKtdDlZt6PT+C+55BLs378fCxYscL3OxRdfjPb2dixcuJD5eeYTERERTXQ61o+65+teP+qeb6VT/ZiJTuPXvX7UPZ8KixNuRERZLF26FADQ39+f8WTt1KlTOHv2LABg7dq1zM8zv7Ky0vMYjLq6uhyzmO+cb0enk/VMdBz/ggULsH//fpSWlmbtW1paivb2dk8n4MwnIiIiIivd6seo5XsVdP2oe74dHetHIx3Hr3v9qHs+FVAu16FkY/PSwO9wo5BDlusWW78U2Xid9q6uroJ/6fJEy7fuf+OXIpeXl8vIyIin8UybNi21frYvXWb+ybT9n0lYr/nuVpjHn23/nzp1yvW12U+fPu15+8zP/jcgIiIif/h5DPb72B6V/EzbCXv9GJX8TOerOtSPUcq3ew6EuX50Q5fxZ9r/OtSPUclnHeyM3+FGpDGlFFvALZslS5agsbERADA8PIzy8nKUlJSgoqICc+bMwfDwMABgxYoVuOyyyzw/BphvVllZiVgsBgAYGBjAXXfd5XosTzzxBBKJBADghhtusH2HHPPt8610fGecke7j7+zs9KUv84mIiIgoE93qxyjk61w/6p5vpXv9qPv4da8fdc+nAslllo6NzUsDP+HmCC7fmcBWnGZnaGhIGhoabNdrbGyUoaGhnB8HEzk/0/6Px+Om+3fu3Jl1DDt27DCtE4/Hbfsy/1y+0+Nfl3fG2dFh/Nlef+6//37Xr19bt271vH3mZ/8bEBERkT/8PAb7fWyPSr7ddsJcP0Yl31qb6VI/Rinf+hzQoX50otv4M70G6VA/RiWfdbCzfD7hFvhkDFv0Gzjh5sjtCyVbcVo2HR0dsnbt2lT/ZcuW5XQZCuafY7f/m5ubTct2794to6OjaeuPjIxIa2urqW8sFss6VuYn2e1/3U7WrXQZf7bXn9tuu83UZ968edLW1iZtbW0yb94807L169d73j7zs/8NiIiIyB9+HoP9PrZHJT/bdsJYP0Yl37r/dakfo5Rv7KNL/WhHx/Fneg3SoX6MSj7rYGeccGMLdQMn3By5PdEt1HaYb5/Ng0ww7PZ/IpGQpqamtOfIunXrZPPmzbJlyxbZtGmTlJWVmZY3NTVJIpHIul3m2+9/HU/WjXQaf7bXn1WrVgkAufDCC2XLli0yODiYWjY4OCibN2+WmTNnCgBZvXq15+0zn8cAIiKioPh5DNa5Pi1mPs+BgmPd/7rUj1HKN/bTpX7MRKf61yjTa5AO9WNU8nkMcMYJN7ZQN3DCzVGxTnSZnz2bB5lgOO3/RCIhsVgs7Xli11paWlydrDP/HOv+1/VkfZxu48/2+rN48WLZuHGj9Pf322b09/fLhg0bpKamxvP2mc9jABERUVD8PAbrXJ8WM5/nQMHJtP91qB+jlG/tr0P9aKVb/WuU6TmgQ/0YlXweA5xxwo0t1A2ccHNUrBNd5mfP5kEmGG72fzwel3Xr1tmeSDc3Nzte8z2biZxv7KfzybqInsWG0+N/dHRUent7XWf19vZmvKyKHeYn8RhAREQUDE64BZ/Pc6DgOO3/MNePUcrnZFuwrM8BXerHqOTzGOAsnwk3JckJESLfKKXidXV1dfF4POihhJJSynTbr+fk+HaYb5/tVz4587L/+/r6cODAAfT19QEAKisr0dDQgMrKyoKMZSLmG/d/bW0tOjs7UVtbi3379mHWrFkFGVcx9PT0oLGxUbvx8/UnePwbEBERBcPPY7DO9Wkx88fxHKj43Dz+w1g/Rinf+Dfo7u7Won4cp2v9O66npwdVVVWp23wNKj7Wwc7q6+tx+PDhwyJS73VdTriR7zjh5owTbsHn8yATLO7/YFlfg3Q9Wde12ODjP3j8GxAREQWDE27B54/jOVDx8Rw0eLr+DXSufwHz+MfptP+jQtfHf7HkM+E2yY8BERERkX50P1nXcfxEREREREREbuhe/2aabCOKGk64EREREQBofbKua7FBRERERERElE0U6l/j+ImiihNuREREBABan6zrWmwQEREREREROYlK/WscP1FUnRf0AIiIiMY99thjofoS5YmQr6MoFRvFcOLECQDAokWLmE9EREREFFFRqE+Lma+LKNW/xRi/7vVpsfLJRyLCxuZrAxCvq6sTygyAqfm9HebbZ/s5frJnfQ4AkJaWFonH4zlnHjp0SK6//vqM2cy3z9dBd3e31NbWCgCpra2V7u7uoIfkiXX8xv1/4sSJgm/vueeeY77LfF2eA0RERFHh5zFY5/q0mPk8BwpOFOrHqOSH+TkQtfrXOH4/9n+U6tNi1L9hf/wHqa6uTgDEJYe5EF5SkoiIQmf79u2or69Hc3Mzzpw543q9M2fOoKWlBcuXL8cjjzzC/BzzwyqK7+wzOnjwYMG3acxkvnM+EREREVEQdK8fdc8PqyjWv36PP0r1KetffSlJfgKJyDdKqXhdXV1dPB4PeiihpJQy3fbrOTm+HebbZ/uVT86M+7+5uRmPPvooBgcHU/c1NTVh9+7dmDp1qmPOmTNncO2112Lv3r2p+8rLy3HHHXcAALq7u9HV1cV8S/7AwEDqdpgf/1EtNoyP/+rqahw7dgyTJ08uyDZHRkZQW1ubumQE853zgXA/B4iIiKLGzzpM5/q0mPnjeA5UfNa/wbiw149Ryt+8eXNqWdieA1Gtf40KfQyIWn1ajPp3XNge/2FQX1+Pw4cPHxaRes8r5/KxODY2Lw28pKQj8JKSgecb9/+aNWuko6OjYNkdHR2ydOlS5jvkZ3r879mzJ+0SEtnEYjHTOhs2bJCRkZGMfZl/Lr8Yrz/5miiX0QAgDz/8cMG2u337duZ7zCciIqLi8fMYrHN9Wsz8Qm8nCvVpMfPHm071Y5Tyw1oHRLn+NSr0/o9ifep3fhgf/2GRzyUlA5+MYYt+AyfcHBXrRY752bONraGhQYaGhnLOHBoakpUrV9oezJifOd9o586dpmVO12w/dOiQqe/OnTuzjoH5SWE/yYp6sWF9DtTU1EhPT4+Mjo7mvM3R0VHp6emRmpoa5nvMJyIiouLx8xisc31azHzd68eo5IvoUz9GKT+MdUDU618j4/7XtX7UPT9sj/8w4YQbW6gbOOHmqFgvcszPnm1tjY2NOWc2NDSYsioqKqSkpIT5Nvl2f9/W1tbUsubmZtu8lpaWVL89e/a4HgfzxXH/B20iFBt2rz8VFRWyfPlyicVi0traKtu2bZPOzs609Ts7O2Xbtm3S2toqsVhMli9fLhUVFba5zHfOJyIiouLx8xisc31azHxd68co5Gd6/OtQP0YpP2x1wESof42iUD9GJZ/SccKNLdQNnHBzVKwXOeZnzwYgAwMDphPrZ555xnOe8TKJJSUl0tXVlVrG/PR8p8f/yMiIlJWVpZafPHkyrc/JkydTy0tLSz2NhfniuP+DNFGKjWwnvuOtqqpKjh07lrb+0aNHpaqqynUO81loEBERhYWfx2Cd69Ni5lubDvVjVPIzPf51qB+jlB+mOmCi1L9GUagfo5JP6TjhxhbqBk64OSrWixzzs2eP53d1daVuL1u2zHPemjVrUusPDAykLWe+OT/b43/Tpk2p5bt27UpbvmvXrtRyp3e52Zno+WE8yZpIxYabk9+5c+fK8ePHbTOOHz8uc+fOzflknfnhew4QERFNBH4eg3WuT4uZb2061I9Rybd7/Ie9foxSfljqgIlU/xpFoX6MSj6ly2fCbRKIiMhk9uzZKC8vBwAcOXLE8/qPP/44AKCkpARlZWXM95hvJcmJewBAX19f2nLjfXPmzPE8HuaHS09PDxobG9HZ2Yna2lrs27cPs2bNCnpYrhV6/BdddBH279+P6upq2z7V1dVob2/H/PnzmV/gfCIiIqKJQOf6Ufd8K93rR93zi431r5nu9aPu+VQYnHAjIsrgzTffzDvj/PPPZ36O+Ubd3d2uM6uqqjyPg/nhwWLD7OKLL0Z7ezsWLlyYte8ll1yC/fv3Y8GCBcwvUD4RERHRRKF7/ah7vpHu9aPu+cXE+tdM9/pR93wqHE64ERFZnDp1CmfPngUArF271vP6S5cuBQD09/dnPBlkvnO+VVdXV+rnysrKtOWZ7vOC+eHAYsOstLQU7e3tnk6QFyxYgP3796O0tJT5eeYTERERTSQ614+651vpXj/qnl8srH/NdK8fdc+nAsvlOpRsbF4a+B1ujlCk6+YyP3s2AOnq6ir4lyIbr9PO/PT8bI//adOmpZZn+1Lk8vJyGRkZ8TSeiZ5fjNefbCbqNetF0o8Bxnb69GnPYzl16pTr67Qzn9euJyIiCpKfx2Cd69Ni5lubDvVjVPLtHv9hrx+jlB9UHTCR61+jKNSPUcmndPwONyKiApkzZw6Gh4cBACtWrMBll13mOWPJkiVobGwEAAwPD6O8vBwlJSWoqKhgfoZ8J0888QQSiQQA4IYbbrB9B1ssFgMADAwM4K677nI9FuYHj+/ss9fZ2enrOswnIiIionG61I9Ryc9E9/pR9/xiYP1rT/f6Ufd8KqBcZunY2Lw08BNujlCkdxUwP3u2sTU2NsrQ0FDOmUNDQ9LQ0GD77hHmZ8432rFjh2lZPB63zYvH46a+O3fuzDoG5icV4/XHDt/Zl/n1Z7xt3brVc97999/v+h1yzOc7+4iIiILk5zFY5/q0mPm6149RyRfRp36MUn6x6wDWv2ZRqB+jkk/p8vmEW+CTMWzRb+CEm6NivcgxP3s2AFm2bFlOl4mw09HRIWvXrmW+Q7718T8yMiKtra2m+2OxWNas5uZm0zq7d++W0dHRtH7MN+cHdZLFYiPJuP/nzZtnur1+/XrPebfddltaZltbm7S1tTHfJp+FBhERUTD8PAbrXJ8WM7/Q24lCfVrM/PGmU/0Ypfxi1gGsf9NZnwe61I9RyWcd7IwTbmyhbuCEmyO/TnTttsN8+2weZIJh3P+bNm2SsrIy031NTU2SSCSy5iQSCWlqakp7Tq1bt042b94sW7ZsYX6G/CAe/yw2zjHu/8HBQdm8ebPMnDlTAMjq1as9561atUoAyIUXXihbtmyRwcHB1DLmZ87nMYCIiCgYfh6Dda5Pi5nPc6Dg2NVkYa8fo5RfrOcA69/MrH8bXerHqOTzGOCME25soW7ghJujYp3oMj97Ng8ywXCaAGppaXF1Mj0ukUhILBZzzGS+fX4xsNgwy7T/+/v7ZcOGDVJTU+M5b/HixbJx40bp7++37cN8cz6PAURERMHw8xisc31azHyeAwUnCvVjlPL9wvrXnnH/61Q/RiWfxwBnnHBjC3UDJ9wcFesgz/zs2TzIBCPTyW5zc7PjNdmzicfjsm7dOtuTaeZnzvcbi410Tvu/t7c342VV7IyOjkpvb6/r/sxP4jGAiIgoGJxwCz6f50DBiUL9GJV8v54DrH+dWfe/LvVjVPJ5DHCWz4SbkuSECJFvlFLxurq6ung8HvRQQkkpZbrt13NyfDvMt8/2K5+cGff/rl270NDQgMrKyoJk9/X14cCBA+jr6wMAVFZWMt+SP2PGjNRtPx//PT09aGxsRGdnJ2pra7Fv3z7MmjXLt+0Vml/j5+tP8Pg3ICIiCoafx2Cd69Ni5o/jOVDx+fH4j0J9Wsz8m2++ObWs0M8B1r/ZsQ4LFve/s/r6ehw+fPiwiNR7XZcTbuQ7Trg544Rb8Pk8yASL+z9Yxdj/LDbs8fEfPP4NiIiIgsEJt+Dzx/EcqPh4Dho8v/4GrH/d4XMgWNz/zvKZcJvkx4CIiIiIABYbRERERERENDHoXj/qPn6iMOCEGxEREflC95N13cdPRERERERExaF7/aj7+InCghNuREREVHC6n6zrPn4iIiIiIiIqDt3rR93HTxQm5wU9ACIiIrei9iXNuuW7pfvJetjHf+LECQDAokWLmB9APhERERFRMeheP+qe71bY68dswj5+3etH3fMpByLCxuZrAxCvq6sTygyAqfm9HebbZ/s5frLnZv8fOnRIrr/++rTny3hraWmReDye8xgmcn6hH//d3d1SW1srAKS2tla6u7sLklssxR6/1/3/3HPPpfqfOHGi4OOZiPk8BhAREQXDz2OwzvVpMfN5DhQcp/0f5voxSvmFeA6w/s2dm/0fxvoxKvk8Bjirq6sTAHHJYS6El5QkIqLQOnPmDFpaWrB8+XI88sgjtv22b9+O+vp6NDc348yZM8wvUL5XYX9nXDY6jP/gwYMZf2Z+cfKJiIiIiPyie/2oe75XOtSPTnQYv+71o+75lBslyU8gEflGKRWvq6uri8fjQQ8llJRSptt+PSfHt8N8+2y/8smZ3f4/c+YMrr32Wuzduzd1X3l5Oe644w4AQHd3N7q6uvDoo49icHAw1aepqQm7d+/G1KlTHbfL/GR+oR7/OpysOwlq/F72/8jICGpra1OXjKiursaxY8cwefLkgoxloubzGEBERBQMP4/BOtenxcwfx3Og4rM+/nWpH6OUn89rEOvf/GXb/2GtH6OSzzrYWX19PQ4fPnxYROo9r5zLx+LY2Lw08JKSjlCkSzkwP3u2m/yOjg5ZunRpqv+aNWuko6OjYGOZiPl2+z8Wi5mWbdiwQUZGRjJm7NmzJ+0SEtkwP6kQrz+8jEbuvOz/7du3px0zHn744YKNZaLmF+MYTEREROn8PAbrXJ8WMz/bdsJYP0Yl37r/dakfo5Sf62sQ69/CyLb/w1o/RiWfdbCzfC4pGfhkDFv0Gzjh5sjtiW6htsN8+2yn/KGhIVm5cmXa32u8NTQ0yNDQUM5jmMj5mfb/oUOHTPfv3Lkz6xh27txpWsfpmu3MP5ef7+tPWE7WcxX0+N3s/9HRUenp6ZGampq051ZNTY309PTI6OhozmOY6PksNIiIiILh5zFY5/q0mPl22wlz/RiVfGN/nerHKOXn8hoUdP2YrzCN327/h71+jEo+62BnnHBjC3UDJ9wcZTvRLfR2mG+f7ZTf0NBg6ldRUSElJSWm+xobG3Mew0TOz7T/W1paUvft2bPH9ThaW1tT6zU3N9v2Y/65/Hxef8J0sp6LMIzfuv87Oztl27Zt0traKrFYTJYvXy4VFRW2xbzxObd8+XKJxWLS2toq27Ztk87OzrTtMT89n4UGERFRMPw8ButcnxYz3247Ya4fo5Jv7KtT/RilfK+vQWGoH/MRtvEb979O9WNU8lkHO+OEG1uoGzjh5ijbiW6ht8N8+2y7/I6OjtTykpIS6erqSi0bGBgwnVg/88wznrc/0fOt+//kyZOp26WlpZ7GMjIyImVlZan1T548mdaH+eb8XF9/wnay7lVYxm/d/0ePHpWqqqqsJ9DZWlVVlRw7dixte8xPz2ehQUREFAw/j8E616fFzM+0nbDXj1HJz3SOqkP9GKV8L69BYakfcxXG8edb00W1Pi1WPutgZ5xwYwt1AyfcHDmd6PqxHebbZ9vlr1mzJrV8YGAgbXlXV1dq+bJlyzxvf6LnW/f/rl27Ured3uVmZ9OmTan1d+3albac+eb8XF5/wniy7kWYxp9p/x8/flzmzp2b88n03Llz5fjx47bbZL45n4UGERFRMPw8ButcnxYzP9N2wl4/RiU/03mqDvVjlPLdvgaFqX7MRVjHb63RdKkfo5LPOthZPhNuk0BERI4ef/xxAEBJSQnKysrSls+ePRvl5eUAgCNHjjA/z/y+vr7Uz3PmzPE8HklO9KdlMd9dfjY9PT1obGxEZ2cnamtrsW/fPsyaNctzTlB0GH91dTXa29sxf/58z+tedNFF2L9/P6qrq5mfYz4RERHRRKZb/RilfB3rR93zs9GhfnSiy/h1rh91z6fC44QbEZFL559/vu2yN998k/k+5FdVVXlep7u7m/kFyrfS5WTdjk7jv+SSS7B//34sWLDA9ToXX3wx2tvbsXDhQubnmU9EREQ00elYP+qer3v9qHu+lU71YyY6jV/3+lH3fCosTrgREWWxdOlSAEB/f3/Gk7VTp07h7NmzAIC1a9cyP8/8yspKz2Mw6urqcsxivnO+a5s70QAAIABJREFUHZ1O1jPRcfwLFizA/v37UVpamrVvaWkp2tvbPZ2AM5+IiIiIrHSrH6OW71XQ9aPu+XZ0rB+NdBy/7vWj7vlUQLlch5KNzUsDv8PNERyune7Hdphvn22Xb/1SZON12ru6ugr+pcsTLd+6/41filxeXi4jIyOexjNt2rTU+tm+dJn5J9P2fyZhvea7W2Eef7b9f+rUKdfXZj99+rTn7TM/+9+AiIiI/OHnMVjn+rSY+Zm2E/b6MSr5mc5Xdagfo5Rv9xwIc/3ohi7jz7T/dagfo5LPOtgZv8ONiMhHS5YsQWNjIwBgeHgY5eXlKCkpQUVFBebMmYPh4WEAwIoVK3DZZZcxP8/8yspKxGIxAMDAwADuuusu12N54oknkEgkAAA33HCD7TvkmG+fb6XjO+OMdB9/Z2enL32ZT0RERESZ6FY/RiFf5/pR93wr3etH3ceve/2oez4VSC6zdGxsXhr4CTdHcHhnmR/bYb59tlP+0NCQNDQ02L5zpLGxUYaGhnIew0TOz7T/4/G46f6dO3dmHcOOHTtM68Tjcdu+zD+X7/T41+WdcXZ0GH+215/777/f9TvYtm7d6nn7zHd3DCAiIqLC8/MYrHN9Wsx8u+2EuX6MSr61NtOlfoxSvvU5oEP96ES38Wd6DdKhfoxKPutgZ/l8wi3wyRi26Ddwws1RthPdQm+H+fbZbvI7Ojpk7dq1qf7Lli3L6TIUzD/Hbv83Nzeblu3evVtGR0fT1h8ZGZHW1lZT31gslnWszE+y2/+6naxb6TL+bK8/t912m6nPvHnzpK2tTdra2mTevHmmZevXr/e8feZ7OwYQERFR4fh5DNa5Pi1mfrbthLF+jEq+df/rUj9GKd/YR5f60Y6O48/0GqRD/RiVfNbBzjjhxhbqBk64OXJ7oluo7TDfPpsHmWDY7f9EIiFNTU1pz5F169bJ5s2bZcuWLbJp0yYpKyszLW9qapJEIpF1u8y33/86nqwb6TT+bK8/q1atEgBy4YUXypYtW2RwcDC1bHBwUDZv3iwzZ84UALJ69WrP22c+jwFERERB8fMYrHN9Wsx8ngMFx7r/dakfo5Rv7KdL/ZiJTvWvUabXIB3qx6jk8xjgjBNubKFu4ISbo2Kd6DI/ezYPMsFw2v+JREJisVja88SutbS0uDpZZ/451v2v68n6ON3Gn+31Z/HixbJx40bp7++3zejv75cNGzZITU2N5+0zn8cAIiKioPh5DNa5Pi1mPs+BgpNp/+tQP0Yp39pfh/rRSrf61yjTc0CH+jEq+TwGOOOEG1uoGzjh5qhYJ7rMz57Ng0ww3Oz/eDwu69atsz2Rbm5udrzmezYTOd/YT+eTdRE9iw2nx//o6Kj09va6zurt7c14WRU7zE/iMYCIiCgYnHALPp/nQMFx2v9hrh+jlM/JtmBZnwO61I9RyecxwFk+E25KkhMiRL5RSsXr6urq4vF40EMJJaWU6bZfz8nx7TDfPtuvfHLmZf/39fXhwIED6OvrAwBUVlaioaEBlZWVBRnLRMw37v/a2lp0dnaitrYW+/btw6xZswoyrmLo6elBY2OjduPn60/w+DcgIiIKhp/HYJ3r02Lmj+M5UPG5efyHsX6MUr7xb9Dd3a1F/ThO1/p3XE9PD6qqqlK3+RpUfKyDndXX1+Pw4cOHRaTe67qccCPfccLNGSfcgs/nQSZY3P/Bsr4G6Xqyrmuxwcd/8Pg3ICIiCgYn3ILPH8dzoOLjOWjwdP0b6Fz/Aubxj9Np/0eFro//Yslnwm2SHwMiIiIi/eh+sq7j+ImIiIiIiIjc0L3+zTTZRhQ1nHAjIiIiAND6ZF3XYoOIiIiIiIgomyjUv8bxE0UVJ9yIiIgIALQ+Wde12CAiIiIiIiJyEpX61zh+oqg6L+gBEBERjXvsscdC9SXKEyFfR1EqNorhxIkTAIBFixYxn4iIiIgooqJQnxYzXxdRqn+LMX7d69Ni5ZOPRISNzdcGIF5XVyeUGQBT83s7zLfP9nP8ZM/6HAAgLS0tEo/Hc848dOiQXH/99RmzmW+fr4Pu7m6pra0VAFJbWyvd3d1BD8kT6/iN+//EiRMF395zzz3HfJf5ujwHiIiIosLPY7DO9Wkx83kOFJwo1I9RyQ/zcyBq9a9x/H7s/yjVp8Wof8P++A9SXV2dAIhLDnMh/IQbFcOCZ599FvX19UGPg4g0sX37dmzfvh2xWAwPPPAApk6d6mq9M2fO4KMf/Sgefvhh5ueRH1ZRfGdfVVVVavnBgwdx6aWXFnSbBw8eZL7LfAA8VyEiIiKiotO9ftQ9P6yiWP/6Pf4o1afFqH/HsQ5O9+yzzwLAglzWVZL8BBKRb5RSLwEoB/A/AQ+FiMgPi8f+PR7oKIiIiIiIiIiKg3UwEUXZAgADInKx1xU54UZERJQHpVQcAESEbwkiIiIiIiKiyGMdTESU2aSgB0BERERERERERERERESkM064EREREREREREREREREeWBE25EREREREREREREREREeeCEGxEREREREREREREREVEeOOFGRERERERERERERERElAclIkGPgYiIiIiIiIiIiIiIiEhb/IQbERERERERERERERERUR444UZERERERERERERERESUB064EREREREREREREREREeWBE25EREREREREREREREREeeCEGxEREREREREREREREVEeOOFGRERERERERERERERElAdOuBERERERERERERERERHl4bygB0BERETnKKX+GMDSsZtPi8h/BjkeIiIiIiIiIiIiyo6fcCMiIgqXPwZw51j744DHQkREREREROQ7pdSDSikZaw8GPR4iolxwwo2IiIiIiIiIiIiIiIgoD5xwIyIiIiIiIiIiIiIiIsoDJ9yIiIiIiIiIiIiIiIiI8nBe0AMgIiKKCqXU7wF4F4DZAEoAdAM4CuCwiEgA45k8Np5LAbwVyeP+SQDPATgkIm8Ue0xERERERERERERRxAk3IiKiPCmlrgNwN4B32HT5rVLqXgD3ichZm4xME3I3KaVusslcJyIP2mRVAfgHAC0ALrBZf0gptRfAP4vIEzZ9iIiIiIiIiIiIyAVOuBEREeVIKTUJwNcB/O8sXecC+AqAmFLqWhHp83FMawFsBzA9S9cpAP4QQCkATrgRERERERGRJ0qpaQCWAFgMYBaSdWYfgJcBHPSz9rUZz0IAlwOYB2AIwEsAnhSRwWKOg4gmLk64ERER5e5fYZ5sGwTwXQA/A3AGQA2A6wFUjS2/AsCTSqkrReSMJeuFsX9nASgb+/kUgB6bbQ9Y71BKxQBsAzDZcPcJAN8D8CKABJKXllwG4A8AVDr/ekRERERERETnKKUuAPBhAB8CcCWAaTZdR5VS/wXgH0Sko4DbfwrA1WM3N4rIBqVUDYCvAVgJQFlWOaWU+j8A7hKRoUKNg4goE064ERER5WDsMpIfM9x1DMD7ReSXln6tAB4C8Mdjd9UB2ADg74z9ROSSsf4PAhi/jOR3ReRml+NZBKAN5ybbBgF8EsCDmb4/Tik1BcAHAaxwk09EREREREQE4AYA/+Ki3yQAawCsVkqtE5GH/RiMUuoaAI/i3BtXrcoA/D2Aa5RSfyAip/0YBxERwAk3IiKiXN1r+PkkgD8Ukd9YO4nIgFLqwwDakfyEGwCsV0r9s4h0F3A8mwG8ZeznUQBrRORHdp3H3tn372ONiIiIiIiIyKtXAOwH8AyA15CcZJuP5BVV3jXWZwqAh5RSz4vIzwq8/TlI1rRlAN4AsANAHMBZJC91eT3OXdnlCgDfVUqtzvSmVCKiQuCEGxERkUdKqasAvN1w1xcyTbaNE5EhpdSnABwau6sEwEcB/GOBxrMIwHWGu/7FabKNiIiIiIiIKEcCYDeAfwLQbjN59Q9KqWsBfAvJCa/zANwHYHmBx/LnSE7y/QLAH4nIS8aFSqk7kZyEG78E5R8AWAdga4HHQUQEIPmCRERERN4YJ7eGADyQbQURiePchJs1I18fwLnr1I8C+HIBs4mIiIiIiIjG3S8i14nIU06fFBOR3QD+1HBXvVKq0BNukwD0AbjWOtk2NoZeAGtx7jvTAeALSil+CIWIfMEJNyIiigSl1GSlVKlSqkIpVamUmq6UmqqUsn5hciG80/Dzz0Tkdy7X+77h57oCnuS/x/Dz0yLyqwLlEhEREREREaWISMJD3x8B2Ge4a3XhR4R/zHLFmQEAnzPcNQfAe30YBxERLylJRET6UErVArgSwGIA1QDmAbgQwFsBTHVYbxDJ71k7CaAHwItIvsPtWQA/FZEej0O5xPDzLzys94zh51IAbwNQiMmxGsPPhwuQR0RERERERFQIewE0jv1cX+DsEQAPuuj3KJL/HzBj7Pb7ADxe4LEQEXHCjYiIwm3skhPrAPwJgFk5xoxPbr1t7PY1lm08D2AXgEdE5BCyqzT83OthHNa+F6AwE24zDD+/WoA8IiIiIiIiokIw1qhzC5z99NhlIx2JyLBS6ikkv44BKPx3yRERAeAlJYmIKKSUUu9SSj0J4OcAbkFysu13AJ4H8EaW1Q8AWAZgCoAKJD8J93YAHwSwEcATAM4a+l8CYD2Anyul2pVSDVny32L4+U1Xv1CSddzTPazrpMzw8+kCZRIRERERERFlpJSaopR6v1LqfqXUIaVUj1IqoZQSYwPQZlitosDDOJZj30UFHgcREQB+wo2IiEJGKfUWAPciOck2iOTlIXYBeFJETo/1KUXypL0lQ0QfgOtE5NTY7WEAAwBeAdAJ4LtjGVVIfnLuDpgn0FYAaFdKbQLwOREZzbCNNwCUj/18vodf7y2W24WaHDuF5KflgMJN4hERERERERGlUUqtAfA1APM9rjqtwEPJ9Yoz05VS54nIWdveREQ54CfciIgoNJRSCwEcAvC/AXwVwEIRWSci/zk+2QYAIjKI5Ml9JrsMk222RKRbRO4BcBmSn6IzDQXA7WNjyKTP8PNbs23Loe/vPKzr5HXDz7MLlElERERERERkopT6CID/RObJtj4k3+z6gqEZvzNdFXg4gx76Wq9OwzerElHBccKNiIhCQSlVDuD/Ifmlx5eLyF+JiNP3kdmdHP+Xl+2KyEsA3gvglxkWf0Ip9eEM9z9v+PkyD5sz9h1EshAphE7Dz3UFyiQiIiIiIiJKUUrNAXAfzv2f8u8A3AXgXQDOF5EZIjJPRC4ZbwD+1schlXro69cVZ4iIUjjhRkREoSAiA0he4nG5iDzjYpWrMtw3DOAHOWz7dQDNNovvUUpZj5f/bfj5nUqpC+DOew0/x20uXzFs+Nntcfqg4eelSqn/5XI9IiIiIiIiIrc+inNvfn0DwJUicqeI/GzsSjSZuK2Xc+HlijMXGn4+zctJEpEfOOFGREShISL/JSIJl93fl+G+H49N3OWy7UMAHsuwaAGAlZb7jJ+imwLgpmz5SqllAC63yTAyvsvO7RdK/weA8e+amwTgVpfrERERERERkcaUUpOVUqVKqQqlVKVSarpSaqpSqtCXbwSARsPP/yYiz7pY52IfxjHu93Pse6LQAyEiAoDzgh4AERGRV2Of4KrPsOh7eUZvB7A2w/3vA7B3/IaI/EQpdQzA28fu+gel1E4RyXiJSKVUCYB/Mdw1DOABmzH8yvCzq+JBRJ5XSv0XgDVjd31KKfW4iPzIzfpEREREREQUXkqpWgBXAlgMoBrAPCQ/sfVWAFMd1hsEcHKs9QB4EcnvVXsWwE9FpMduXRtzDD+7uTINkP4G1kJ6h1JqVrbfY6wmN47jkI9jIqIJjBNuRESkow/Y3O/p+9sy2AdAkP5Fzu/I0Pd2nJvgmwng+0qpPxaRF42dlFJlSE6uGS+BuVlEum3GYLxc5e8ppW4F8C8uLndxG4AmJK9LPxnA40qpWwA8JCJi7TxWcHwQwNUi8oks2URERERERFRESqnlSH7twp8AmJVjTCmAt401ALjGso3nAewC8MjYVV+yDsvw87SsnZVqgLfvPfdqMpJXnPmnLP0+AKDScDvfN+sSEWWkMvwfHBERUagppfYh/V1yL4x9IXO+2b+F+V17APA/IpJ2GQyl1NcBfNxw15tIXt7xZwCGANQAuB7AbEOfw0he5/6MzfYVku82rDbcfRrAy2OZ41pF5DHLus0AtsF8yegTAB5H8p2MCSTfBbkUwCokJwrbRWRlprEQERERERFRcSml3gXgbpgnx34H4DUka9W3OKx+AMBfATiG5GRbGZJfVbAYwBIAV4zlZvoQxn4Ad4jIAYexPYFkLQkAPxCR1Q5934JkbVxruPtXIrLApv+DOPd1DQ+JyM02/Z4CcLXhrj4AS0TkNzb9y5GswxeO3dUF4CJ+hxsR+YGfcCMiIq0opSoAvCfDonw/3TbudaRPuJXb9L0FyWPpn43dPh/AR8ZaJv8N4L12k20AICKilLoRwPcBzBi7ezqSk3dGMyy3ISIPK6USSE66nT929yIA6+22R0RERERERMEbm6C6F8k6cxDAg0h++uxJETk91qcUQBuAlgwRfQCuE5FTY7eHAQwAeAVAJ4DvjmVUIfnJuTtgnrz7/9u712C7yvKA4/8nXMKBUETDhIBiR0DaQKxTRBESCSAoF+mM2lG0DMgUEaEVwZG7Y5ghUBgoQ+GLAtN2uF/SKozWCxIQoxiQVghNJAiFEUqQkoshCSR5+mHtY3ZW1j7n7L3XPmef5P+b2TP7vax3PScfkqzzrPd5PwI8FBFXAhdm5gY29yM2JtyOjoizM/Paip/l3cAdFMm2DWz6UmidNlDsXPteRPxVZj5XimM34C42JtsALjHZJqlXevWXnSRJvXI01S+M1JVwW17Rt13VxMzckJl/S3F22n8NseZLwFeBGZn5+nABZOYvKc5v+ybwCPAqm+5uG+raucC+wI0UO+NaWQN8F5g9knUlSZIkSb0REXtTnCt2GnA9sHdmfiEz/30w2QaQmauBG1os852mZFtLmflKZl5BUepxQTkUiuMTrm9x+Y0Uib1B/xgR8yPi/Ig4JSLOjog7gEUUu+lWAVcPF1MXbqTY+TcdeDIibo6IMyPi9Ii4vhHHrKb5PwJu7mE8krZy7nCTJI03x1b0rQIeqmn9qgOnlw11QWbeD9zfeEg6GJhCkaRbCjwFPFZ1jtowa75MkQxrOyGWmS8Bp0XEmRS7Ad9DcZj2BoodfIuAxxsPa5IkSZKkMdIoefhziufHgzLz18NcMqlFf1svoWbmcxFxTOPe+5aGz4iIhzLzztI1yyLiRIqXN7dvdH+48Sl7A/gb4G3txNWml4ETKXbv7Uyxc+8LLeY+Cnyy3WdzSWqHCTdJ0rjRON/smIqhHw9VprFNVfXwh92VBpCZzwLP1hRH1zLzTeAnjY8kSZIkqc9k5oqI+ALwQGauGcElh1b0vQX8sIN7v9Y4C7y80w3gioi4u1xaMjN/EBEfodhpd2DFdRuAB4CzM/PpiDil3bjakZk/bpx7dwPFbrYoTfkDcB0wu/GMLEk9Y8JNkjSeHEixe6ysrnKSsPn5bQAv1ri+JEmSJEl/lJntPNMeX9H3SGau6PDej0XEd4ETSkN/SpHA2uwFzsx8FPhAREynqPIymSKx9RLw80bVlcG5/0xxHt1wcZwCnNL+TwCZ+d/AEY2qMx8E9qRIQj5H8YLuG52sK0ntMuEmSRpPqspJQk0Jt4iYTHW5i8frWF+SJEmSpE5FxLup3lV2f5dL38rmCTcoknstK6Zk5pPAk13euzb9VnVG0tZnwlgHIElSG46r6Hui+e25Lk1v0f+rmtaXJEmSJKlTn2zR3+1LqA8CVWeb/UWX60rSVsWEmyRpXIiI3YAPVAzVWU7ysIq+dcDDNd5DkiRJkqROVO1CezYzF3ezaGa+CvxvxdB7ullXkrY2JtwkSePFMVT/u1Vnwu3jFX0PZubrNd5DkiRJkqS2RMQuwIyKobqeiV+r6PuTmtaWpK2CZ7hJksaLqvPbfg/8so7FI2I/4EMVQ9+uY/06NGKcDkwFdgZWAM8Aj2Vm1cORJEmSJGnLcDTVv8utK+G2vKJvu5rWlqStggk3SVLfi4htKB4uyr6fmRtqus0ZFX3PAnNbxFRV377ZamAZsBj4BXBLZi5sN6jGz34G8CVg/xbT1kfEI8ANwD2ZOVxskiRJkqTxpeol1FXAQzWtP7Gib1lNa0vSVsGSkpKk8eAQYNeK/lre5IuIKcAXK4ZmZ+b6DpcdoNiJNgs4H3gqIm6NiLe3EdfeFMm6f6J1sg1gG4rz5+4CdukwXkmSJElSH4qIoDhmoezHmbm2ptvsVNHn8QqS1AZ3uEmSxoOqN/nWAT+oaf3LKRJkzR4Fbhnh9SuBpaW+AWAysH1T3+eAaRExKzOrynX8UUTsBfwE2KupeylwL/Ab4A8UCb2ZFMm27ctrSJIkSZK2CAcCUyr66zzTfGpF34s1rl+LzJw11jFIUism3CRJ40FVwm1+ZnZd3iIiDgdOKXWvBE5qozTj3Mwsr0FEbAt8EPgmcFSj+/3AZcBZQ8S0HcWD02CyLYGrgIsz862K+VMpdtG1XFOSJEmSNG5VPRNDfVVfJgNvqxh6vI71JWlrYUlJSVJfi4h3Au+rGLq/hrX3BG4HojR0emY+0+36mbkuM+dTPBz9smno1IjYcYhLzwEOaGrPzszzqpJtjfu8nJlfAY4A6ionIkmSJEnqD8dV9D2RmS/VtP70Fv2/qml9SdoqmHCTJPW7nrzJFxF7AA+weVmO6zLz9m7WLsvMdcBNTV0DFDvfquLaGbi4qesJ4NIR3uehzFzdaZySJEmSpP4SEbsBH6gYqrOc5GEVfeuAh2u8hyRt8Uy4SZL6XVXC7fnMfLrTBSPio8BjwH6loWsbO8V64flSe/cW8z4NTGpqz2mjtKUkSZIkactyDNW/w60z4fbxir4HM/P1Gu8hSVs8z3CTJPWtiJgIHFkx1NGDRUTsRHGe2rlsXkZyTmZe1Mm6IzRQaleWhwQ+3/R9NTWUzpQkSZIkjVtVL6H+nk2PLehYROwHfKhi6Nt1rF+HRozTganAzsAK4Bngscx8bSxjk6RmJtwkSf3sY2y622vQ99pZJCImAV8GvgbsVhpeTnFm250dRThyB5Xai8oTImICcHBT108zc01Po5IkSZIk9aWI2AY4umLo+5m5oabbnFHR9ywwt0VMw1VgWQ0sAxYDvwBuycyF7QbV+NnPAL4E7N9i2vqIeAS4AbjH6jCSxpoJN0lSPzutRf8jI7k4Ig6h2DH2WeDtpeEE/hW4IDNf7jjCkcWxJ3B6U9eiFg8c7wV2amo/1cu4JEmSJEl97RBg14r+WspJRsQU4IsVQ7Mzc32Hyw40PlOBWcD5EXEb8HeZ+X8jjGtv4A6qz65rtg3F+XOHUfw5LeswZkmqhQk3SVJfiohZwPEthj8VEd8BBuvJDwCTgb2AacBMiv9wv6vi2tXArcDVmbnZLrO6RMQOjXiOAi5sxAdFKckzW1w2rdRe0pvoJEmSJEnjQFU5yXXAD2pa/3I2P/7gUeCWEV6/Elha6ht8Pt++qe9zwLSImJWZy4daMCL2An5C8Tw9aClwL/Ab4A8UybzB5/7ty2tI0lgx4SZJ6isR8WGKt+AuGWLazU3fk83PYytbBcyj+A/6PZm5sosQq5wcESePYN5C4KzMnNdivPzm4qtdRSVJkiRJGs+qEm7zM7PrnVwRcThwSql7JXBSG6UZ52ZmeQ0iYlvggxRnqB/V6H4/cBlw1hAxbUexe28w2ZbAVcDFmbnZOegRMRU4f6g1JWk0mXCTJPWNiNgHmN/uZcB6YA3F7rWlwO+A54AngSeABZn5Zo2htmsdcDtwUWa+OMS8XUrtN3oXkiRJkiSpX0XEO4H3VQzdX8Pae1I8o5ZfXj09M5/pdv3MXAfMj4hjgZ9RJN8ATo2Ir2dmq2fdc4ADmtqzM3P2EPd5GfhKRMwF1nYbtyR1y4SbJKlvZOYSht+t1o+qymjsCLyDorzFtsBJwIkRcTVF4q2qHv6OpfaaugOVJEmSJI0LVbvboMvz2yJiD+ABYEpp6LrMvL2btcsyc11E3MTGhNtA4/u8irh2Bi5u6noCuHSE93mou0glqR4TxjoASZK2AHMzc5/SZw9gEnAocFdj3rbAecC3WqxTfstvh96EK0mSJEnqc1UJt+cz8+lOF4yIjwKPAfuVhq7NzK90uu4wni+1d28x79MUz9CD5rRR2lKS+oIJN0mSeiQz38rM+Zn5GeAbTUOnRsQnKi5ZUWqXd7xJkiRJkrZwETEROLJiqKPdbRGxU0RcBfwQmFoanpOZX+1k3REaKLU3O4ut4fNN31dTQ+lMSRptJtwkSRodc4Bnm9rnVsx5vdSe3LtwJEmSJEl96mNsuttr0PfaWSQiJkXE1ynOOP8amx7hsBz4bGZe1HGUI3NQqb2oPCEiJgAHN3X9NDM9YkHSuGPCTZKkUdA4s+2+pq4ZEbFTaVq5NMi+vY1KkiRJktSHTmvR/8hILo6IQyLiBuB/gH8AdmsaTuBfgD/PzDu7inL4OPYETm/qWpSZCyumvhdofj5+qpdxSVKvbDvWAUiStBX5bdP3bYC9gV839S2mOMdtsJTkAaMUlyRJkiSpD0TELOD4FsOfiojvsLE6ygBFZZS9gGnATOAw4F0V164GbgWuzszNdpnVJSJ2aMRzFHAhGyu3vAWc2eKyaaX2kt5EJ0m9ZcJNkqTRs7bU3qRESGZuiIgFFA9IADMjYgdLaUiSJEnSli0iPgzMAi4ZYtrNTd+TTUtEVlkFzAPuBe7JzJVdhFjl5Ig4eQTzFgJnZea8FuO7ltqvdhWVJI0RE26SJI2e8uHU5TPbAG5jY8JtADiO4uFIkiRJkrQFioh9gPntXgasB9ZQ7F5bCvyO4ry2J4EngAWZ+WaNobZrHXA7cFFmvjjEvF1K7Td6F5Ik9Y4JN0mSRs+RTd/fBF6omHMXcC2QKHE0AAAEYElEQVRFsg3ggoiYm5nZ6+AkSZIkSaMvM5cw/G61frSSItHXbEfgHcD2FL97Pgk4MSKupki8ra9YZ8dS2yovksalCWMdgCRJW4OIOIGinv6geZm5qjwvM5cBVzZ1HQhcNMJ7zIyIgeFnSpIkSZLUtbmZuU/pswfF8QmHUrxQCkXi7TzgWy3WKe9o26E34UpSb5lwkySpRyJiQkRMi4grgLtLw5cOcenlwDPNcyNiTkRs1+I+UyLiGuBBYGJXQUuSJEmS1IXMfCsz52fmZ4BvNA2dGhGfqLhkRald3vEmSeOCJSUlSereJyNiRqlvIkUZjaodZxdn5s9aLZaZayPiWOBhinPfAriA4uHkXmAxxeHXuwMzgMMx0SZJkiRJ6j9zgJOBvRvtc4H7SnPK55tP7nVQktQLJtwkSerezo3PcF4BzsnM24abmJlLIuIIihIc0xvdU4AvdxylJEmSJEmjKDPXR8R9wNmNrhkRsVPpiIWnS5ftOzrRSVK9LCkpSVJvrAVeBR4HbgL+Gnj3SJJtgzJzEfCXFG8ALh5i6nqKcpKfApZ3GrAkSZIkST3w26bv27Bxt9ugxWx6jtsBPY9IknrAHW6SJHUgM2OU7rMOuAa4JiL2p3jw2J3iEOrlwBJgQWa+NhrxSJIkSZLUprWl9qTmRmZuiIgFwGGNrpkRsUNmrhmV6CSpJibcJEkaJzJzIbBwrOOQJEmSJKkNU0vt8pltALexMeE2ABwH3NvLoCSpbpaUlCRJkiRJkiT1ypFN398EXqiYcxewuql9QUSMSmUZSaqLCTdJkiRJkiRJUu0i4gRgZlPXvMxcVZ6XmcuAK5u6DgQuGuE9ZkbEQFeBSlINTLhJkiRJkiRJkmoRERMiYlpEXAHcXRq+dIhLLweeaZ4bEXMiYrsW95kSEdcADwITuwpakmoQmTnWMUiSJEmSJEmS+lxENP8yeSWwtDRlIvAOinPYyi7OzMuGWX8f4GE2PfftFYrz3BYDq4DdgRnA4WxMtO3a2CUnSWPGhJskSZIkSZIkaVilhNtIvQKck5m3jfAef0Zxptv0Nu5hwk3SmDPhJkmSJEmSJEka1ggSbmuBFcALwH8C/wHcl5lr27zPtsDfA18E9msxbT3FbrjrgX9Lf9EtaYyZcJMkSZIkSZIk9aWI2B84gKKU5CRgObAEWJCZr41lbJLUzISbJEmSJEmSJEmS1IUJYx2AJEmSJEmSJEmSNJ6ZcJMkSZIkSZIkSZK6YMJNkiRJkiRJkiRJ6oIJN0mSJEmSJEmSJKkLJtwkSZIkSZIkSZKkLphwkyRJkiRJkiRJkrpgwk2SJEmSJEmSJEnqggk3SZIkSZIkSZIkqQsm3CRJkiRJkiRJkqQumHCTJEmSJEmSJEmSumDCTZIkSZIkSZIkSeqCCTdJkiRJkiRJkiSpCybcJEmSJEmSJEmSpC6YcJMkSZIkSZIkSZK6YMJNkiRJkiRJkiRJ6oIJN0mSJEmSJEmSJKkL/w8GM5TlPWfnawAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 864x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 372,
       "width": 878
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" F1 scores \"\"\"\n",
    "fig, ax = plt.subplots(figsize=(12, 5))\n",
    "m1 = [0.184, 0.204]\n",
    "m2 = [0.359, 0.369]\n",
    "m3 = [0.324, 0.355]\n",
    "m4 = [0.414, 0.422]\n",
    "m5 = [0.448, 0.461]\n",
    "\n",
    "x = np.arange(1, 3)\n",
    "y1, y2, y3, y4, y5 = np.array(m1), np.array(m2), np.array(m3), np.array(m4), np.array(m5)\n",
    "l1, l2, l3, l4, l5 = [[f'{p:.3f}' for p in m] for m in [m1, m2, m3, m4, m5]]\n",
    "\n",
    "\n",
    "_hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "width = 0.1  # the width of the bars\n",
    "bar1 = ax.bar(x + (width/2)*(-4), y1, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[2], linewidth=1.5,\n",
    "              label=r'GraphSAGE')\n",
    "bar2 = ax.bar(x + (width/2)*(-2), y2, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[6], linewidth=1.5,\n",
    "              label='DynamicTriad')\n",
    "bar3 = ax.bar(x + (width/2)*( 0), y3, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[7], linewidth=1.5,\n",
    "              label='DySAT')\n",
    "bar4 = ax.bar(x + (width/2)*( 2), y4, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[0], linewidth=1.5,\n",
    "              label='EvolveGCN')\n",
    "bar5 = ax.bar(x + (width/2)*( 4), y5, width, zorder=3, \n",
    "              color='w', edgecolor='black', hatch=_hp[-1], linewidth=1.5,\n",
    "              label='CoEvoGNN')\n",
    "\n",
    "def autolabel(rects, labels, _x_offset=0):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for i, rect in enumerate(rects):\n",
    "        height = rect.get_height()\n",
    "        ax.annotate(labels[i],\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2 + _x_offset, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom', fontsize=19)\n",
    "\n",
    "autolabel(bar1, l1)\n",
    "autolabel(bar2, l2)\n",
    "autolabel(bar3, l3)\n",
    "autolabel(bar4, l4)\n",
    "autolabel(bar5, l5)\n",
    "\n",
    "ax.xaxis.set_ticks(list(range(1, 3, 1)))\n",
    "ax.set_xticklabels([r'$\\mathcal{D}_{\\mathtt{BC}}^{\\mathrm{otc}}$', r'$\\mathcal{D}_{\\mathtt{BC}}^{\\mathrm{alp}}$'])\n",
    "\n",
    "ax.set_ylim(0.15, 0.5)\n",
    "ax.yaxis.set_ticks(np.arange(0.2, 0.5, 0.05))\n",
    "# ax.set_yticklabels(['10','20', '30', '40',])\n",
    "\n",
    "ax.yaxis.set_tick_params(labelsize=20)\n",
    "ax.xaxis.set_tick_params(labelsize=26)\n",
    "ax.grid(axis='y', which='both', zorder=0, alpha=0.7)\n",
    "\n",
    "# ax.set_xlabel(r'', fontsize=24)\n",
    "ax.set_ylabel(r'F1', fontsize=22)\n",
    "ax.legend(fontsize=20, loc='upper center')\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig.savefig(os.path.join('.', 'performance-bc-2.png'), bbox_inches='tight', dpi=200)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

